A Simple Solution for Homomorphic Evaluation on Large Intervals

Homomorphic encryption (HE) is a promising technique used for privacy-preserving computation. Since HE schemes only support primitive polynomial operations, homomorphic evaluation of polynomial approximations for non-polynomial functions plays an important role in privacy-preserving machine learning. In this paper, we introduce a simple solution to approximating any functions, which might be overmissed by researchers: just using the neural networks for regressions. By searching decent superparameters, neural networks can achieve near-optimal computation depth for a given function with fixed precision, thereby reducing the modulus consumed. There are three main reasons why we choose neural networks for homomorphic evaluation of polynomial approximations. Firstly, neural networks with polynomial activation functions can be used to approximate whatever functions are needed in an encrypted state. This means that we can compute by one unified process for any polynomial approximation, such as that of Sigmoid or of ReLU. Secondly, by carefully finding an appropriate architecture, neural networks can efficiently evaluate a polynomial using near-optimal multiplicative depth, which would consume less modulus and therefore employ less ciphertext refreshing. Finally, as popular tools, model neural networks have many well-studied techniques that can conveniently serve our solution. Experiments showed that our method can be used for approximation of various functions. We exploit our method to the evaluation of the Sigmoid function on large intervals $[-30, +30]$, $[-50, +50]$, and $[-70, +70]$, respectively.

==> NNover30.m <==
y = [-0.485396,	-0.488677,	-0.491629,	-0.494271,	-0.49662,	-0.498693,	-0.500507,	-0.502078,	-0.503423,	-0.504556,	-0.505493,	-0.506248,	-0.506834,	-0.507266,	-0.507555,	-0.507715,	-0.507757,	-0.507692,	-0.507531,	-0.507285,	-0.506962,	-0.506573,	-0.506125,	-0.505627,	-0.505087,	-0.504512,	-0.503909,	-0.503283,	-0.502641,	-0.501989,	-0.501331,	-0.500672,	-0.500016,	-0.499368,	-0.49873,	-0.498107,	-0.4975,	-0.496913,	-0.496348,	-0.495807,	-0.495291,	-0.494803,	-0.494344,	-0.493914,	-0.493514,	-0.493146,	-0.49281,	-0.492505,	-0.492233,	-0.491993,	-0.491785,	-0.491608,	-0.491463,	-0.491349,	-0.491266,	-0.491212,	-0.491187,	-0.49119,	-0.491221,	-0.491278,	-0.49136,	-0.491466,	-0.491596,	-0.491748,	-0.491921,	-0.492114,	-0.492325,	-0.492554,	-0.4928,	-0.49306,	-0.493335,	-0.493623,	-0.493922,	-0.494232,	-0.494552,	-0.49488,	-0.495215,	-0.495556,	-0.495903,	-0.496254,	-0.496608,	-0.496964,	-0.497322,	-0.49768,	-0.498037,	-0.498393,	-0.498748,	-0.499099,	-0.499447,	-0.499791,	-0.50013,	-0.500463,	-0.50079,	-0.501111,	-0.501424,	-0.50173,	-0.502027,	-0.502317,	-0.502597,	-0.502868,	-0.503129,	-0.50338,	-0.503621,	-0.503852,	-0.504073,	-0.504282,	-0.50448,	-0.504668,	-0.504844,	-0.505009,	-0.505163,	-0.505305,	-0.505437,	-0.505556,	-0.505665,	-0.505762,	-0.505848,	-0.505924,	-0.505988,	-0.506041,	-0.506084,	-0.506116,	-0.506137,	-0.506149,	-0.50615,	-0.506142,	-0.506124,	-0.506096,	-0.50606,	-0.506014,	-0.50596,	-0.505897,	-0.505827,	-0.505748,	-0.505662,	-0.505568,	-0.505467,	-0.505359,	-0.505245,	-0.505125,	-0.504999,	-0.504867,	-0.504729,	-0.504587,	-0.50444,	-0.504288,	-0.504132,	-0.503972,	-0.503809,	-0.503642,	-0.503472,	-0.503299,	-0.503124,	-0.502946,	-0.502767,	-0.502585,	-0.502403,	-0.502219,	-0.502034,	-0.501848,	-0.501662,	-0.501476,	-0.50129,	-0.501104,	-0.500918,	-0.500734,	-0.50055,	-0.500367,	-0.500185,	-0.500005,	-0.499827,	-0.499651,	-0.499477,	-0.499305,	-0.499135,	-0.498968,	-0.498804,	-0.498642,	-0.498484,	-0.498329,	-0.498177,	-0.498028,	-0.497883,	-0.497742,	-0.497604,	-0.49747,	-0.497341,	-0.497215,	-0.497093,	-0.496976,	-0.496863,	-0.496754,	-0.49665,	-0.49655,	-0.496455,	-0.496364,	-0.496278,	-0.496196,	-0.496119,	-0.496047,	-0.49598,	-0.495917,	-0.495859,	-0.495806,	-0.495758,	-0.495714,	-0.495675,	-0.495641,	-0.495611,	-0.495586,	-0.495566,	-0.495551,	-0.49554,	-0.495534,	-0.495532,	-0.495535,	-0.495542,	-0.495554,	-0.49557,	-0.49559,	-0.495615,	-0.495644,	-0.495676,	-0.495713,	-0.495754,	-0.495799,	-0.495848,	-0.4959,	-0.495956,	-0.496016,	-0.496079,	-0.496146,	-0.496216,	-0.496289,	-0.496365,	-0.496445,	-0.496527,	-0.496613,	-0.496701,	-0.496792,	-0.496885,	-0.496981,	-0.49708,	-0.497181,	-0.497284,	-0.497389,	-0.497496,	-0.497605,	-0.497715,	-0.497828,	-0.497942,	-0.498057,	-0.498174,	-0.498292,	-0.498412,	-0.498532,	-0.498654,	-0.498776,	-0.498899,	-0.499023,	-0.499147,	-0.499272,	-0.499397,	-0.499522,	-0.499647,	-0.499773,	-0.499898,	-0.500024,	-0.500149,	-0.500274,	-0.500398,	-0.500522,	-0.500645,	-0.500768,	-0.500889,	-0.50101,	-0.50113,	-0.501249,	-0.501367,	-0.501484,	-0.501599,	-0.501713,	-0.501825,	-0.501936,	-0.502045,	-0.502153,	-0.502259,	-0.502363,	-0.502465,	-0.502566,	-0.502664,	-0.50276,	-0.502854,	-0.502946,	-0.503036,	-0.503123,	-0.503208,	-0.503291,	-0.503371,	-0.503448,	-0.503524,	-0.503596,	-0.503666,	-0.503733,	-0.503798,	-0.50386,	-0.503919,	-0.503975,	-0.504028,	-0.504079,	-0.504127,	-0.504171,	-0.504213,	-0.504252,	-0.504288,	-0.504321,	-0.504351,	-0.504378,	-0.504403,	-0.504424,	-0.504442,	-0.504457,	-0.504469,	-0.504478,	-0.504484,	-0.504487,	-0.504487,	-0.504484,	-0.504478,	-0.504469,	-0.504457,	-0.504442,	-0.504425,	-0.504404,	-0.50438,	-0.504354,	-0.504325,	-0.504293,	-0.504258,	-0.504221,	-0.50418,	-0.504138,	-0.504092,	-0.504044,	-0.503993,	-0.50394,	-0.503884,	-0.503826,	-0.503765,	-0.503702,	-0.503636,	-0.503569,	-0.503499,	-0.503426,	-0.503352,	-0.503276,	-0.503197,	-0.503117,	-0.503034,	-0.50295,	-0.502863,	-0.502775,	-0.502686,	-0.502594,	-0.502501,	-0.502406,	-0.50231,	-0.502212,	-0.502113,	-0.502013,	-0.501911,	-0.501808,	-0.501704,	-0.501599,	-0.501493,	-0.501386,	-0.501278,	-0.501169,	-0.501059,	-0.500948,	-0.500837,	-0.500725,	-0.500613,	-0.5005,	-0.500387,	-0.500273,	-0.500159,	-0.500045,	-0.499931,	-0.499816,	-0.499702,	-0.499587,	-0.499472,	-0.499358,	-0.499244,	-0.49913,	-0.499016,	-0.498903,	-0.49879,	-0.498677,	-0.498565,	-0.498454,	-0.498343,	-0.498233,	-0.498123,	-0.498015,	-0.497907,	-0.4978,	-0.497694,	-0.497589,	-0.497485,	-0.497383,	-0.497281,	-0.49718,	-0.497081,	-0.496983,	-0.496886,	-0.496791,	-0.496697,	-0.496605,	-0.496514,	-0.496424,	-0.496336,	-0.49625,	-0.496165,	-0.496082,	-0.496001,	-0.495921,	-0.495844,	-0.495768,	-0.495693,	-0.495621,	-0.495551,	-0.495482,	-0.495416,	-0.495351,	-0.495288,	-0.495228,	-0.495169,	-0.495112,	-0.495058,	-0.495006,	-0.494955,	-0.494907,	-0.494861,	-0.494817,	-0.494775,	-0.494736,	-0.494698,	-0.494663,	-0.49463,	-0.494599,	-0.49457,	-0.494544,	-0.49452,	-0.494498,	-0.494478,	-0.49446,	-0.494445,	-0.494432,	-0.494421,	-0.494412,	-0.494406,	-0.494401,	-0.494399,	-0.494399,	-0.494402,	-0.494406,	-0.494412,	-0.494421,	-0.494432,	-0.494445,	-0.49446,	-0.494477,	-0.494496,	-0.494517,	-0.49454,	-0.494566,	-0.494593,	-0.494622,	-0.494653,	-0.494686,	-0.494721,	-0.494758,	-0.494797,	-0.494837,	-0.49488,	-0.494924,	-0.49497,	-0.495017,	-0.495067,	-0.495118,	-0.495171,	-0.495225,	-0.495281,	-0.495338,	-0.495397,	-0.495457,	-0.495519,	-0.495583,	-0.495647,	-0.495713,	-0.495781,	-0.49585,	-0.495919,	-0.495991,	-0.496063,	-0.496137,	-0.496211,	-0.496287,	-0.496364,	-0.496441,	-0.49652,	-0.4966,	-0.49668,	-0.496762,	-0.496844,	-0.496927,	-0.497011,	-0.497095,	-0.497181,	-0.497266,	-0.497353,	-0.49744,	-0.497527,	-0.497615,	-0.497704,	-0.497792,	-0.497882,	-0.497971,	-0.498061,	-0.498151,	-0.498242,	-0.498332,	-0.498423,	-0.498513,	-0.498604,	-0.498695,	-0.498786,	-0.498877,	-0.498968,	-0.499058,	-0.499149,	-0.499239,	-0.49933,	-0.49942,	-0.499509,	-0.499599,	-0.499688,	-0.499776,	-0.499864,	-0.499952,	-0.50004,	-0.500126,	-0.500213,	-0.500298,	-0.500384,	-0.500468,	-0.500552,	-0.500635,	-0.500717,	-0.500799,	-0.50088,	-0.50096,	-0.50104,	-0.501118,	-0.501196,	-0.501272,	-0.501348,	-0.501423,	-0.501497,	-0.50157,	-0.501641,	-0.501712,	-0.501782,	-0.501851,	-0.501918,	-0.501985,	-0.50205,	-0.502114,	-0.502177,	-0.502239,	-0.502299,	-0.502358,	-0.502417,	-0.502473,	-0.502529,	-0.502583,	-0.502636,	-0.502687,	-0.502738,	-0.502787,	-0.502834,	-0.50288,	-0.502925,	-0.502968,	-0.50301,	-0.503051,	-0.50309,	-0.503128,	-0.503164,	-0.503199,	-0.503232,	-0.503264,	-0.503295,	-0.503324,	-0.503352,	-0.503378,	-0.503402,	-0.503425,	-0.503447,	-0.503467,	-0.503486,	-0.503503,	-0.503519,	-0.503533,	-0.503546,	-0.503558,	-0.503567,	-0.503576,	-0.503583,	-0.503588,	-0.503592,	-0.503595,	-0.503596,	-0.503596,	-0.503594,	-0.503591,	-0.503586,	-0.50358,	-0.503573,	-0.503564,	-0.503554,	-0.503542,	-0.503529,	-0.503515,	-0.503499,	-0.503482,	-0.503463,	-0.503444,	-0.503423,	-0.5034,	-0.503377,	-0.503352,	-0.503326,	-0.503298,	-0.50327,	-0.50324,	-0.503209,	-0.503177,	-0.503143,	-0.503109,	-0.503073,	-0.503036,	-0.502998,	-0.502959,	-0.502919,	-0.502878,	-0.502836,	-0.502793,	-0.502748,	-0.502703,	-0.502657,	-0.50261,	-0.502562,	-0.502513,	-0.502463,	-0.502412,	-0.502361,	-0.502308,	-0.502255,	-0.502201,	-0.502146,	-0.50209,	-0.502034,	-0.501977,	-0.501919,	-0.50186,	-0.501801,	-0.501741,	-0.501681,	-0.50162,	-0.501558,	-0.501496,	-0.501434,	-0.50137,	-0.501307,	-0.501242,	-0.501178,	-0.501113,	-0.501047,	-0.500982,	-0.500915,	-0.500849,	-0.500782,	-0.500715,	-0.500647,	-0.50058,	-0.500512,	-0.500443,	-0.500375,	-0.500306,	-0.500238,	-0.500169,	-0.5001,	-0.500031,	-0.499962,	-0.499893,	-0.499823,	-0.499754,	-0.499685,	-0.499616,	-0.499547,	-0.499477,	-0.499409,	-0.49934,	-0.499271,	-0.499202,	-0.499134,	-0.499066,	-0.498998,	-0.49893,	-0.498862,	-0.498795,	-0.498728,	-0.498661,	-0.498595,	-0.498529,	-0.498463,	-0.498398,	-0.498333,	-0.498268,	-0.498204,	-0.49814,	-0.498077,	-0.498014,	-0.497952,	-0.49789,	-0.497829,	-0.497768,	-0.497708,	-0.497649,	-0.49759,	-0.497531,	-0.497474,	-0.497416,	-0.49736,	-0.497304,	-0.497249,	-0.497194,	-0.497141,	-0.497087,	-0.497035,	-0.496983,	-0.496933,	-0.496882,	-0.496833,	-0.496784,	-0.496737,	-0.49669,	-0.496643,	-0.496598,	-0.496554,	-0.49651,	-0.496467,	-0.496425,	-0.496384,	-0.496344,	-0.496305,	-0.496266,	-0.496229,	-0.496192,	-0.496157,	-0.496122,	-0.496088,	-0.496055,	-0.496023,	-0.495992,	-0.495962,	-0.495933,	-0.495905,	-0.495878,	-0.495852,	-0.495827,	-0.495803,	-0.49578,	-0.495758,	-0.495737,	-0.495717,	-0.495698,	-0.49568,	-0.495663,	-0.495647,	-0.495632,	-0.495618,	-0.495605,	-0.495594,	-0.495583,	-0.495573,	-0.495564,	-0.495556,	-0.49555,	-0.495544,	-0.495539,	-0.495536,	-0.495533,	-0.495532,	-0.495531,	-0.495532,	-0.495533,	-0.495536,	-0.495539,	-0.495544,	-0.49555,	-0.495556,	-0.495564,	-0.495572,	-0.495582,	-0.495593,	-0.495604,	-0.495617,	-0.49563,	-0.495645,	-0.49566,	-0.495677,	-0.495694,	-0.495713,	-0.495732,	-0.495752,	-0.495773,	-0.495796,	-0.495819,	-0.495843,	-0.495867,	-0.495893,	-0.49592,	-0.495947,	-0.495976,	-0.496005,	-0.496035,	-0.496066,	-0.496098,	-0.496131,	-0.496164,	-0.496199,	-0.496234,	-0.49627,	-0.496306,	-0.496344,	-0.496382,	-0.496421,	-0.496461,	-0.496501,	-0.496543,	-0.496585,	-0.496627,	-0.496671,	-0.496715,	-0.496759,	-0.496805,	-0.496851,	-0.496897,	-0.496944,	-0.496992,	-0.497041,	-0.49709,	-0.497139,	-0.497189,	-0.49724,	-0.497291,	-0.497343,	-0.497395,	-0.497448,	-0.497501,	-0.497555,	-0.497609,	-0.497664,	-0.497719,	-0.497775,	-0.49783,	-0.497887,	-0.497943,	-0.498,	-0.498058,	-0.498116,	-0.498174,	-0.498232,	-0.498291,	-0.49835,	-0.498409,	-0.498468,	-0.498528,	-0.498588,	-0.498648,	-0.498708,	-0.498769,	-0.498829,	-0.49889,	-0.498951,	-0.499012,	-0.499073,	-0.499135,	-0.499196,	-0.499258,	-0.499319,	-0.499381,	-0.499442,	-0.499504,	-0.499566,	-0.499627,	-0.499689,	-0.49975,	-0.499812,	-0.499873,	-0.499934,	-0.499996,	-0.500057,	-0.500118,	-0.500179,	-0.500239,	-0.5003,	-0.50036,	-0.50042,	-0.50048,	-0.50054,	-0.5006,	-0.500659,	-0.500718,	-0.500777,	-0.500835,	-0.500893,	-0.500951,	-0.501008,	-0.501066,	-0.501122,	-0.501179,	-0.501235,	-0.501291,	-0.501346,	-0.501401,	-0.501455,	-0.501509,	-0.501563,	-0.501616,	-0.501669,	-0.501721,	-0.501773,	-0.501824,	-0.501874,	-0.501925,	-0.501974,	-0.502023,	-0.502072,	-0.50212,	-0.502167,	-0.502214,	-0.50226,	-0.502306,	-0.50235,	-0.502395,	-0.502438,	-0.502481,	-0.502524,	-0.502566,	-0.502607,	-0.502647,	-0.502687,	-0.502726,	-0.502764,	-0.502801,	-0.502838,	-0.502874,	-0.50291,	-0.502944,	-0.502978,	-0.503011,	-0.503044,	-0.503075,	-0.503106,	-0.503136,	-0.503165,	-0.503194,	-0.503221,	-0.503248,	-0.503274,	-0.503299,	-0.503323,	-0.503347,	-0.503369,	-0.503391,	-0.503412,	-0.503432,	-0.503452,	-0.50347,	-0.503488,	-0.503504,	-0.50352,	-0.503535,	-0.503549,	-0.503562,	-0.503574,	-0.503586,	-0.503596,	-0.503606,	-0.503615,	-0.503623,	-0.50363,	-0.503636,	-0.503641,	-0.503645,	-0.503649,	-0.503651,	-0.503653,	-0.503653,	-0.503653,	-0.503652,	-0.50365,	-0.503647,	-0.503643,	-0.503639,	-0.503633,	-0.503627,	-0.503619,	-0.503611,	-0.503602,	-0.503592,	-0.503581,	-0.503569,	-0.503556,	-0.503543,	-0.503528,	-0.503513,	-0.503497,	-0.50348,	-0.503462,	-0.503443,	-0.503423,	-0.503403,	-0.503382,	-0.50336,	-0.503337,	-0.503313,	-0.503288,	-0.503263,	-0.503236,	-0.503209,	-0.503181,	-0.503153,	-0.503123,	-0.503093,	-0.503062,	-0.50303,	-0.502997,	-0.502964,	-0.50293,	-0.502895,	-0.502859,	-0.502823,	-0.502786,	-0.502748,	-0.50271,	-0.502671,	-0.502631,	-0.50259,	-0.502549,	-0.502507,	-0.502464,	-0.502421,	-0.502377,	-0.502332,	-0.502287,	-0.502242,	-0.502195,	-0.502148,	-0.5021,	-0.502052,	-0.502004,	-0.501954,	-0.501904,	-0.501854,	-0.501803,	-0.501751,	-0.5017,	-0.501647,	-0.501594,	-0.501541,	-0.501487,	-0.501432,	-0.501377,	-0.501322,	-0.501266,	-0.50121,	-0.501154,	-0.501097,	-0.501039,	-0.500982,	-0.500924,	-0.500865,	-0.500806,	-0.500747,	-0.500688,	-0.500628,	-0.500568,	-0.500508,	-0.500447,	-0.500387,	-0.500326,	-0.500264,	-0.500203,	-0.500141,	-0.500079,	-0.500017,	-0.499955,	-0.499892,	-0.49983,	-0.499767,	-0.499704,	-0.499641,	-0.499578,	-0.499515,	-0.499451,	-0.499388,	-0.499325,	-0.499261,	-0.499198,	-0.499134,	-0.499071,	-0.499007,	-0.498944,	-0.49888,	-0.498817,	-0.498754,	-0.49869,	-0.498627,	-0.498564,	-0.498501,	-0.498438,	-0.498375,	-0.498313,	-0.49825,	-0.498188,	-0.498126,	-0.498064,	-0.498002,	-0.497941,	-0.497879,	-0.497818,	-0.497757,	-0.497697,	-0.497636,	-0.497576,	-0.497516,	-0.497457,	-0.497397,	-0.497339,	-0.49728,	-0.497222,	-0.497164,	-0.497106,	-0.497049,	-0.496992,	-0.496936,	-0.49688,	-0.496825,	-0.496769,	-0.496715,	-0.496661,	-0.496607,	-0.496553,	-0.496501,	-0.496448,	-0.496396,	-0.496345,	-0.496294,	-0.496244,	-0.496194,	-0.496144,	-0.496096,	-0.496047,	-0.496,	-0.495953,	-0.495906,	-0.49586,	-0.495815,	-0.49577,	-0.495726,	-0.495683,	-0.49564,	-0.495598,	-0.495556,	-0.495515,	-0.495475,	-0.495435,	-0.495397,	-0.495358,	-0.495321,	-0.495284,	-0.495248,	-0.495212,	-0.495177,	-0.495143,	-0.49511,	-0.495077,	-0.495046,	-0.495014,	-0.494984,	-0.494954,	-0.494925,	-0.494897,	-0.49487,	-0.494843,	-0.494817,	-0.494792,	-0.494768,	-0.494745,	-0.494722,	-0.4947,	-0.494679,	-0.494659,	-0.494639,	-0.49462,	-0.494602,	-0.494585,	-0.494569,	-0.494553,	-0.494539,	-0.494525,	-0.494512,	-0.4945,	-0.494488,	-0.494478,	-0.494468,	-0.494459,	-0.494451,	-0.494444,	-0.494437,	-0.494432,	-0.494427,	-0.494423,	-0.49442,	-0.494418,	-0.494416,	-0.494415,	-0.494416,	-0.494417,	-0.494419,	-0.494421,	-0.494425,	-0.494429,	-0.494434,	-0.49444,	-0.494447,	-0.494455,	-0.494463,	-0.494473,	-0.494483,	-0.494494,	-0.494506,	-0.494518,	-0.494531,	-0.494546,	-0.494561,	-0.494576,	-0.494593,	-0.49461,	-0.494628,	-0.494647,	-0.494667,	-0.494687,	-0.494709,	-0.494731,	-0.494753,	-0.494777,	-0.494801,	-0.494826,	-0.494852,	-0.494878,	-0.494906,	-0.494934,	-0.494962,	-0.494992,	-0.495022,	-0.495053,	-0.495084,	-0.495116,	-0.495149,	-0.495183,	-0.495217,	-0.495252,	-0.495288,	-0.495324,	-0.495361,	-0.495398,	-0.495436,	-0.495475,	-0.495515,	-0.495555,	-0.495595,	-0.495637,	-0.495679,	-0.495721,	-0.495764,	-0.495808,	-0.495852,	-0.495897,	-0.495942,	-0.495988,	-0.496034,	-0.496081,	-0.496128,	-0.496176,	-0.496225,	-0.496274,	-0.496323,	-0.496373,	-0.496423,	-0.496474,	-0.496525,	-0.496577,	-0.496629,	-0.496681,	-0.496734,	-0.496788,	-0.496841,	-0.496896,	-0.49695,	-0.497005,	-0.49706,	-0.497116,	-0.497172,	-0.497228,	-0.497284,	-0.497341,	-0.497398,	-0.497456,	-0.497514,	-0.497572,	-0.49763,	-0.497689,	-0.497747,	-0.497806,	-0.497866,	-0.497925,	-0.497985,	-0.498045,	-0.498105,	-0.498165,	-0.498225,	-0.498286,	-0.498346,	-0.498407,	-0.498468,	-0.498529,	-0.49859,	-0.498652,	-0.498713,	-0.498775,	-0.498836,	-0.498898,	-0.498959,	-0.499021,	-0.499083,	-0.499144,	-0.499206,	-0.499268,	-0.499329,	-0.499391,	-0.499453,	-0.499514,	-0.499576,	-0.499637,	-0.499699,	-0.49976,	-0.499821,	-0.499882,	-0.499943,	-0.500004,	-0.500065,	-0.500126,	-0.500186,	-0.500247,	-0.500307,	-0.500367,	-0.500427,	-0.500487,	-0.500546,	-0.500605,	-0.500664,	-0.500723,	-0.500782,	-0.50084,	-0.500898,	-0.500956,	-0.501013,	-0.501071,	-0.501128,	-0.501184,	-0.501241,	-0.501297,	-0.501352,	-0.501408,	-0.501463,	-0.501518,	-0.501572,	-0.501626,	-0.50168,	-0.501733,	-0.501786,	-0.501838,	-0.50189,	-0.501942,	-0.501993,	-0.502044,	-0.502094,	-0.502144,	-0.502194,	-0.502243,	-0.502291,	-0.502339,	-0.502387,	-0.502434,	-0.502481,	-0.502527,	-0.502573,	-0.502618,	-0.502663,	-0.502707,	-0.50275,	-0.502793,	-0.502836,	-0.502878,	-0.502919,	-0.50296,	-0.503001,	-0.50304,	-0.50308,	-0.503118,	-0.503156,	-0.503194,	-0.503231,	-0.503267,	-0.503303,	-0.503338,	-0.503372,	-0.503406,	-0.503439,	-0.503472,	-0.503504,	-0.503535,	-0.503566,	-0.503596,	-0.503625,	-0.503654,	-0.503682,	-0.50371,	-0.503736,	-0.503763,	-0.503788,	-0.503813,	-0.503837,	-0.50386,	-0.503883,	-0.503905,	-0.503927,	-0.503948,	-0.503968,	-0.503987,	-0.504006,	-0.504024,	-0.504041,	-0.504057,	-0.504073,	-0.504089,	-0.504103,	-0.504117,	-0.50413,	-0.504142,	-0.504154,	-0.504165,	-0.504175,	-0.504185,	-0.504194,	-0.504202,	-0.504209,	-0.504216,	-0.504222,	-0.504227,	-0.504232,	-0.504235,	-0.504239,	-0.504241,	-0.504243,	-0.504244,	-0.504244,	-0.504243,	-0.504242,	-0.50424,	-0.504238,	-0.504235,	-0.504231,	-0.504226,	-0.504221,	-0.504214,	-0.504208,	-0.5042,	-0.504192,	-0.504183,	-0.504174,	-0.504163,	-0.504152,	-0.504141,	-0.504128,	-0.504115,	-0.504102,	-0.504087,	-0.504072,	-0.504056,	-0.50404,	-0.504023,	-0.504005,	-0.503987,	-0.503968,	-0.503948,	-0.503928,	-0.503907,	-0.503885,	-0.503863,	-0.50384,	-0.503816,	-0.503792,	-0.503767,	-0.503741,	-0.503715,	-0.503689,	-0.503661,	-0.503633,	-0.503605,	-0.503576,	-0.503546,	-0.503516,	-0.503485,	-0.503453,	-0.503421,	-0.503389,	-0.503355,	-0.503322,	-0.503287,	-0.503252,	-0.503217,	-0.503181,	-0.503144,	-0.503107,	-0.50307,	-0.503032,	-0.502993,	-0.502954,	-0.502914,	-0.502874,	-0.502834,	-0.502793,	-0.502751,	-0.502709,	-0.502666,	-0.502623,	-0.50258,	-0.502536,	-0.502492,	-0.502447,	-0.502402,	-0.502356,	-0.50231,	-0.502264,	-0.502217,	-0.502169,	-0.502122,	-0.502074,	-0.502025,	-0.501976,	-0.501927,	-0.501878,	-0.501828,	-0.501778,	-0.501727,	-0.501676,	-0.501625,	-0.501573,	-0.501521,	-0.501469,	-0.501417,	-0.501364,	-0.501311,	-0.501257,	-0.501204,	-0.50115,	-0.501096,	-0.501041,	-0.500986,	-0.500932,	-0.500876,	-0.500821,	-0.500766,	-0.50071,	-0.500654,	-0.500598,	-0.500541,	-0.500485,	-0.500428,	-0.500371,	-0.500314,	-0.500257,	-0.5002,	-0.500142,	-0.500085,	-0.500027,	-0.499969,	-0.499911,	-0.499853,	-0.499795,	-0.499737,	-0.499679,	-0.49962,	-0.499562,	-0.499504,	-0.499445,	-0.499387,	-0.499328,	-0.499269,	-0.499211,	-0.499152,	-0.499094,	-0.499035,	-0.498976,	-0.498918,	-0.498859,	-0.498801,	-0.498742,	-0.498684,	-0.498626,	-0.498567,	-0.498509,	-0.498451,	-0.498393,	-0.498335,	-0.498277,	-0.498219,	-0.498162,	-0.498104,	-0.498047,	-0.497989,	-0.497932,	-0.497875,	-0.497818,	-0.497762,	-0.497705,	-0.497649,	-0.497593,	-0.497537,	-0.497481,	-0.497426,	-0.49737,	-0.497315,	-0.49726,	-0.497206,	-0.497151,	-0.497097,	-0.497043,	-0.496989,	-0.496936,	-0.496883,	-0.49683,	-0.496777,	-0.496725,	-0.496673,	-0.496621,	-0.49657,	-0.496519,	-0.496468,	-0.496418,	-0.496368,	-0.496318,	-0.496269,	-0.49622,	-0.496171,	-0.496122,	-0.496074,	-0.496027,	-0.49598,	-0.495933,	-0.495886,	-0.49584,	-0.495795,	-0.495749,	-0.495704,	-0.49566,	-0.495616,	-0.495572,	-0.495529,	-0.495487,	-0.495444,	-0.495402,	-0.495361,	-0.49532,	-0.49528,	-0.49524,	-0.4952,	-0.495161,	-0.495123,	-0.495085,	-0.495047,	-0.49501,	-0.494973,	-0.494937,	-0.494902,	-0.494866,	-0.494832,	-0.494798,	-0.494764,	-0.494731,	-0.494699,	-0.494667,	-0.494636,	-0.494605,	-0.494574,	-0.494545,	-0.494515,	-0.494487,	-0.494459,	-0.494431,	-0.494404,	-0.494378,	-0.494352,	-0.494327,	-0.494302,	-0.494278,	-0.494254,	-0.494231,	-0.494209,	-0.494187,	-0.494166,	-0.494146,	-0.494126,	-0.494106,	-0.494088,	-0.494069,	-0.494052,	-0.494035,	-0.494019,	-0.494003,	-0.493988,	-0.493973,	-0.493959,	-0.493946,	-0.493934,	-0.493922,	-0.49391,	-0.493899,	-0.493889,	-0.49388,	-0.493871,	-0.493863,	-0.493855,	-0.493848,	-0.493842,	-0.493836,	-0.493831,	-0.493827,	-0.493823,	-0.49382,	-0.493817,	-0.493815,	-0.493814,	-0.493814,	-0.493814,	-0.493814,	-0.493816,	-0.493818,	-0.49382,	-0.493824,	-0.493827,	-0.493832,	-0.493837,	-0.493843,	-0.493849,	-0.493856,	-0.493864,	-0.493872,	-0.493881,	-0.493891,	-0.493901,	-0.493912,	-0.493924,	-0.493936,	-0.493949,	-0.493962,	-0.493976,	-0.493991,	-0.494006,	-0.494022,	-0.494038,	-0.494055,	-0.494073,	-0.494091,	-0.49411,	-0.49413,	-0.49415,	-0.494171,	-0.494192,	-0.494214,	-0.494237,	-0.49426,	-0.494284,	-0.494308,	-0.494333,	-0.494358,	-0.494385,	-0.494411,	-0.494439,	-0.494466,	-0.494495,	-0.494524,	-0.494553,	-0.494583,	-0.494614,	-0.494645,	-0.494677,	-0.494709,	-0.494742,	-0.494776,	-0.49481,	-0.494844,	-0.494879,	-0.494915,	-0.494951,	-0.494987,	-0.495025,	-0.495062,	-0.4951,	-0.495139,	-0.495178,	-0.495218,	-0.495258,	-0.495298,	-0.495339,	-0.495381,	-0.495423,	-0.495466,	-0.495508,	-0.495552,	-0.495596,	-0.49564,	-0.495685,	-0.49573,	-0.495776,	-0.495822,	-0.495868,	-0.495915,	-0.495963,	-0.49601,	-0.496058,	-0.496107,	-0.496156,	-0.496205,	-0.496255,	-0.496305,	-0.496355,	-0.496406,	-0.496457,	-0.496509,	-0.496561,	-0.496613,	-0.496666,	-0.496718,	-0.496772,	-0.496825,	-0.496879,	-0.496933,	-0.496988,	-0.497042,	-0.497097,	-0.497153,	-0.497208,	-0.497264,	-0.49732,	-0.497377,	-0.497433,	-0.49749,	-0.497547,	-0.497605,	-0.497662,	-0.49772,	-0.497778,	-0.497836,	-0.497895,	-0.497953,	-0.498012,	-0.498071,	-0.49813,	-0.498189,	-0.498249,	-0.498309,	-0.498368,	-0.498428,	-0.498488,	-0.498548,	-0.498609,	-0.498669,	-0.49873,	-0.49879,	-0.498851,	-0.498912,	-0.498972,	-0.499033,	-0.499094,	-0.499155,	-0.499216,	-0.499277,	-0.499339,	-0.4994,	-0.499461,	-0.499522,	-0.499583,	-0.499645,	-0.499706,	-0.499767,	-0.499828,	-0.499889,	-0.49995,	-0.500011,	-0.500072,	-0.500133,	-0.500194,	-0.500255,	-0.500315,	-0.500376,	-0.500436,	-0.500497,	-0.500557,	-0.500617,	-0.500677,	-0.500737,	-0.500797,	-0.500857,	-0.500916,	-0.500975,	-0.501034,	-0.501093,	-0.501152,	-0.501211,	-0.501269,	-0.501327,	-0.501385,	-0.501443,	-0.5015,	-0.501558,	-0.501615,	-0.501671,	-0.501728,	-0.501784,	-0.50184,	-0.501896,	-0.501951,	-0.502006,	-0.502061,	-0.502116,	-0.50217,	-0.502224,	-0.502277,	-0.502331,	-0.502383,	-0.502436,	-0.502488,	-0.50254,	-0.502591,	-0.502642,	-0.502693,	-0.502743,	-0.502793,	-0.502843,	-0.502892,	-0.502941,	-0.502989,	-0.503037,	-0.503084,	-0.503131,	-0.503178,	-0.503224,	-0.503269,	-0.503314,	-0.503359,	-0.503403,	-0.503447,	-0.50349,	-0.503533,	-0.503575,	-0.503617,	-0.503658,	-0.503698,	-0.503739,	-0.503778,	-0.503817,	-0.503856,	-0.503894,	-0.503931,	-0.503968,	-0.504004,	-0.50404,	-0.504075,	-0.504109,	-0.504143,	-0.504177,	-0.50421,	-0.504242,	-0.504273,	-0.504304,	-0.504334,	-0.504364,	-0.504393,	-0.504422,	-0.504449,	-0.504477,	-0.504503,	-0.504529,	-0.504554,	-0.504579,	-0.504602,	-0.504626,	-0.504648,	-0.50467,	-0.504691,	-0.504711,	-0.504731,	-0.50475,	-0.504769,	-0.504786,	-0.504803,	-0.50482,	-0.504835,	-0.50485,	-0.504864,	-0.504877,	-0.50489,	-0.504902,	-0.504913,	-0.504924,	-0.504933,	-0.504942,	-0.504951,	-0.504958,	-0.504965,	-0.504971,	-0.504976,	-0.50498,	-0.504984,	-0.504987,	-0.504989,	-0.504991,	-0.504991,	-0.504991,	-0.50499,	-0.504989,	-0.504986,	-0.504983,	-0.504979,	-0.504974,	-0.504968,	-0.504962,	-0.504955,	-0.504947,	-0.504938,	-0.504929,	-0.504919,	-0.504907,	-0.504896,	-0.504883,	-0.50487,	-0.504855,	-0.50484,	-0.504824,	-0.504808,	-0.50479,	-0.504772,	-0.504753,	-0.504734,	-0.504713,	-0.504692,	-0.504669,	-0.504647,	-0.504623,	-0.504598,	-0.504573,	-0.504547,	-0.50452,	-0.504492,	-0.504464,	-0.504435,	-0.504405,	-0.504374,	-0.504343,	-0.50431,	-0.504277,	-0.504243,	-0.504209,	-0.504173,	-0.504137,	-0.5041,	-0.504063,	-0.504024,	-0.503985,	-0.503945,	-0.503904,	-0.503863,	-0.503821,	-0.503778,	-0.503734,	-0.50369,	-0.503645,	-0.503599,	-0.503552,	-0.503505,	-0.503457,	-0.503408,	-0.503359,	-0.503309,	-0.503258,	-0.503206,	-0.503154,	-0.503101,	-0.503048,	-0.502994,	-0.502939,	-0.502883,	-0.502827,	-0.50277,	-0.502712,	-0.502654,	-0.502595,	-0.502536,	-0.502476,	-0.502415,	-0.502353,	-0.502291,	-0.502229,	-0.502166,	-0.502102,	-0.502037,	-0.501972,	-0.501907,	-0.501841,	-0.501774,	-0.501707,	-0.501639,	-0.501571,	-0.501502,	-0.501432,	-0.501362,	-0.501292,	-0.501221,	-0.501149,	-0.501077,	-0.501005,	-0.500932,	-0.500858,	-0.500785,	-0.50071,	-0.500635,	-0.50056,	-0.500484,	-0.500408,	-0.500332,	-0.500255,	-0.500177,	-0.500099,	-0.500021,	-0.499943,	-0.499864,	-0.499784,	-0.499705,	-0.499625,	-0.499544,	-0.499464,	-0.499383,	-0.499302,	-0.49922,	-0.499138,	-0.499056,	-0.498973,	-0.498891,	-0.498808,	-0.498724,	-0.498641,	-0.498557,	-0.498473,	-0.498389,	-0.498305,	-0.49822,	-0.498136,	-0.498051,	-0.497966,	-0.497881,	-0.497795,	-0.49771,	-0.497624,	-0.497539,	-0.497453,	-0.497367,	-0.497281,	-0.497195,	-0.497109,	-0.497023,	-0.496937,	-0.49685,	-0.496764,	-0.496678,	-0.496592,	-0.496505,	-0.496419,	-0.496333,	-0.496247,	-0.496161,	-0.496075,	-0.495989,	-0.495903,	-0.495817,	-0.495732,	-0.495646,	-0.495561,	-0.495476,	-0.495391,	-0.495306,	-0.495221,	-0.495136,	-0.495052,	-0.494968,	-0.494884,	-0.4948,	-0.494717,	-0.494634,	-0.494551,	-0.494468,	-0.494386,	-0.494304,	-0.494222,	-0.49414,	-0.494059,	-0.493978,	-0.493898,	-0.493818,	-0.493738,	-0.493659,	-0.49358,	-0.493501,	-0.493423,	-0.493345,	-0.493268,	-0.493191,	-0.493115,	-0.493039,	-0.492964,	-0.492889,	-0.492814,	-0.49274,	-0.492667,	-0.492594,	-0.492522,	-0.49245,	-0.492379,	-0.492308,	-0.492238,	-0.492169,	-0.4921,	-0.492032,	-0.491965,	-0.491898,	-0.491831,	-0.491766,	-0.491701,	-0.491637,	-0.491573,	-0.49151,	-0.491448,	-0.491387,	-0.491326,	-0.491266,	-0.491207,	-0.491148,	-0.491091,	-0.491034,	-0.490978,	-0.490922,	-0.490868,	-0.490814,	-0.490761,	-0.490709,	-0.490658,	-0.490607,	-0.490558,	-0.490509,	-0.490462,	-0.490415,	-0.490369,	-0.490324,	-0.49028,	-0.490236,	-0.490194,	-0.490153,	-0.490112,	-0.490073,	-0.490034,	-0.489997,	-0.48996,	-0.489924,	-0.48989,	-0.489856,	-0.489824,	-0.489792,	-0.489761,	-0.489732,	-0.489703,	-0.489676,	-0.489649,	-0.489624,	-0.4896,	-0.489576,	-0.489554,	-0.489533,	-0.489513,	-0.489494,	-0.489476,	-0.48946,	-0.489444,	-0.489429,	-0.489416,	-0.489404,	-0.489392,	-0.489382,	-0.489373,	-0.489365,	-0.489359,	-0.489353,	-0.489349,	-0.489346,	-0.489344,	-0.489343,	-0.489343,	-0.489344,	-0.489347,	-0.489351,	-0.489356,	-0.489362,	-0.489369,	-0.489378,	-0.489387,	-0.489398,	-0.48941,	-0.489423,	-0.489438,	-0.489453,	-0.48947,	-0.489488,	-0.489507,	-0.489528,	-0.489549,	-0.489572,	-0.489596,	-0.489621,	-0.489647,	-0.489675,	-0.489704,	-0.489734,	-0.489765,	-0.489797,	-0.48983,	-0.489865,	-0.489901,	-0.489938,	-0.489976,	-0.490016,	-0.490056,	-0.490098,	-0.490141,	-0.490185,	-0.490231,	-0.490277,	-0.490325,	-0.490373,	-0.490423,	-0.490475,	-0.490527,	-0.49058,	-0.490635,	-0.49069,	-0.490747,	-0.490805,	-0.490864,	-0.490924,	-0.490985,	-0.491048,	-0.491111,	-0.491175,	-0.491241,	-0.491308,	-0.491375,	-0.491444,	-0.491514,	-0.491585,	-0.491657,	-0.49173,	-0.491804,	-0.491879,	-0.491954,	-0.492031,	-0.492109,	-0.492188,	-0.492268,	-0.492349,	-0.492431,	-0.492513,	-0.492597,	-0.492682,	-0.492767,	-0.492853,	-0.492941,	-0.493029,	-0.493118,	-0.493207,	-0.493298,	-0.49339,	-0.493482,	-0.493575,	-0.493669,	-0.493763,	-0.493859,	-0.493955,	-0.494052,	-0.494149,	-0.494248,	-0.494347,	-0.494446,	-0.494546,	-0.494647,	-0.494749,	-0.494851,	-0.494954,	-0.495057,	-0.495161,	-0.495266,	-0.495371,	-0.495476,	-0.495582,	-0.495689,	-0.495796,	-0.495903,	-0.496011,	-0.49612,	-0.496228,	-0.496338,	-0.496447,	-0.496557,	-0.496667,	-0.496777,	-0.496888,	-0.496999,	-0.49711,	-0.497222,	-0.497333,	-0.497445,	-0.497557,	-0.497669,	-0.497782,	-0.497894,	-0.498006,	-0.498119,	-0.498232,	-0.498344,	-0.498457,	-0.498569,	-0.498682,	-0.498794,	-0.498907,	-0.499019,	-0.499131,	-0.499243,	-0.499355,	-0.499466,	-0.499577,	-0.499688,	-0.499799,	-0.49991,	-0.50002,	-0.50013,	-0.500239,	-0.500348,	-0.500457,	-0.500565,	-0.500672,	-0.500779,	-0.500886,	-0.500992,	-0.501097,	-0.501202,	-0.501307,	-0.50141,	-0.501513,	-0.501615,	-0.501716,	-0.501817,	-0.501917,	-0.502016,	-0.502114,	-0.502211,	-0.502308,	-0.502403,	-0.502497,	-0.502591,	-0.502683,	-0.502775,	-0.502865,	-0.502954,	-0.503042,	-0.503129,	-0.503215,	-0.503299,	-0.503382,	-0.503464,	-0.503545,	-0.503624,	-0.503702,	-0.503778,	-0.503853,	-0.503927,	-0.503999,	-0.504069,	-0.504138,	-0.504205,	-0.504271,	-0.504335,	-0.504397,	-0.504458,	-0.504517,	-0.504574,	-0.504629,	-0.504683,	-0.504734,	-0.504784,	-0.504832,	-0.504877,	-0.504921,	-0.504963,	-0.505003,	-0.50504,	-0.505076,	-0.505109,	-0.50514,	-0.505169,	-0.505195,	-0.505219,	-0.505241,	-0.505261,	-0.505278,	-0.505293,	-0.505305,	-0.505315,	-0.505322,	-0.505326,	-0.505328,	-0.505328,	-0.505325,	-0.505319,	-0.50531,	-0.505298,	-0.505284,	-0.505267,	-0.505247,	-0.505224,	-0.505198,	-0.50517,	-0.505138,	-0.505103,	-0.505065,	-0.505024,	-0.50498,	-0.504933,	-0.504882,	-0.504829,	-0.504772,	-0.504711,	-0.504648,	-0.504581,	-0.50451,	-0.504436,	-0.504359,	-0.504278,	-0.504194,	-0.504106,	-0.504014,	-0.503919,	-0.50382,	-0.503717,	-0.503611,	-0.503501,	-0.503387,	-0.503269,	-0.503147,	-0.503022,	-0.502892,	-0.502758,	-0.502621,	-0.502479,	-0.502334,	-0.502184,	-0.50203,	-0.501872,	-0.501709,	-0.501543,	-0.501372,	-0.501197,	-0.501017,	-0.500833,	-0.500645,	-0.500452,	-0.500255,	-0.500053,	-0.499847,	-0.499636,	-0.499421,	-0.499201,	-0.498976,	-0.498746,	-0.498512,	-0.498273,	-0.49803,	-0.497781,	-0.497528,	-0.497269,	-0.497006,	-0.496738,	-0.496465,	-0.496187,	-0.495904,	-0.495616,	-0.495322,	-0.495024,	-0.49472,	-0.494411,	-0.494097,	-0.493778,	-0.493454,	-0.493124,	-0.492789,	-0.492448,	-0.492102,	-0.491751,	-0.491394,	-0.491032,	-0.490664,	-0.490291,	-0.489912,	-0.489528,	-0.489138,	-0.488742,	-0.488341,	-0.487934,	-0.487521,	-0.487102,	-0.486678,	-0.486248,	-0.485812,	-0.48537,	-0.484923,	-0.484469,	-0.48401,	-0.483544,	-0.483073,	-0.482596,	-0.482112,	-0.481623,	-0.481127,	-0.480626,	-0.480118,	-0.479604,	-0.479084,	-0.478558,	-0.478026,	-0.477487,	-0.476942,	-0.476391,	-0.475833,	-0.47527,	-0.4747,	-0.474123,	-0.47354,	-0.472951,	-0.472355,	-0.471753,	-0.471145,	-0.47053,	-0.469908,	-0.46928,	-0.468645,	-0.468004,	-0.467357,	-0.466702,	-0.466041,	-0.465374,	-0.4647,	-0.464019,	-0.463331,	-0.462637,	-0.461936,	-0.461229,	-0.460514,	-0.459793,	-0.459065,	-0.458331,	-0.457589,	-0.456841,	-0.456086,	-0.455324,	-0.454555,	-0.453779,	-0.452997,	-0.452208,	-0.451411,	-0.450608,	-0.449798,	-0.448981,	-0.448157,	-0.447326,	-0.446488,	-0.445643,	-0.444791,	-0.443932,	-0.443066,	-0.442194,	-0.441314,	-0.440427,	-0.439533,	-0.438632,	-0.437724,	-0.436808,	-0.435886,	-0.434957,	-0.434021,	-0.433077,	-0.432127,	-0.431169,	-0.430204,	-0.429233,	-0.428254,	-0.427268,	-0.426275,	-0.425274,	-0.424267,	-0.423252,	-0.422231,	-0.421202,	-0.420166,	-0.419123,	-0.418073,	-0.417016,	-0.415951,	-0.41488,	-0.413801,	-0.412716,	-0.411623,	-0.410523,	-0.409415,	-0.408301,	-0.40718,	-0.406051,	-0.404916,	-0.403773,	-0.402623,	-0.401466,	-0.400302,	-0.399131,	-0.397953,	-0.396767,	-0.395575,	-0.394376,	-0.393169,	-0.391956,	-0.390735,	-0.389507,	-0.388272,	-0.387031,	-0.385782,	-0.384526,	-0.383263,	-0.381994,	-0.380717,	-0.379433,	-0.378142,	-0.376845,	-0.37554,	-0.374228,	-0.37291,	-0.371585,	-0.370252,	-0.368913,	-0.367567,	-0.366214,	-0.364855,	-0.363488,	-0.362115,	-0.360734,	-0.359347,	-0.357954,	-0.356553,	-0.355146,	-0.353732,	-0.352311,	-0.350884,	-0.34945,	-0.348009,	-0.346562,	-0.345108,	-0.343647,	-0.34218,	-0.340706,	-0.339226,	-0.337739,	-0.336246,	-0.334746,	-0.33324,	-0.331727,	-0.330208,	-0.328682,	-0.32715,	-0.325612,	-0.324067,	-0.322516,	-0.320959,	-0.319395,	-0.317826,	-0.31625,	-0.314667,	-0.313079,	-0.311484,	-0.309884,	-0.308277,	-0.306664,	-0.305045,	-0.30342,	-0.301789,	-0.300152,	-0.29851,	-0.296861,	-0.295206,	-0.293546,	-0.291879,	-0.290207,	-0.288529,	-0.286846,	-0.285156,	-0.283461,	-0.28176,	-0.280054,	-0.278342,	-0.276625,	-0.274901,	-0.273173,	-0.271439,	-0.269699,	-0.267954,	-0.266204,	-0.264448,	-0.262687,	-0.260921,	-0.25915,	-0.257373,	-0.255591,	-0.253804,	-0.252012,	-0.250215,	-0.248412,	-0.246605,	-0.244793,	-0.242975,	-0.241153,	-0.239326,	-0.237494,	-0.235658,	-0.233816,	-0.23197,	-0.230119,	-0.228264,	-0.226404,	-0.224539,	-0.22267,	-0.220796,	-0.218918,	-0.217036,	-0.215149,	-0.213257,	-0.211362,	-0.209462,	-0.207557,	-0.205649,	-0.203737,	-0.20182,	-0.199899,	-0.197974,	-0.196046,	-0.194113,	-0.192176,	-0.190236,	-0.188292,	-0.186344,	-0.184392,	-0.182436,	-0.180477,	-0.178514,	-0.176548,	-0.174578,	-0.172604,	-0.170628,	-0.168647,	-0.166664,	-0.164677,	-0.162686,	-0.160693,	-0.158696,	-0.156696,	-0.154693,	-0.152687,	-0.150678,	-0.148666,	-0.146651,	-0.144633,	-0.142612,	-0.140589,	-0.138562,	-0.136533,	-0.134502,	-0.132468,	-0.130431,	-0.128391,	-0.126349,	-0.124305,	-0.122258,	-0.120209,	-0.118158,	-0.116104,	-0.114048,	-0.11199,	-0.10993,	-0.107868,	-0.105804,	-0.103738,	-0.101669,	-0.0995994,	-0.0975275,	-0.0954538,	-0.0933783,	-0.0913012,	-0.0892224,	-0.0871419,	-0.0850599,	-0.0829764,	-0.0808915,	-0.0788051,	-0.0767173,	-0.0746282,	-0.0725378,	-0.0704461,	-0.0683533,	-0.0662593,	-0.0641643,	-0.0620682,	-0.0599711,	-0.057873,	-0.055774,	-0.0536742,	-0.0515735,	-0.0494721,	-0.04737,	-0.0452672,	-0.0431638,	-0.0410597,	-0.0389552,	-0.0368502,	-0.0347447,	-0.0326389,	-0.0305327,	-0.0284263,	-0.0263195,	-0.0242126,	-0.0221055,	-0.0199984,	-0.0178911,	-0.0157839,	-0.0136767,	-0.0115695,	-0.00946253,	-0.00735571,	-0.00524911,	-0.00314278,	-0.00103677,	0.00106888,	0.00317412,	0.0052789,	0.00738318,	0.0094869,	0.01159,	0.0136925,	0.0157943,	0.0178954,	0.0199957,	0.0220951,	0.0241937,	0.0262914,	0.0283881,	0.0304837,	0.0325784,	0.0346719,	0.0367643,	0.0388555,	0.0409454,	0.0430341,	0.0451214,	0.0472073,	0.0492919,	0.0513749,	0.0534565,	0.0555365,	0.0576149,	0.0596917,	0.0617668,	0.0638401,	0.0659117,	0.0679814,	0.0700493,	0.0721153,	0.0741793,	0.0762414,	0.0783014,	0.0803593,	0.0824151,	0.0844687,	0.0865201,	0.0885693,	0.0906162,	0.0926607,	0.0947028,	0.0967426,	0.0987798,	0.100815,	0.102847,	0.104876,	0.106903,	0.108928,	0.110949,	0.112968,	0.114984,	0.116997,	0.119008,	0.121015,	0.12302,	0.125021,	0.12702,	0.129015,	0.131007,	0.132996,	0.134982,	0.136965,	0.138944,	0.140921,	0.142893,	0.144863,	0.146829,	0.148791,	0.15075,	0.152706,	0.154657,	0.156606,	0.15855,	0.160491,	0.162429,	0.164362,	0.166292,	0.168218,	0.17014,	0.172058,	0.173972,	0.175882,	0.177788,	0.17969,	0.181589,	0.183483,	0.185372,	0.187258,	0.18914,	0.191017,	0.19289,	0.194758,	0.196623,	0.198483,	0.200338,	0.202189,	0.204036,	0.205878,	0.207716,	0.209549,	0.211377,	0.213201,	0.215021,	0.216835,	0.218645,	0.22045,	0.22225,	0.224046,	0.225837,	0.227623,	0.229404,	0.23118,	0.232951,	0.234717,	0.236478,	0.238234,	0.239986,	0.241732,	0.243473,	0.245208,	0.246939,	0.248665,	0.250385,	0.2521,	0.25381,	0.255514,	0.257214,	0.258908,	0.260596,	0.262279,	0.263957,	0.26563,	0.267297,	0.268958,	0.270614,	0.272265,	0.27391,	0.275549,	0.277183,	0.278812,	0.280434,	0.282051,	0.283663,	0.285269,	0.286869,	0.288463,	0.290052,	0.291634,	0.293212,	0.294783,	0.296348,	0.297908,	0.299462,	0.30101,	0.302552,	0.304088,	0.305619,	0.307143,	0.308662,	0.310174,	0.311681,	0.313182,	0.314676,	0.316165,	0.317647,	0.319124,	0.320594,	0.322059,	0.323517,	0.32497,	0.326416,	0.327856,	0.32929,	0.330717,	0.332139,	0.333555,	0.334964,	0.336367,	0.337764,	0.339155,	0.340539,	0.341917,	0.343289,	0.344655,	0.346015,	0.347368,	0.348715,	0.350056,	0.35139,	0.352718,	0.35404,	0.355356,	0.356665,	0.357968,	0.359265,	0.360555,	0.361839,	0.363117,	0.364388,	0.365653,	0.366911,	0.368163,	0.369409,	0.370649,	0.371882,	0.373108,	0.374329,	0.375543,	0.37675,	0.377951,	0.379146,	0.380335,	0.381517,	0.382692,	0.383861,	0.385024,	0.386181,	0.387331,	0.388474,	0.389611,	0.390742,	0.391867,	0.392985,	0.394096,	0.395201,	0.3963,	0.397393,	0.398479,	0.399558,	0.400632,	0.401699,	0.402759,	0.403813,	0.404861,	0.405903,	0.406938,	0.407966,	0.408989,	0.410005,	0.411014,	0.412018,	0.413015,	0.414005,	0.41499,	0.415968,	0.416939,	0.417905,	0.418864,	0.419817,	0.420763,	0.421703,	0.422637,	0.423565,	0.424486,	0.425402,	0.426311,	0.427213,	0.42811,	0.429,	0.429884,	0.430762,	0.431634,	0.4325,	0.433359,	0.434212,	0.435059,	0.4359,	0.436735,	0.437564,	0.438387,	0.439203,	0.440014,	0.440818,	0.441616,	0.442409,	0.443195,	0.443975,	0.44475,	0.445518,	0.44628,	0.447037,	0.447787,	0.448531,	0.44927,	0.450003,	0.450729,	0.45145,	0.452165,	0.452874,	0.453578,	0.454275,	0.454967,	0.455653,	0.456333,	0.457007,	0.457676,	0.458339,	0.458996,	0.459648,	0.460293,	0.460934,	0.461568,	0.462197,	0.46282,	0.463438,	0.46405,	0.464656,	0.465257,	0.465853,	0.466443,	0.467027,	0.467606,	0.46818,	0.468748,	0.469311,	0.469868,	0.47042,	0.470967,	0.471508,	0.472044,	0.472574,	0.4731,	0.47362,	0.474135,	0.474644,	0.475149,	0.475648,	0.476142,	0.476631,	0.477115,	0.477594,	0.478067,	0.478536,	0.478999,	0.479458,	0.479911,	0.48036,	0.480803,	0.481242,	0.481676,	0.482105,	0.482529,	0.482948,	0.483362,	0.483772,	0.484177,	0.484577,	0.484972,	0.485362,	0.485748,	0.486129,	0.486506,	0.486878,	0.487245,	0.487608,	0.487966,	0.48832,	0.488669,	0.489014,	0.489354,	0.48969,	0.490021,	0.490348,	0.49067,	0.490989,	0.491303,	0.491612,	0.491918,	0.492219,	0.492515,	0.492808,	0.493097,	0.493381,	0.493661,	0.493937,	0.494209,	0.494477,	0.494741,	0.495001,	0.495257,	0.495509,	0.495756,	0.496001,	0.496241,	0.496477,	0.496709,	0.496938,	0.497163,	0.497384,	0.497601,	0.497815,	0.498025,	0.498231,	0.498434,	0.498633,	0.498828,	0.49902,	0.499208,	0.499393,	0.499574,	0.499752,	0.499926,	0.500097,	0.500264,	0.500428,	0.500589,	0.500746,	0.500901,	0.501051,	0.501199,	0.501343,	0.501484,	0.501622,	0.501757,	0.501889,	0.502017,	0.502143,	0.502265,	0.502385,	0.502501,	0.502614,	0.502725,	0.502832,	0.502937,	0.503039,	0.503138,	0.503234,	0.503327,	0.503417,	0.503505,	0.50359,	0.503672,	0.503752,	0.503829,	0.503903,	0.503974,	0.504043,	0.50411,	0.504174,	0.504235,	0.504294,	0.50435,	0.504404,	0.504456,	0.504505,	0.504552,	0.504596,	0.504638,	0.504678,	0.504716,	0.504751,	0.504784,	0.504815,	0.504843,	0.50487,	0.504894,	0.504916,	0.504936,	0.504955,	0.504971,	0.504984,	0.504996,	0.505006,	0.505014,	0.505021,	0.505025,	0.505027,	0.505028,	0.505026,	0.505023,	0.505018,	0.505011,	0.505003,	0.504992,	0.50498,	0.504967,	0.504951,	0.504934,	0.504916,	0.504896,	0.504874,	0.504851,	0.504826,	0.5048,	0.504772,	0.504742,	0.504712,	0.50468,	0.504646,	0.504611,	0.504575,	0.504537,	0.504498,	0.504458,	0.504416,	0.504373,	0.504329,	0.504284,	0.504238,	0.50419,	0.504141,	0.504091,	0.50404,	0.503988,	0.503935,	0.503881,	0.503825,	0.503769,	0.503712,	0.503654,	0.503594,	0.503534,	0.503473,	0.503411,	0.503348,	0.503284,	0.50322,	0.503154,	0.503088,	0.503021,	0.502953,	0.502885,	0.502815,	0.502745,	0.502675,	0.502603,	0.502531,	0.502458,	0.502385,	0.502311,	0.502237,	0.502161,	0.502086,	0.502009,	0.501933,	0.501855,	0.501778,	0.501699,	0.501621,	0.501542,	0.501462,	0.501382,	0.501302,	0.501221,	0.50114,	0.501058,	0.500976,	0.500894,	0.500812,	0.500729,	0.500646,	0.500563,	0.500479,	0.500396,	0.500312,	0.500228,	0.500143,	0.500059,	0.499974,	0.499889,	0.499805,	0.49972,	0.499634,	0.499549,	0.499464,	0.499379,	0.499293,	0.499208,	0.499122,	0.499037,	0.498952,	0.498866,	0.498781,	0.498695,	0.49861,	0.498525,	0.49844,	0.498355,	0.49827,	0.498185,	0.4981,	0.498016,	0.497932,	0.497847,	0.497763,	0.49768,	0.497596,	0.497512,	0.497429,	0.497346,	0.497264,	0.497181,	0.497099,	0.497017,	0.496935,	0.496854,	0.496773,	0.496692,	0.496612,	0.496532,	0.496452,	0.496372,	0.496293,	0.496215,	0.496137,	0.496059,	0.495981,	0.495904,	0.495827,	0.495751,	0.495675,	0.4956,	0.495525,	0.495451,	0.495377,	0.495303,	0.49523,	0.495158,	0.495085,	0.495014,	0.494943,	0.494872,	0.494802,	0.494733,	0.494664,	0.494596,	0.494528,	0.494461,	0.494394,	0.494328,	0.494262,	0.494197,	0.494133,	0.494069,	0.494006,	0.493944,	0.493882,	0.49382,	0.49376,	0.4937,	0.49364,	0.493581,	0.493523,	0.493466,	0.493409,	0.493353,	0.493297,	0.493243,	0.493188,	0.493135,	0.493082,	0.49303,	0.492979,	0.492928,	0.492878,	0.492829,	0.49278,	0.492732,	0.492685,	0.492639,	0.492593,	0.492548,	0.492504,	0.49246,	0.492418,	0.492376,	0.492334,	0.492294,	0.492254,	0.492215,	0.492176,	0.492139,	0.492102,	0.492066,	0.492031,	0.491996,	0.491962,	0.491929,	0.491897,	0.491866,	0.491835,	0.491805,	0.491776,	0.491748,	0.49172,	0.491693,	0.491667,	0.491642,	0.491617,	0.491594,	0.491571,	0.491549,	0.491527,	0.491507,	0.491487,	0.491468,	0.49145,	0.491432,	0.491416,	0.4914,	0.491385,	0.49137,	0.491357,	0.491344,	0.491332,	0.491321,	0.49131,	0.491301,	0.491292,	0.491284,	0.491277,	0.49127,	0.491264,	0.49126,	0.491255,	0.491252,	0.491249,	0.491247,	0.491246,	0.491246,	0.491246,	0.491248,	0.49125,	0.491252,	0.491256,	0.49126,	0.491265,	0.491271,	0.491277,	0.491285,	0.491293,	0.491302,	0.491311,	0.491321,	0.491332,	0.491344,	0.491356,	0.49137,	0.491384,	0.491398,	0.491414,	0.49143,	0.491447,	0.491464,	0.491482,	0.491501,	0.491521,	0.491541,	0.491562,	0.491584,	0.491607,	0.49163,	0.491654,	0.491678,	0.491703,	0.491729,	0.491756,	0.491783,	0.491811,	0.491839,	0.491869,	0.491899,	0.491929,	0.49196,	0.491992,	0.492024,	0.492058,	0.492091,	0.492126,	0.492161,	0.492196,	0.492232,	0.492269,	0.492307,	0.492345,	0.492383,	0.492423,	0.492463,	0.492503,	0.492544,	0.492586,	0.492628,	0.49267,	0.492714,	0.492758,	0.492802,	0.492847,	0.492892,	0.492938,	0.492985,	0.493032,	0.49308,	0.493128,	0.493177,	0.493226,	0.493276,	0.493326,	0.493376,	0.493428,	0.493479,	0.493532,	0.493584,	0.493637,	0.493691,	0.493745,	0.493799,	0.493854,	0.49391,	0.493966,	0.494022,	0.494079,	0.494136,	0.494194,	0.494252,	0.49431,	0.494369,	0.494428,	0.494488,	0.494548,	0.494608,	0.494669,	0.49473,	0.494791,	0.494853,	0.494916,	0.494978,	0.495041,	0.495104,	0.495168,	0.495232,	0.495296,	0.495361,	0.495426,	0.495491,	0.495557,	0.495622,	0.495689,	0.495755,	0.495822,	0.495889,	0.495956,	0.496023,	0.496091,	0.496159,	0.496228,	0.496296,	0.496365,	0.496434,	0.496503,	0.496573,	0.496642,	0.496712,	0.496782,	0.496852,	0.496923,	0.496994,	0.497065,	0.497136,	0.497207,	0.497278,	0.49735,	0.497421,	0.497493,	0.497565,	0.497637,	0.49771,	0.497782,	0.497855,	0.497927,	0.498,	0.498073,	0.498146,	0.498219,	0.498292,	0.498365,	0.498439,	0.498512,	0.498586,	0.498659,	0.498733,	0.498807,	0.49888,	0.498954,	0.499028,	0.499102,	0.499176,	0.499249,	0.499323,	0.499397,	0.499471,	0.499545,	0.499619,	0.499693,	0.499767,	0.499841,	0.499915,	0.499989,	0.500062,	0.500136,	0.50021,	0.500284,	0.500357,	0.500431,	0.500504,	0.500578,	0.500651,	0.500724,	0.500798,	0.500871,	0.500944,	0.501017,	0.50109,	0.501162,	0.501235,	0.501307,	0.50138,	0.501452,	0.501524,	0.501596,	0.501668,	0.50174,	0.501811,	0.501883,	0.501954,	0.502025,	0.502096,	0.502167,	0.502238,	0.502308,	0.502378,	0.502448,	0.502518,	0.502588,	0.502657,	0.502727,	0.502796,	0.502864,	0.502933,	0.503001,	0.50307,	0.503138,	0.503205,	0.503273,	0.50334,	0.503407,	0.503474,	0.50354,	0.503606,	0.503672,	0.503738,	0.503803,	0.503869,	0.503933,	0.503998,	0.504062,	0.504126,	0.50419,	0.504254,	0.504317,	0.50438,	0.504442,	0.504504,	0.504566,	0.504628,	0.504689,	0.50475,	0.504811,	0.504871,	0.504931,	0.504991,	0.50505,	0.505109,	0.505168,	0.505226,	0.505284,	0.505341,	0.505399,	0.505455,	0.505512,	0.505568,	0.505624,	0.505679,	0.505734,	0.505789,	0.505843,	0.505897,	0.50595,	0.506004,	0.506056,	0.506109,	0.50616,	0.506212,	0.506263,	0.506314,	0.506364,	0.506414,	0.506464,	0.506513,	0.506561,	0.506609,	0.506657,	0.506705,	0.506752,	0.506798,	0.506844,	0.50689,	0.506935,	0.50698,	0.507024,	0.507068,	0.507112,	0.507155,	0.507198,	0.50724,	0.507281,	0.507323,	0.507364,	0.507404,	0.507444,	0.507483,	0.507522,	0.507561,	0.507599,	0.507636,	0.507674,	0.50771,	0.507747,	0.507782,	0.507818,	0.507852,	0.507887,	0.507921,	0.507954,	0.507987,	0.508019,	0.508051,	0.508083,	0.508114,	0.508144,	0.508174,	0.508204,	0.508233,	0.508261,	0.508289,	0.508317,	0.508344,	0.508371,	0.508397,	0.508422,	0.508448,	0.508472,	0.508496,	0.50852,	0.508543,	0.508566,	0.508588,	0.50861,	0.508631,	0.508652,	0.508672,	0.508692,	0.508711,	0.50873,	0.508748,	0.508765,	0.508783,	0.508799,	0.508816,	0.508831,	0.508847,	0.508861,	0.508875,	0.508889,	0.508902,	0.508915,	0.508927,	0.508939,	0.50895,	0.508961,	0.508971,	0.508981,	0.50899,	0.508999,	0.509007,	0.509015,	0.509022,	0.509029,	0.509035,	0.509041,	0.509046,	0.509051,	0.509055,	0.509059,	0.509062,	0.509065,	0.509068,	0.509069,	0.509071,	0.509072,	0.509072,	0.509072,	0.509071,	0.50907,	0.509069,	0.509066,	0.509064,	0.509061,	0.509057,	0.509053,	0.509049,	0.509044,	0.509038,	0.509033,	0.509026,	0.509019,	0.509012,	0.509004,	0.508996,	0.508987,	0.508978,	0.508968,	0.508958,	0.508947,	0.508936,	0.508925,	0.508913,	0.5089,	0.508887,	0.508874,	0.50886,	0.508846,	0.508831,	0.508816,	0.5088,	0.508784,	0.508768,	0.508751,	0.508733,	0.508715,	0.508697,	0.508678,	0.508659,	0.50864,	0.50862,	0.508599,	0.508578,	0.508557,	0.508535,	0.508513,	0.50849,	0.508467,	0.508444,	0.50842,	0.508396,	0.508371,	0.508346,	0.50832,	0.508294,	0.508268,	0.508241,	0.508214,	0.508187,	0.508159,	0.50813,	0.508102,	0.508073,	0.508043,	0.508013,	0.507983,	0.507952,	0.507921,	0.50789,	0.507858,	0.507826,	0.507793,	0.507761,	0.507727,	0.507694,	0.50766,	0.507625,	0.507591,	0.507556,	0.50752,	0.507484,	0.507448,	0.507412,	0.507375,	0.507338,	0.5073,	0.507263,	0.507224,	0.507186,	0.507147,	0.507108,	0.507068,	0.507029,	0.506989,	0.506948,	0.506907,	0.506866,	0.506825,	0.506783,	0.506741,	0.506699,	0.506657,	0.506614,	0.50657,	0.506527,	0.506483,	0.506439,	0.506395,	0.50635,	0.506305,	0.50626,	0.506215,	0.506169,	0.506123,	0.506077,	0.506031,	0.505984,	0.505937,	0.50589,	0.505842,	0.505794,	0.505746,	0.505698,	0.50565,	0.505601,	0.505552,	0.505503,	0.505453,	0.505404,	0.505354,	0.505304,	0.505253,	0.505203,	0.505152,	0.505101,	0.50505,	0.504999,	0.504947,	0.504895,	0.504843,	0.504791,	0.504739,	0.504686,	0.504633,	0.504581,	0.504527,	0.504474,	0.504421,	0.504367,	0.504313,	0.504259,	0.504205,	0.504151,	0.504097,	0.504042,	0.503987,	0.503932,	0.503877,	0.503822,	0.503767,	0.503711,	0.503656,	0.5036,	0.503544,	0.503488,	0.503432,	0.503376,	0.50332,	0.503263,	0.503207,	0.50315,	0.503093,	0.503036,	0.502979,	0.502922,	0.502865,	0.502808,	0.50275,	0.502693,	0.502635,	0.502578,	0.50252,	0.502462,	0.502404,	0.502346,	0.502288,	0.50223,	0.502172,	0.502114,	0.502056,	0.501997,	0.501939,	0.501881,	0.501822,	0.501764,	0.501705,	0.501646,	0.501588,	0.501529,	0.501471,	0.501412,	0.501353,	0.501294,	0.501236,	0.501177,	0.501118,	0.501059,	0.501,	0.500941,	0.500883,	0.500824,	0.500765,	0.500706,	0.500647,	0.500588,	0.50053,	0.500471,	0.500412,	0.500353,	0.500295,	0.500236,	0.500177,	0.500118,	0.50006,	0.500001,	0.499943,	0.499884,	0.499826,	0.499767,	0.499709,	0.49965,	0.499592,	0.499534,	0.499476,	0.499418,	0.49936,	0.499302,	0.499244,	0.499186,	0.499128,	0.49907,	0.499013,	0.498955,	0.498898,	0.49884,	0.498783,	0.498726,	0.498669,	0.498612,	0.498555,	0.498498,	0.498441,	0.498384,	0.498328,	0.498271,	0.498215,	0.498159,	0.498103,	0.498047,	0.497991,	0.497935,	0.49788,	0.497824,	0.497769,	0.497713,	0.497658,	0.497603,	0.497548,	0.497494,	0.497439,	0.497385,	0.49733,	0.497276,	0.497222,	0.497168,	0.497114,	0.497061,	0.497007,	0.496954,	0.496901,	0.496848,	0.496795,	0.496743,	0.49669,	0.496638,	0.496586,	0.496534,	0.496482,	0.496431,	0.496379,	0.496328,	0.496277,	0.496226,	0.496175,	0.496125,	0.496075,	0.496024,	0.495974,	0.495925,	0.495875,	0.495826,	0.495777,	0.495728,	0.495679,	0.49563,	0.495582,	0.495534,	0.495486,	0.495438,	0.495391,	0.495343,	0.495296,	0.49525,	0.495203,	0.495156,	0.49511,	0.495064,	0.495018,	0.494973,	0.494928,	0.494883,	0.494838,	0.494793,	0.494749,	0.494704,	0.494661,	0.494617,	0.494573,	0.49453,	0.494487,	0.494444,	0.494402,	0.49436,	0.494318,	0.494276,	0.494234,	0.494193,	0.494152,	0.494111,	0.494071,	0.494031,	0.493991,	0.493951,	0.493911,	0.493872,	0.493833,	0.493794,	0.493756,	0.493718,	0.49368,	0.493642,	0.493605,	0.493568,	0.493531,	0.493494,	0.493458,	0.493422,	0.493386,	0.493351,	0.493315,	0.49328,	0.493246,	0.493211,	0.493177,	0.493143,	0.49311,	0.493076,	0.493043,	0.493011,	0.492978,	0.492946,	0.492914,	0.492883,	0.492851,	0.49282,	0.492789,	0.492759,	0.492729,	0.492699,	0.492669,	0.49264,	0.492611,	0.492582,	0.492554,	0.492526,	0.492498,	0.49247,	0.492443,	0.492416,	0.492389,	0.492363,	0.492337,	0.492311,	0.492285,	0.49226,	0.492235,	0.492211,	0.492186,	0.492162,	0.492138,	0.492115,	0.492092,	0.492069,	0.492046,	0.492024,	0.492002,	0.491981,	0.491959,	0.491938,	0.491918,	0.491897,	0.491877,	0.491857,	0.491838,	0.491818,	0.4918,	0.491781,	0.491763,	0.491745,	0.491727,	0.491709,	0.491692,	0.491676,	0.491659,	0.491643,	0.491627,	0.491611,	0.491596,	0.491581,	0.491566,	0.491552,	0.491538,	0.491524,	0.491511,	0.491498,	0.491485,	0.491472,	0.49146,	0.491448,	0.491436,	0.491425,	0.491414,	0.491403,	0.491393,	0.491383,	0.491373,	0.491363,	0.491354,	0.491345,	0.491336,	0.491328,	0.49132,	0.491312,	0.491305,	0.491298,	0.491291,	0.491284,	0.491278,	0.491272,	0.491267,	0.491261,	0.491256,	0.491251,	0.491247,	0.491243,	0.491239,	0.491235,	0.491232,	0.491229,	0.491226,	0.491224,	0.491222,	0.49122,	0.491219,	0.491217,	0.491216,	0.491216,	0.491215,	0.491215,	0.491216,	0.491216,	0.491217,	0.491218,	0.491219,	0.491221,	0.491223,	0.491225,	0.491228,	0.49123,	0.491234,	0.491237,	0.491241,	0.491244,	0.491249,	0.491253,	0.491258,	0.491263,	0.491268,	0.491274,	0.49128,	0.491286,	0.491292,	0.491299,	0.491306,	0.491313,	0.491321,	0.491328,	0.491336,	0.491345,	0.491353,	0.491362,	0.491371,	0.491381,	0.49139,	0.4914,	0.49141,	0.491421,	0.491432,	0.491443,	0.491454,	0.491465,	0.491477,	0.491489,	0.491501,	0.491514,	0.491526,	0.491539,	0.491553,	0.491566,	0.49158,	0.491594,	0.491608,	0.491623,	0.491637,	0.491652,	0.491668,	0.491683,	0.491699,	0.491715,	0.491731,	0.491747,	0.491764,	0.491781,	0.491798,	0.491815,	0.491833,	0.491851,	0.491869,	0.491887,	0.491906,	0.491925,	0.491944,	0.491963,	0.491982,	0.492002,	0.492022,	0.492042,	0.492062,	0.492083,	0.492104,	0.492125,	0.492146,	0.492167,	0.492189,	0.492211,	0.492233,	0.492255,	0.492277,	0.4923,	0.492323,	0.492346,	0.492369,	0.492393,	0.492417,	0.49244,	0.492464,	0.492489,	0.492513,	0.492538,	0.492563,	0.492588,	0.492613,	0.492639,	0.492664,	0.49269,	0.492716,	0.492742,	0.492769,	0.492795,	0.492822,	0.492849,	0.492876,	0.492903,	0.492931,	0.492958,	0.492986,	0.493014,	0.493042,	0.493071,	0.493099,	0.493128,	0.493157,	0.493186,	0.493215,	0.493244,	0.493274,	0.493303,	0.493333,	0.493363,	0.493393,	0.493423,	0.493454,	0.493484,	0.493515,	0.493546,	0.493577,	0.493608,	0.493639,	0.493671,	0.493702,	0.493734,	0.493766,	0.493798,	0.49383,	0.493862,	0.493895,	0.493927,	0.49396,	0.493993,	0.494025,	0.494059,	0.494092,	0.494125,	0.494158,	0.494192,	0.494226,	0.494259,	0.494293,	0.494327,	0.494361,	0.494396,	0.49443,	0.494465,	0.494499,	0.494534,	0.494569,	0.494603,	0.494638,	0.494674,	0.494709,	0.494744,	0.494779,	0.494815,	0.49485,	0.494886,	0.494922,	0.494958,	0.494994,	0.49503,	0.495066,	0.495102,	0.495138,	0.495175,	0.495211,	0.495248,	0.495284,	0.495321,	0.495358,	0.495395,	0.495432,	0.495469,	0.495506,	0.495543,	0.49558,	0.495617,	0.495655,	0.495692,	0.49573,	0.495767,	0.495805,	0.495842,	0.49588,	0.495918,	0.495955,	0.495993,	0.496031,	0.496069,	0.496107,	0.496145,	0.496183,	0.496222,	0.49626,	0.496298,	0.496336,	0.496374,	0.496413,	0.496451,	0.49649,	0.496528,	0.496567,	0.496605,	0.496644,	0.496682,	0.496721,	0.496759,	0.496798,	0.496837,	0.496875,	0.496914,	0.496953,	0.496992,	0.49703,	0.497069,	0.497108,	0.497147,	0.497186,	0.497224,	0.497263,	0.497302,	0.497341,	0.49738,	0.497419,	0.497458,	0.497496,	0.497535,	0.497574,	0.497613,	0.497652,	0.497691,	0.49773,	0.497768,	0.497807,	0.497846,	0.497885,	0.497924,	0.497963,	0.498001,	0.49804,	0.498079,	0.498117,	0.498156,	0.498195,	0.498234,	0.498272,	0.498311,	0.498349,	0.498388,	0.498426,	0.498465,	0.498503,	0.498542,	0.49858,	0.498619,	0.498657,	0.498695,	0.498733,	0.498772,	0.49881,	0.498848,	0.498886,	0.498924,	0.498962,	0.499,	0.499038,	0.499076,	0.499114,	0.499151,	0.499189,	0.499227,	0.499264,	0.499302,	0.499339,	0.499377,	0.499414,	0.499452,	0.499489,	0.499526,	0.499563,	0.4996,	0.499637,	0.499674,	0.499711,	0.499748,	0.499785,	0.499821,	0.499858,	0.499894,	0.499931,	0.499967,	0.500004,	0.50004,	0.500076,	0.500112,	0.500148,	0.500184,	0.50022,	0.500256,	0.500291,	0.500327,	0.500362,	0.500398,	0.500433,	0.500468,	0.500504,	0.500539,	0.500574,	0.500609,	0.500643,	0.500678,	0.500713,	0.500747,	0.500782,	0.500816,	0.50085,	0.500884,	0.500918,	0.500952,	0.500986,	0.50102,	0.501053,	0.501087,	0.50112,	0.501154,	0.501187,	0.50122,	0.501253,	0.501286,	0.501318,	0.501351,	0.501384,	0.501416,	0.501448,	0.501481,	0.501513,	0.501545,	0.501577,	0.501608,	0.50164,	0.501671,	0.501703,	0.501734,	0.501765,	0.501796,	0.501827,	0.501858,	0.501889,	0.501919,	0.501949,	0.50198,	0.50201,	0.50204,	0.50207,	0.5021,	0.502129,	0.502159,	0.502188,	0.502217,	0.502247,	0.502275,	0.502304,	0.502333,	0.502362,	0.50239,	0.502418,	0.502447,	0.502475,	0.502503,	0.50253,	0.502558,	0.502585,	0.502613,	0.50264,	0.502667,	0.502694,	0.502721,	0.502747,	0.502774,	0.5028,	0.502826,	0.502852,	0.502878,	0.502904,	0.50293,	0.502955,	0.50298,	0.503006,	0.503031,	0.503056,	0.50308,	0.503105,	0.503129,	0.503154,	0.503178,	0.503202,	0.503225,	0.503249,	0.503273,	0.503296,	0.503319,	0.503342,	0.503365,	0.503388,	0.50341,	0.503433,	0.503455,	0.503477,	0.503499,	0.503521,	0.503543,	0.503564,	0.503585,	0.503607,	0.503628,	0.503648,	0.503669,	0.50369,	0.50371,	0.50373,	0.50375,	0.50377,	0.50379,	0.503809,	0.503829,	0.503848,	0.503867,	0.503886,	0.503905,	0.503923,	0.503942,	0.50396,	0.503978,	0.503996,	0.504014,	0.504031,	0.504048,	0.504066,	0.504083,	0.5041,	0.504116,	0.504133,	0.504149,	0.504166,	0.504182,	0.504198,	0.504213,	0.504229,	0.504244,	0.50426,	0.504275,	0.504289,	0.504304,	0.504319,	0.504333,	0.504347,	0.504361,	0.504375,	0.504389,	0.504403,	0.504416,	0.504429,	0.504442,	0.504455,	0.504468,	0.50448,	0.504492,	0.504505,	0.504517,	0.504528,	0.50454,	0.504552,	0.504563,	0.504574,	0.504585,	0.504596,	0.504606,	0.504617,	0.504627,	0.504637,	0.504647,	0.504657,	0.504667,	0.504676,	0.504685,	0.504694,	0.504703,	0.504712,	0.504721,	0.504729,	0.504737,	0.504745,	0.504753,	0.504761,	0.504769,	0.504776,	0.504783,	0.50479,	0.504797,	0.504804,	0.50481,	0.504817,	0.504823,	0.504829,	0.504835,	0.504841,	0.504846,	0.504851,	0.504857,	0.504862,	0.504866,	0.504871,	0.504876,	0.50488,	0.504884,	0.504888,	0.504892,	0.504896,	0.504899,	0.504903,	0.504906,	0.504909,	0.504912,	0.504914,	0.504917,	0.504919,	0.504921,	0.504923,	0.504925,	0.504927,	0.504928,	0.50493,	0.504931,	0.504932,	0.504933,	0.504933,	0.504934,	0.504934,	0.504934,	0.504935,	0.504934,	0.504934,	0.504934,	0.504933,	0.504932,	0.504931,	0.50493,	0.504929,	0.504928,	0.504926,	0.504924,	0.504923,	0.504921,	0.504918,	0.504916,	0.504913,	0.504911,	0.504908,	0.504905,	0.504902,	0.504899,	0.504895,	0.504892,	0.504888,	0.504884,	0.50488,	0.504876,	0.504871,	0.504867,	0.504862,	0.504857,	0.504852,	0.504847,	0.504842,	0.504837,	0.504831,	0.504825,	0.504819,	0.504813,	0.504807,	0.504801,	0.504794,	0.504788,	0.504781,	0.504774,	0.504767,	0.50476,	0.504753,	0.504745,	0.504738,	0.50473,	0.504722,	0.504714,	0.504706,	0.504698,	0.504689,	0.50468,	0.504672,	0.504663,	0.504654,	0.504645,	0.504635,	0.504626,	0.504616,	0.504607,	0.504597,	0.504587,	0.504577,	0.504567,	0.504556,	0.504546,	0.504535,	0.504525,	0.504514,	0.504503,	0.504492,	0.50448,	0.504469,	0.504457,	0.504446,	0.504434,	0.504422,	0.50441,	0.504398,	0.504386,	0.504373,	0.504361,	0.504348,	0.504335,	0.504322,	0.504309,	0.504296,	0.504283,	0.50427,	0.504256,	0.504243,	0.504229,	0.504215,	0.504201,	0.504187,	0.504173,	0.504159,	0.504144,	0.50413,	0.504115,	0.5041,	0.504086,	0.504071,	0.504056,	0.50404,	0.504025,	0.50401,	0.503994,	0.503979,	0.503963,	0.503947,	0.503931,	0.503915,	0.503899,	0.503883,	0.503867,	0.50385,	0.503834,	0.503817,	0.5038,	0.503784,	0.503767,	0.50375,	0.503733,	0.503715,	0.503698,	0.503681,	0.503663,	0.503646,	0.503628,	0.50361,	0.503592,	0.503575,	0.503557,	0.503538,	0.50352,	0.503502,	0.503484,	0.503465,	0.503447,	0.503428,	0.503409,	0.503391,	0.503372,	0.503353,	0.503334,	0.503315,	0.503296,	0.503276,	0.503257,	0.503238,	0.503218,	0.503199,	0.503179,	0.503159,	0.50314,	0.50312,	0.5031,	0.50308,	0.50306,	0.50304,	0.503019,	0.502999,	0.502979,	0.502959,	0.502938,	0.502918,	0.502897,	0.502876,	0.502856,	0.502835,	0.502814,	0.502793,	0.502772,	0.502751,	0.50273,	0.502709,	0.502688,	0.502667,	0.502645,	0.502624,	0.502603,	0.502581,	0.50256,	0.502538,	0.502517,	0.502495,	0.502474,	0.502452,	0.50243,	0.502408,	0.502386,	0.502364,	0.502343,	0.502321,	0.502299,	0.502276,	0.502254,	0.502232,	0.50221,	0.502188,	0.502166,	0.502143,	0.502121,	0.502099,	0.502076,	0.502054,	0.502031,	0.502009,	0.501986,	0.501964,	0.501941,	0.501919,	0.501896,	0.501873,	0.501851,	0.501828,	0.501805,	0.501782,	0.50176,	0.501737,	0.501714,	0.501691,	0.501668,	0.501646,	0.501623,	0.5016,	0.501577,	0.501554,	0.501531,	0.501508,	0.501485,	0.501462,	0.501439,	0.501416,	0.501393,	0.50137,	0.501347,	0.501324,	0.501301,	0.501278,	0.501255,	0.501232,	0.501209,	0.501185,	0.501162,	0.501139,	0.501116,	0.501093,	0.50107,	0.501047,	0.501024,	0.501001,	0.500978,	0.500955,	0.500932,	0.500909,	0.500886,	0.500863,	0.50084,	0.500817,	0.500794,	0.500771,	0.500748,	0.500725,	0.500702,	0.500679,	0.500656,	0.500633,	0.50061,	0.500587,	0.500565,	0.500542,	0.500519,	0.500496,	0.500473,	0.500451,	0.500428,	0.500405,	0.500383,	0.50036,	0.500337,	0.500315,	0.500292,	0.50027,	0.500247,	0.500225,	0.500202,	0.50018,	0.500158,	0.500135,	0.500113,	0.500091,	0.500069,	0.500046,	0.500024,	0.500002,	0.49998,	0.499958,	0.499936,	0.499914,	0.499892,	0.49987,	0.499849,	0.499827,	0.499805,	0.499783,	0.499762,	0.49974,	0.499719,	0.499697,	0.499676,	0.499654,	0.499633,	0.499612,	0.49959,	0.499569,	0.499548,	0.499527,	0.499506,	0.499485,	0.499464,	0.499443,	0.499422,	0.499402,	0.499381,	0.49936,	0.49934,	0.499319,	0.499299,	0.499278,	0.499258,	0.499238,	0.499218,	0.499198,	0.499177,	0.499157,	0.499138,	0.499118,	0.499098,	0.499078,	0.499059,	0.499039,	0.49902,	0.499,	0.498981,	0.498961,	0.498942,	0.498923,	0.498904,	0.498885,	0.498866,	0.498847,	0.498829,	0.49881,	0.498791,	0.498773,	0.498754,	0.498736,	0.498718,	0.4987,	0.498682,	0.498664,	0.498646,	0.498628,	0.49861,	0.498592,	0.498575,	0.498557,	0.49854,	0.498523,	0.498505,	0.498488,	0.498471,	0.498454,	0.498437,	0.498421,	0.498404,	0.498387,	0.498371,	0.498355,	0.498338,	0.498322,	0.498306,	0.49829,	0.498274,	0.498258,	0.498242,	0.498227,	0.498211,	0.498196,	0.498181,	0.498165,	0.49815,	0.498135,	0.49812,	0.498106,	0.498091,	0.498076,	0.498062,	0.498048,	0.498033,	0.498019,	0.498005,	0.497991,	0.497977,	0.497964,	0.49795,	0.497937,	0.497923,	0.49791,	0.497897,	0.497884,	0.497871,	0.497858,	0.497845,	0.497833,	0.49782,	0.497808,	0.497796,	0.497783,	0.497771,	0.49776,	0.497748,	0.497736,	0.497725,	0.497713,	0.497702,	0.497691,	0.49768,	0.497669,	0.497658,	0.497647,	0.497637,	0.497626,	0.497616,	0.497606,	0.497595,	0.497585,	0.497576,	0.497566,	0.497556,	0.497547,	0.497538,	0.497528,	0.497519,	0.49751,	0.497502,	0.497493,	0.497484,	0.497476,	0.497468,	0.497459,	0.497451,	0.497443,	0.497436,	0.497428,	0.49742,	0.497413,	0.497406,	0.497399,	0.497392,	0.497385,	0.497378,	0.497372,	0.497365,	0.497359,	0.497353,	0.497346,	0.497341,	0.497335,	0.497329,	0.497324,	0.497318,	0.497313,	0.497308,	0.497303,	0.497298,	0.497293,	0.497289,	0.497284,	0.49728,	0.497276,	0.497272,	0.497268,	0.497265,	0.497261,	0.497258,	0.497254,	0.497251,	0.497248,	0.497245,	0.497242,	0.49724,	0.497237,	0.497235,	0.497233,	0.497231,	0.497229,	0.497227,	0.497226,	0.497224,	0.497223,	0.497222,	0.497221,	0.49722,	0.497219,	0.497219,	0.497218,	0.497218,	0.497218,	0.497218,	0.497218,	0.497218,	0.497218,	0.497219,	0.49722,	0.497221,	0.497222,	0.497223,	0.497224,	0.497225,	0.497227,	0.497229,	0.497231,	0.497233,	0.497235,	0.497237,	0.49724,	0.497242,	0.497245,	0.497248,	0.497251,	0.497254,	0.497257,	0.497261,	0.497264,	0.497268,	0.497272,	0.497276,	0.49728,	0.497285,	0.497289,	0.497294,	0.497299,	0.497304,	0.497309,	0.497314,	0.497319,	0.497325,	0.49733,	0.497336,	0.497342,	0.497348,	0.497354,	0.497361,	0.497367,	0.497374,	0.497381,	0.497388,	0.497395,	0.497402,	0.49741,	0.497417,	0.497425,	0.497433,	0.497441,	0.497449,	0.497457,	0.497465,	0.497474,	0.497483,	0.497491,	0.4975,	0.49751,	0.497519,	0.497528,	0.497538,	0.497547,	0.497557,	0.497567,	0.497577,	0.497588,	0.497598,	0.497609,	0.497619,	0.49763,	0.497641,	0.497652,	0.497663,	0.497675,	0.497686,	0.497698,	0.49771,	0.497722,	0.497734,	0.497746,	0.497758,	0.497771,	0.497783,	0.497796,	0.497809,	0.497822,	0.497835,	0.497848,	0.497862,	0.497875,	0.497889,	0.497903,	0.497917,	0.497931,	0.497945,	0.497959,	0.497974,	0.497988,	0.498003,	0.498018,	0.498033,	0.498048,	0.498063,	0.498079,	0.498094,	0.49811,	0.498126,	0.498142,	0.498158,	0.498174,	0.49819,	0.498207,	0.498223,	0.49824,	0.498256,	0.498273,	0.49829,	0.498308,	0.498325,	0.498342,	0.49836,	0.498377,	0.498395,	0.498413,	0.498431,	0.498449,	0.498467,	0.498486,	0.498504,	0.498523,	0.498541,	0.49856,	0.498579,	0.498598,	0.498617,	0.498636,	0.498656,	0.498675,	0.498695,	0.498714,	0.498734,	0.498754,	0.498774,	0.498794,	0.498814,	0.498835,	0.498855,	0.498876,	0.498896,	0.498917,	0.498938,	0.498959,	0.49898,	0.499001,	0.499022,	0.499044,	0.499065,	0.499087,	0.499108,	0.49913,	0.499152,	0.499174,	0.499196,	0.499218,	0.49924,	0.499262,	0.499285,	0.499307,	0.49933,	0.499352,	0.499375,	0.499398,	0.499421,	0.499444,	0.499467,	0.49949,	0.499513,	0.499536,	0.49956,	0.499583,	0.499607,	0.49963,	0.499654,	0.499678,	0.499702,	0.499726,	0.49975,	0.499774,	0.499798,	0.499822,	0.499846,	0.499871,	0.499895,	0.49992,	0.499944,	0.499969,	0.499993,	0.500018,	0.500043,	0.500068,	0.500093,	0.500118,	0.500143,	0.500168,	0.500193,	0.500218,	0.500243,	0.500269,	0.500294,	0.50032,	0.500345,	0.500371,	0.500396,	0.500422,	0.500447,	0.500473,	0.500499,	0.500524,	0.50055,	0.500576,	0.500602,	0.500628,	0.500654,	0.50068,	0.500706,	0.500732,	0.500758,	0.500784,	0.50081,	0.500836,	0.500863,	0.500889,	0.500915,	0.500941,	0.500968,	0.500994,	0.50102,	0.501047,	0.501073,	0.5011,	0.501126,	0.501152,	0.501179,	0.501205,	0.501232,	0.501258,	0.501285,	0.501311,	0.501338,	0.501364,	0.501391,	0.501417,	0.501444,	0.50147,	0.501496,	0.501523,	0.501549,	0.501576,	0.501602,	0.501629,	0.501655,	0.501682,	0.501708,	0.501734,	0.501761,	0.501787,	0.501813,	0.50184,	0.501866,	0.501892,	0.501919,	0.501945,	0.501971,	0.501997,	0.502023,	0.502049,	0.502075,	0.502102,	0.502128,	0.502153,	0.502179,	0.502205,	0.502231,	0.502257,	0.502283,	0.502308,	0.502334,	0.50236,	0.502385,	0.502411,	0.502436,	0.502462,	0.502487,	0.502512,	0.502537,	0.502563,	0.502588,	0.502613,	0.502638,	0.502662,	0.502687,	0.502712,	0.502737,	0.502761,	0.502786,	0.50281,	0.502835,	0.502859,	0.502883,	0.502907,	0.502931,	0.502955,	0.502979,	0.503003,	0.503027,	0.50305,	0.503074,	0.503097,	0.503121,	0.503144,	0.503167,	0.50319,	0.503213,	0.503236,	0.503258,	0.503281,	0.503303,	0.503326,	0.503348,	0.50337,	0.503392,	0.503414,	0.503436,	0.503458];

x = [-30	-29.99	-29.98	-29.97	-29.96	-29.95	-29.94	-29.93	-29.92	-29.91	-29.9	-29.89	-29.88	-29.87	-29.86	-29.85	-29.84	-29.83	-29.82	-29.81	-29.8	-29.79	-29.78	-29.77	-29.76	-29.75	-29.74	-29.73	-29.72	-29.71	-29.7	-29.69	-29.68	-29.67	-29.66	-29.65	-29.64	-29.63	-29.62	-29.61	-29.6	-29.59	-29.58	-29.57	-29.56	-29.55	-29.54	-29.53	-29.52	-29.51	-29.5	-29.49	-29.48	-29.47	-29.46	-29.45	-29.44	-29.43	-29.42	-29.41	-29.4	-29.39	-29.38	-29.37	-29.36	-29.35	-29.34	-29.33	-29.32	-29.31	-29.3	-29.29	-29.28	-29.27	-29.26	-29.25	-29.24	-29.23	-29.22	-29.21	-29.2	-29.19	-29.18	-29.17	-29.16	-29.15	-29.14	-29.13	-29.12	-29.11	-29.1	-29.09	-29.08	-29.07	-29.06	-29.05	-29.04	-29.03	-29.02	-29.01	-29	-28.99	-28.98	-28.97	-28.96	-28.95	-28.94	-28.93	-28.92	-28.91	-28.9	-28.89	-28.88	-28.87	-28.86	-28.85	-28.84	-28.83	-28.82	-28.81	-28.8	-28.79	-28.78	-28.77	-28.76	-28.75	-28.74	-28.73	-28.72	-28.71	-28.7	-28.69	-28.68	-28.67	-28.66	-28.65	-28.64	-28.63	-28.62	-28.61	-28.6	-28.59	-28.58	-28.57	-28.56	-28.55	-28.54	-28.53	-28.52	-28.51	-28.5	-28.49	-28.48	-28.47	-28.46	-28.45	-28.44	-28.43	-28.42	-28.41	-28.4	-28.39	-28.38	-28.37	-28.36	-28.35	-28.34	-28.33	-28.32	-28.31	-28.3	-28.29	-28.28	-28.27	-28.26	-28.25	-28.24	-28.23	-28.22	-28.21	-28.2	-28.19	-28.18	-28.17	-28.16	-28.15	-28.14	-28.13	-28.12	-28.11	-28.1	-28.09	-28.08	-28.07	-28.06	-28.05	-28.04	-28.03	-28.02	-28.01	-28	-27.99	-27.98	-27.97	-27.96	-27.95	-27.94	-27.93	-27.92	-27.91	-27.9	-27.89	-27.88	-27.87	-27.86	-27.85	-27.84	-27.83	-27.82	-27.81	-27.8	-27.79	-27.78	-27.77	-27.76	-27.75	-27.74	-27.73	-27.72	-27.71	-27.7	-27.69	-27.68	-27.67	-27.66	-27.65	-27.64	-27.63	-27.62	-27.61	-27.6	-27.59	-27.58	-27.57	-27.56	-27.55	-27.54	-27.53	-27.52	-27.51	-27.5	-27.49	-27.48	-27.47	-27.46	-27.45	-27.44	-27.43	-27.42	-27.41	-27.4	-27.39	-27.38	-27.37	-27.36	-27.35	-27.34	-27.33	-27.32	-27.31	-27.3	-27.29	-27.28	-27.27	-27.26	-27.25	-27.24	-27.23	-27.22	-27.21	-27.2	-27.19	-27.18	-27.17	-27.16	-27.15	-27.14	-27.13	-27.12	-27.11	-27.1	-27.09	-27.08	-27.07	-27.06	-27.05	-27.04	-27.03	-27.02	-27.01	-27	-26.99	-26.98	-26.97	-26.96	-26.95	-26.94	-26.93	-26.92	-26.91	-26.9	-26.89	-26.88	-26.87	-26.86	-26.85	-26.84	-26.83	-26.82	-26.81	-26.8	-26.79	-26.78	-26.77	-26.76	-26.75	-26.74	-26.73	-26.72	-26.71	-26.7	-26.69	-26.68	-26.67	-26.66	-26.65	-26.64	-26.63	-26.62	-26.61	-26.6	-26.59	-26.58	-26.57	-26.56	-26.55	-26.54	-26.53	-26.52	-26.51	-26.5	-26.49	-26.48	-26.47	-26.46	-26.45	-26.44	-26.43	-26.42	-26.41	-26.4	-26.39	-26.38	-26.37	-26.36	-26.35	-26.34	-26.33	-26.32	-26.31	-26.3	-26.29	-26.28	-26.27	-26.26	-26.25	-26.24	-26.23	-26.22	-26.21	-26.2	-26.19	-26.18	-26.17	-26.16	-26.15	-26.14	-26.13	-26.12	-26.11	-26.1	-26.09	-26.08	-26.07	-26.06	-26.05	-26.04	-26.03	-26.02	-26.01	-26	-25.99	-25.98	-25.97	-25.96	-25.95	-25.94	-25.93	-25.92	-25.91	-25.9	-25.89	-25.88	-25.87	-25.86	-25.85	-25.84	-25.83	-25.82	-25.81	-25.8	-25.79	-25.78	-25.77	-25.76	-25.75	-25.74	-25.73	-25.72	-25.71	-25.7	-25.69	-25.68	-25.67	-25.66	-25.65	-25.64	-25.63	-25.62	-25.61	-25.6	-25.59	-25.58	-25.57	-25.56	-25.55	-25.54	-25.53	-25.52	-25.51	-25.5	-25.49	-25.48	-25.47	-25.46	-25.45	-25.44	-25.43	-25.42	-25.41	-25.4	-25.39	-25.38	-25.37	-25.36	-25.35	-25.34	-25.33	-25.32	-25.31	-25.3	-25.29	-25.28	-25.27	-25.26	-25.25	-25.24	-25.23	-25.22	-25.21	-25.2	-25.19	-25.18	-25.17	-25.16	-25.15	-25.14	-25.13	-25.12	-25.11	-25.1	-25.09	-25.08	-25.07	-25.06	-25.05	-25.04	-25.03	-25.02	-25.01	-25	-24.99	-24.98	-24.97	-24.96	-24.95	-24.94	-24.93	-24.92	-24.91	-24.9	-24.89	-24.88	-24.87	-24.86	-24.85	-24.84	-24.83	-24.82	-24.81	-24.8	-24.79	-24.78	-24.77	-24.76	-24.75	-24.74	-24.73	-24.72	-24.71	-24.7	-24.69	-24.68	-24.67	-24.66	-24.65	-24.64	-24.63	-24.62	-24.61	-24.6	-24.59	-24.58	-24.57	-24.56	-24.55	-24.54	-24.53	-24.52	-24.51	-24.5	-24.49	-24.48	-24.47	-24.46	-24.45	-24.44	-24.43	-24.42	-24.41	-24.4	-24.39	-24.38	-24.37	-24.36	-24.35	-24.34	-24.33	-24.32	-24.31	-24.3	-24.29	-24.28	-24.27	-24.26	-24.25	-24.24	-24.23	-24.22	-24.21	-24.2	-24.19	-24.18	-24.17	-24.16	-24.15	-24.14	-24.13	-24.12	-24.11	-24.1	-24.09	-24.08	-24.07	-24.06	-24.05	-24.04	-24.03	-24.02	-24.01	-24	-23.99	-23.98	-23.97	-23.96	-23.95	-23.94	-23.93	-23.92	-23.91	-23.9	-23.89	-23.88	-23.87	-23.86	-23.85	-23.84	-23.83	-23.82	-23.81	-23.8	-23.79	-23.78	-23.77	-23.76	-23.75	-23.74	-23.73	-23.72	-23.71	-23.7	-23.69	-23.68	-23.67	-23.66	-23.65	-23.64	-23.63	-23.62	-23.61	-23.6	-23.59	-23.58	-23.57	-23.56	-23.55	-23.54	-23.53	-23.52	-23.51	-23.5	-23.49	-23.48	-23.47	-23.46	-23.45	-23.44	-23.43	-23.42	-23.41	-23.4	-23.39	-23.38	-23.37	-23.36	-23.35	-23.34	-23.33	-23.32	-23.31	-23.3	-23.29	-23.28	-23.27	-23.26	-23.25	-23.24	-23.23	-23.22	-23.21	-23.2	-23.19	-23.18	-23.17	-23.16	-23.15	-23.14	-23.13	-23.12	-23.11	-23.1	-23.09	-23.08	-23.07	-23.06	-23.05	-23.04	-23.03	-23.02	-23.01	-23	-22.99	-22.98	-22.97	-22.96	-22.95	-22.94	-22.93	-22.92	-22.91	-22.9	-22.89	-22.88	-22.87	-22.86	-22.85	-22.84	-22.83	-22.82	-22.81	-22.8	-22.79	-22.78	-22.77	-22.76	-22.75	-22.74	-22.73	-22.72	-22.71	-22.7	-22.69	-22.68	-22.67	-22.66	-22.65	-22.64	-22.63	-22.62	-22.61	-22.6	-22.59	-22.58	-22.57	-22.56	-22.55	-22.54	-22.53	-22.52	-22.51	-22.5	-22.49	-22.48	-22.47	-22.46	-22.45	-22.44	-22.43	-22.42	-22.41	-22.4	-22.39	-22.38	-22.37	-22.36	-22.35	-22.34	-22.33	-22.32	-22.31	-22.3	-22.29	-22.28	-22.27	-22.26	-22.25	-22.24	-22.23	-22.22	-22.21	-22.2	-22.19	-22.18	-22.17	-22.16	-22.15	-22.14	-22.13	-22.12	-22.11	-22.1	-22.09	-22.08	-22.07	-22.06	-22.05	-22.04	-22.03	-22.02	-22.01	-22	-21.99	-21.98	-21.97	-21.96	-21.95	-21.94	-21.93	-21.92	-21.91	-21.9	-21.89	-21.88	-21.87	-21.86	-21.85	-21.84	-21.83	-21.82	-21.81	-21.8	-21.79	-21.78	-21.77	-21.76	-21.75	-21.74	-21.73	-21.72	-21.71	-21.7	-21.69	-21.68	-21.67	-21.66	-21.65	-21.64	-21.63	-21.62	-21.61	-21.6	-21.59	-21.58	-21.57	-21.56	-21.55	-21.54	-21.53	-21.52	-21.51	-21.5	-21.49	-21.48	-21.47	-21.46	-21.45	-21.44	-21.43	-21.42	-21.41	-21.4	-21.39	-21.38	-21.37	-21.36	-21.35	-21.34	-21.33	-21.32	-21.31	-21.3	-21.29	-21.28	-21.27	-21.26	-21.25	-21.24	-21.23	-21.22	-21.21	-21.2	-21.19	-21.18	-21.17	-21.16	-21.15	-21.14	-21.13	-21.12	-21.11	-21.1	-21.09	-21.08	-21.07	-21.06	-21.05	-21.04	-21.03	-21.02	-21.01	-21	-20.99	-20.98	-20.97	-20.96	-20.95	-20.94	-20.93	-20.92	-20.91	-20.9	-20.89	-20.88	-20.87	-20.86	-20.85	-20.84	-20.83	-20.82	-20.81	-20.8	-20.79	-20.78	-20.77	-20.76	-20.75	-20.74	-20.73	-20.72	-20.71	-20.7	-20.69	-20.68	-20.67	-20.66	-20.65	-20.64	-20.63	-20.62	-20.61	-20.6	-20.59	-20.58	-20.57	-20.56	-20.55	-20.54	-20.53	-20.52	-20.51	-20.5	-20.49	-20.48	-20.47	-20.46	-20.45	-20.44	-20.43	-20.42	-20.41	-20.4	-20.39	-20.38	-20.37	-20.36	-20.35	-20.34	-20.33	-20.32	-20.31	-20.3	-20.29	-20.28	-20.27	-20.26	-20.25	-20.24	-20.23	-20.22	-20.21	-20.2	-20.19	-20.18	-20.17	-20.16	-20.15	-20.14	-20.13	-20.12	-20.11	-20.1	-20.09	-20.08	-20.07	-20.06	-20.05	-20.04	-20.03	-20.02	-20.01	-20	-19.99	-19.98	-19.97	-19.96	-19.95	-19.94	-19.93	-19.92	-19.91	-19.9	-19.89	-19.88	-19.87	-19.86	-19.85	-19.84	-19.83	-19.82	-19.81	-19.8	-19.79	-19.78	-19.77	-19.76	-19.75	-19.74	-19.73	-19.72	-19.71	-19.7	-19.69	-19.68	-19.67	-19.66	-19.65	-19.64	-19.63	-19.62	-19.61	-19.6	-19.59	-19.58	-19.57	-19.56	-19.55	-19.54	-19.53	-19.52	-19.51	-19.5	-19.49	-19.48	-19.47	-19.46	-19.45	-19.44	-19.43	-19.42	-19.41	-19.4	-19.39	-19.38	-19.37	-19.36	-19.35	-19.34	-19.33	-19.32	-19.31	-19.3	-19.29	-19.28	-19.27	-19.26	-19.25	-19.24	-19.23	-19.22	-19.21	-19.2	-19.19	-19.18	-19.17	-19.16	-19.15	-19.14	-19.13	-19.12	-19.11	-19.1	-19.09	-19.08	-19.07	-19.06	-19.05	-19.04	-19.03	-19.02	-19.01	-19	-18.99	-18.98	-18.97	-18.96	-18.95	-18.94	-18.93	-18.92	-18.91	-18.9	-18.89	-18.88	-18.87	-18.86	-18.85	-18.84	-18.83	-18.82	-18.81	-18.8	-18.79	-18.78	-18.77	-18.76	-18.75	-18.74	-18.73	-18.72	-18.71	-18.7	-18.69	-18.68	-18.67	-18.66	-18.65	-18.64	-18.63	-18.62	-18.61	-18.6	-18.59	-18.58	-18.57	-18.56	-18.55	-18.54	-18.53	-18.52	-18.51	-18.5	-18.49	-18.48	-18.47	-18.46	-18.45	-18.44	-18.43	-18.42	-18.41	-18.4	-18.39	-18.38	-18.37	-18.36	-18.35	-18.34	-18.33	-18.32	-18.31	-18.3	-18.29	-18.28	-18.27	-18.26	-18.25	-18.24	-18.23	-18.22	-18.21	-18.2	-18.19	-18.18	-18.17	-18.16	-18.15	-18.14	-18.13	-18.12	-18.11	-18.1	-18.09	-18.08	-18.07	-18.06	-18.05	-18.04	-18.03	-18.02	-18.01	-18	-17.99	-17.98	-17.97	-17.96	-17.95	-17.94	-17.93	-17.92	-17.91	-17.9	-17.89	-17.88	-17.87	-17.86	-17.85	-17.84	-17.83	-17.82	-17.81	-17.8	-17.79	-17.78	-17.77	-17.76	-17.75	-17.74	-17.73	-17.72	-17.71	-17.7	-17.69	-17.68	-17.67	-17.66	-17.65	-17.64	-17.63	-17.62	-17.61	-17.6	-17.59	-17.58	-17.57	-17.56	-17.55	-17.54	-17.53	-17.52	-17.51	-17.5	-17.49	-17.48	-17.47	-17.46	-17.45	-17.44	-17.43	-17.42	-17.41	-17.4	-17.39	-17.38	-17.37	-17.36	-17.35	-17.34	-17.33	-17.32	-17.31	-17.3	-17.29	-17.28	-17.27	-17.26	-17.25	-17.24	-17.23	-17.22	-17.21	-17.2	-17.19	-17.18	-17.17	-17.16	-17.15	-17.14	-17.13	-17.12	-17.11	-17.1	-17.09	-17.08	-17.07	-17.06	-17.05	-17.04	-17.03	-17.02	-17.01	-17	-16.99	-16.98	-16.97	-16.96	-16.95	-16.94	-16.93	-16.92	-16.91	-16.9	-16.89	-16.88	-16.87	-16.86	-16.85	-16.84	-16.83	-16.82	-16.81	-16.8	-16.79	-16.78	-16.77	-16.76	-16.75	-16.74	-16.73	-16.72	-16.71	-16.7	-16.69	-16.68	-16.67	-16.66	-16.65	-16.64	-16.63	-16.62	-16.61	-16.6	-16.59	-16.58	-16.57	-16.56	-16.55	-16.54	-16.53	-16.52	-16.51	-16.5	-16.49	-16.48	-16.47	-16.46	-16.45	-16.44	-16.43	-16.42	-16.41	-16.4	-16.39	-16.38	-16.37	-16.36	-16.35	-16.34	-16.33	-16.32	-16.31	-16.3	-16.29	-16.28	-16.27	-16.26	-16.25	-16.24	-16.23	-16.22	-16.21	-16.2	-16.19	-16.18	-16.17	-16.16	-16.15	-16.14	-16.13	-16.12	-16.11	-16.1	-16.09	-16.08	-16.07	-16.06	-16.05	-16.04	-16.03	-16.02	-16.01	-16	-15.99	-15.98	-15.97	-15.96	-15.95	-15.94	-15.93	-15.92	-15.91	-15.9	-15.89	-15.88	-15.87	-15.86	-15.85	-15.84	-15.83	-15.82	-15.81	-15.8	-15.79	-15.78	-15.77	-15.76	-15.75	-15.74	-15.73	-15.72	-15.71	-15.7	-15.69	-15.68	-15.67	-15.66	-15.65	-15.64	-15.63	-15.62	-15.61	-15.6	-15.59	-15.58	-15.57	-15.56	-15.55	-15.54	-15.53	-15.52	-15.51	-15.5	-15.49	-15.48	-15.47	-15.46	-15.45	-15.44	-15.43	-15.42	-15.41	-15.4	-15.39	-15.38	-15.37	-15.36	-15.35	-15.34	-15.33	-15.32	-15.31	-15.3	-15.29	-15.28	-15.27	-15.26	-15.25	-15.24	-15.23	-15.22	-15.21	-15.2	-15.19	-15.18	-15.17	-15.16	-15.15	-15.14	-15.13	-15.12	-15.11	-15.1	-15.09	-15.08	-15.07	-15.06	-15.05	-15.04	-15.03	-15.02	-15.01	-15	-14.99	-14.98	-14.97	-14.96	-14.95	-14.94	-14.93	-14.92	-14.91	-14.9	-14.89	-14.88	-14.87	-14.86	-14.85	-14.84	-14.83	-14.82	-14.81	-14.8	-14.79	-14.78	-14.77	-14.76	-14.75	-14.74	-14.73	-14.72	-14.71	-14.7	-14.69	-14.68	-14.67	-14.66	-14.65	-14.64	-14.63	-14.62	-14.61	-14.6	-14.59	-14.58	-14.57	-14.56	-14.55	-14.54	-14.53	-14.52	-14.51	-14.5	-14.49	-14.48	-14.47	-14.46	-14.45	-14.44	-14.43	-14.42	-14.41	-14.4	-14.39	-14.38	-14.37	-14.36	-14.35	-14.34	-14.33	-14.32	-14.31	-14.3	-14.29	-14.28	-14.27	-14.26	-14.25	-14.24	-14.23	-14.22	-14.21	-14.2	-14.19	-14.18	-14.17	-14.16	-14.15	-14.14	-14.13	-14.12	-14.11	-14.1	-14.09	-14.08	-14.07	-14.06	-14.05	-14.04	-14.03	-14.02	-14.01	-14	-13.99	-13.98	-13.97	-13.96	-13.95	-13.94	-13.93	-13.92	-13.91	-13.9	-13.89	-13.88	-13.87	-13.86	-13.85	-13.84	-13.83	-13.82	-13.81	-13.8	-13.79	-13.78	-13.77	-13.76	-13.75	-13.74	-13.73	-13.72	-13.71	-13.7	-13.69	-13.68	-13.67	-13.66	-13.65	-13.64	-13.63	-13.62	-13.61	-13.6	-13.59	-13.58	-13.57	-13.56	-13.55	-13.54	-13.53	-13.52	-13.51	-13.5	-13.49	-13.48	-13.47	-13.46	-13.45	-13.44	-13.43	-13.42	-13.41	-13.4	-13.39	-13.38	-13.37	-13.36	-13.35	-13.34	-13.33	-13.32	-13.31	-13.3	-13.29	-13.28	-13.27	-13.26	-13.25	-13.24	-13.23	-13.22	-13.21	-13.2	-13.19	-13.18	-13.17	-13.16	-13.15	-13.14	-13.13	-13.12	-13.11	-13.1	-13.09	-13.08	-13.07	-13.06	-13.05	-13.04	-13.03	-13.02	-13.01	-13	-12.99	-12.98	-12.97	-12.96	-12.95	-12.94	-12.93	-12.92	-12.91	-12.9	-12.89	-12.88	-12.87	-12.86	-12.85	-12.84	-12.83	-12.82	-12.81	-12.8	-12.79	-12.78	-12.77	-12.76	-12.75	-12.74	-12.73	-12.72	-12.71	-12.7	-12.69	-12.68	-12.67	-12.66	-12.65	-12.64	-12.63	-12.62	-12.61	-12.6	-12.59	-12.58	-12.57	-12.56	-12.55	-12.54	-12.53	-12.52	-12.51	-12.5	-12.49	-12.48	-12.47	-12.46	-12.45	-12.44	-12.43	-12.42	-12.41	-12.4	-12.39	-12.38	-12.37	-12.36	-12.35	-12.34	-12.33	-12.32	-12.31	-12.3	-12.29	-12.28	-12.27	-12.26	-12.25	-12.24	-12.23	-12.22	-12.21	-12.2	-12.19	-12.18	-12.17	-12.16	-12.15	-12.14	-12.13	-12.12	-12.11	-12.1	-12.09	-12.08	-12.07	-12.06	-12.05	-12.04	-12.03	-12.02	-12.01	-12	-11.99	-11.98	-11.97	-11.96	-11.95	-11.94	-11.93	-11.92	-11.91	-11.9	-11.89	-11.88	-11.87	-11.86	-11.85	-11.84	-11.83	-11.82	-11.81	-11.8	-11.79	-11.78	-11.77	-11.76	-11.75	-11.74	-11.73	-11.72	-11.71	-11.7	-11.69	-11.68	-11.67	-11.66	-11.65	-11.64	-11.63	-11.62	-11.61	-11.6	-11.59	-11.58	-11.57	-11.56	-11.55	-11.54	-11.53	-11.52	-11.51	-11.5	-11.49	-11.48	-11.47	-11.46	-11.45	-11.44	-11.43	-11.42	-11.41	-11.4	-11.39	-11.38	-11.37	-11.36	-11.35	-11.34	-11.33	-11.32	-11.31	-11.3	-11.29	-11.28	-11.27	-11.26	-11.25	-11.24	-11.23	-11.22	-11.21	-11.2	-11.19	-11.18	-11.17	-11.16	-11.15	-11.14	-11.13	-11.12	-11.11	-11.1	-11.09	-11.08	-11.07	-11.06	-11.05	-11.04	-11.03	-11.02	-11.01	-11	-10.99	-10.98	-10.97	-10.96	-10.95	-10.94	-10.93	-10.92	-10.91	-10.9	-10.89	-10.88	-10.87	-10.86	-10.85	-10.84	-10.83	-10.82	-10.81	-10.8	-10.79	-10.78	-10.77	-10.76	-10.75	-10.74	-10.73	-10.72	-10.71	-10.7	-10.69	-10.68	-10.67	-10.66	-10.65	-10.64	-10.63	-10.62	-10.61	-10.6	-10.59	-10.58	-10.57	-10.56	-10.55	-10.54	-10.53	-10.52	-10.51	-10.5	-10.49	-10.48	-10.47	-10.46	-10.45	-10.44	-10.43	-10.42	-10.41	-10.4	-10.39	-10.38	-10.37	-10.36	-10.35	-10.34	-10.33	-10.32	-10.31	-10.3	-10.29	-10.28	-10.27	-10.26	-10.25	-10.24	-10.23	-10.22	-10.21	-10.2	-10.19	-10.18	-10.17	-10.16	-10.15	-10.14	-10.13	-10.12	-10.11	-10.1	-10.09	-10.08	-10.07	-10.06	-10.05	-10.04	-10.03	-10.02	-10.01	-10	-9.99	-9.98	-9.97	-9.96	-9.95	-9.94	-9.93	-9.92	-9.91	-9.9	-9.89	-9.88	-9.87	-9.86	-9.85	-9.84	-9.83	-9.82	-9.81	-9.8	-9.79	-9.78	-9.77	-9.76	-9.75	-9.74	-9.73	-9.72	-9.71	-9.7	-9.69	-9.68	-9.67	-9.66	-9.65	-9.64	-9.63	-9.62	-9.61	-9.6	-9.59	-9.58	-9.57	-9.56	-9.55	-9.54	-9.53	-9.52	-9.51	-9.5	-9.49	-9.48	-9.47	-9.46	-9.45	-9.44	-9.43	-9.42	-9.41	-9.4	-9.39	-9.38	-9.37	-9.36	-9.35	-9.34	-9.33	-9.32	-9.31	-9.3	-9.29	-9.28	-9.27	-9.26	-9.25	-9.24	-9.23	-9.22	-9.21	-9.2	-9.19	-9.18	-9.17	-9.16	-9.15	-9.14	-9.13	-9.12	-9.11	-9.1	-9.09	-9.08	-9.07	-9.06	-9.05	-9.04	-9.03	-9.02	-9.01	-9	-8.99	-8.98	-8.97	-8.96	-8.95	-8.94	-8.93	-8.92	-8.91	-8.9	-8.89	-8.88	-8.87	-8.86	-8.85	-8.84	-8.83	-8.82	-8.81	-8.8	-8.79	-8.78	-8.77	-8.76	-8.75	-8.74	-8.73	-8.72	-8.71	-8.7	-8.69	-8.68	-8.67	-8.66	-8.65	-8.64	-8.63	-8.62	-8.61	-8.6	-8.59	-8.58	-8.57	-8.56	-8.55	-8.54	-8.53	-8.52	-8.51	-8.5	-8.49	-8.48	-8.47	-8.46	-8.45	-8.44	-8.43	-8.42	-8.41	-8.4	-8.39	-8.38	-8.37	-8.36	-8.35	-8.34	-8.33	-8.32	-8.31	-8.3	-8.29	-8.28	-8.27	-8.26	-8.25	-8.24	-8.23	-8.22	-8.21	-8.2	-8.19	-8.18	-8.17	-8.16	-8.15	-8.14	-8.13	-8.12	-8.11	-8.1	-8.09	-8.08	-8.07	-8.06	-8.05	-8.04	-8.03	-8.02	-8.01	-8	-7.99	-7.98	-7.97	-7.96	-7.95	-7.94	-7.93	-7.92	-7.91	-7.9	-7.89	-7.88	-7.87	-7.86	-7.85	-7.84	-7.83	-7.82	-7.81	-7.8	-7.79	-7.78	-7.77	-7.76	-7.75	-7.74	-7.73	-7.72	-7.71	-7.7	-7.69	-7.68	-7.67	-7.66	-7.65	-7.64	-7.63	-7.62	-7.61	-7.6	-7.59	-7.58	-7.57	-7.56	-7.55	-7.54	-7.53	-7.52	-7.51	-7.5	-7.49	-7.48	-7.47	-7.46	-7.45	-7.44	-7.43	-7.42	-7.41	-7.4	-7.39	-7.38	-7.37	-7.36	-7.35	-7.34	-7.33	-7.32	-7.31	-7.3	-7.29	-7.28	-7.27	-7.26	-7.25	-7.24	-7.23	-7.22	-7.21	-7.2	-7.19	-7.18	-7.17	-7.16	-7.15	-7.14	-7.13	-7.12	-7.11	-7.1	-7.09	-7.08	-7.07	-7.06	-7.05	-7.04	-7.03	-7.02	-7.01	-7	-6.99	-6.98	-6.97	-6.96	-6.95	-6.94	-6.93	-6.92	-6.91	-6.9	-6.89	-6.88	-6.87	-6.86	-6.85	-6.84	-6.83	-6.82	-6.81	-6.8	-6.79	-6.78	-6.77	-6.76	-6.75	-6.74	-6.73	-6.72	-6.71	-6.7	-6.69	-6.68	-6.67	-6.66	-6.65	-6.64	-6.63	-6.62	-6.61	-6.6	-6.59	-6.58	-6.57	-6.56	-6.55	-6.54	-6.53	-6.52	-6.51	-6.5	-6.49	-6.48	-6.47	-6.46	-6.45	-6.44	-6.43	-6.42	-6.41	-6.4	-6.39	-6.38	-6.37	-6.36	-6.35	-6.34	-6.33	-6.32	-6.31	-6.3	-6.29	-6.28	-6.27	-6.26	-6.25	-6.24	-6.23	-6.22	-6.21	-6.2	-6.19	-6.18	-6.17	-6.16	-6.15	-6.14	-6.13	-6.12	-6.11	-6.1	-6.09	-6.08	-6.07	-6.06	-6.05	-6.04	-6.03	-6.02	-6.01	-6	-5.99	-5.98	-5.97	-5.96	-5.95	-5.94	-5.93	-5.92	-5.91	-5.9	-5.89	-5.88	-5.87	-5.86	-5.85	-5.84	-5.83	-5.82	-5.81	-5.8	-5.79	-5.78	-5.77	-5.76	-5.75	-5.74	-5.73	-5.72	-5.71	-5.7	-5.69	-5.68	-5.67	-5.66	-5.65	-5.64	-5.63	-5.62	-5.61	-5.6	-5.59	-5.58	-5.57	-5.56	-5.55	-5.54	-5.53	-5.52	-5.51	-5.5	-5.49	-5.48	-5.47	-5.46	-5.45	-5.44	-5.43	-5.42	-5.41	-5.4	-5.39	-5.38	-5.37	-5.36	-5.35	-5.34	-5.33	-5.32	-5.31	-5.3	-5.29	-5.28	-5.27	-5.26	-5.25	-5.24	-5.23	-5.22	-5.21	-5.2	-5.19	-5.18	-5.17	-5.16	-5.15	-5.14	-5.13	-5.12	-5.11	-5.1	-5.09	-5.08	-5.07	-5.06	-5.05	-5.04	-5.03	-5.02	-5.01	-5	-4.99	-4.98	-4.97	-4.96	-4.95	-4.94	-4.93	-4.92	-4.91	-4.9	-4.89	-4.88	-4.87	-4.86	-4.85	-4.84	-4.83	-4.82	-4.81	-4.8	-4.79	-4.78	-4.77	-4.76	-4.75	-4.74	-4.73	-4.72	-4.71	-4.7	-4.69	-4.68	-4.67	-4.66	-4.65	-4.64	-4.63	-4.62	-4.61	-4.6	-4.59	-4.58	-4.57	-4.56	-4.55	-4.54	-4.53	-4.52	-4.51	-4.5	-4.49	-4.48	-4.47	-4.46	-4.45	-4.44	-4.43	-4.42	-4.41	-4.4	-4.39	-4.38	-4.37	-4.36	-4.35	-4.34	-4.33	-4.32	-4.31	-4.3	-4.29	-4.28	-4.27	-4.26	-4.25	-4.24	-4.23	-4.22	-4.21	-4.2	-4.19	-4.18	-4.17	-4.16	-4.15	-4.14	-4.13	-4.12	-4.11	-4.1	-4.09	-4.08	-4.07	-4.06	-4.05	-4.04	-4.03	-4.02	-4.01	-4	-3.99	-3.98	-3.97	-3.96	-3.95	-3.94	-3.93	-3.92	-3.91	-3.9	-3.89	-3.88	-3.87	-3.86	-3.85	-3.84	-3.83	-3.82	-3.81	-3.8	-3.79	-3.78	-3.77	-3.76	-3.75	-3.74	-3.73	-3.72	-3.71	-3.7	-3.69	-3.68	-3.67	-3.66	-3.65	-3.64	-3.63	-3.62	-3.61	-3.6	-3.59	-3.58	-3.57	-3.56	-3.55	-3.54	-3.53	-3.52	-3.51	-3.5	-3.49	-3.48	-3.47	-3.46	-3.45	-3.44	-3.43	-3.42	-3.41	-3.4	-3.39	-3.38	-3.37	-3.36	-3.35	-3.34	-3.33	-3.32	-3.31	-3.3	-3.29	-3.28	-3.27	-3.26	-3.25	-3.24	-3.23	-3.22	-3.21	-3.2	-3.19	-3.18	-3.17	-3.16	-3.15	-3.14	-3.13	-3.12	-3.11	-3.1	-3.09	-3.08	-3.07	-3.06	-3.05	-3.04	-3.03	-3.02	-3.01	-3	-2.99	-2.98	-2.97	-2.96	-2.95	-2.94	-2.93	-2.92	-2.91	-2.9	-2.89	-2.88	-2.87	-2.86	-2.85	-2.84	-2.83	-2.82	-2.81	-2.8	-2.79	-2.78	-2.77	-2.76	-2.75	-2.74	-2.73	-2.72	-2.71	-2.7	-2.69	-2.68	-2.67	-2.66	-2.65	-2.64	-2.63	-2.62	-2.61	-2.6	-2.59	-2.58	-2.57	-2.56	-2.55	-2.54	-2.53	-2.52	-2.51	-2.5	-2.49	-2.48	-2.47	-2.46	-2.45	-2.44	-2.43	-2.42	-2.41	-2.4	-2.39	-2.38	-2.37	-2.36	-2.35	-2.34	-2.33	-2.32	-2.31	-2.3	-2.29	-2.28	-2.27	-2.26	-2.25	-2.24	-2.23	-2.22	-2.21	-2.2	-2.19	-2.18	-2.17	-2.16	-2.15	-2.14	-2.13	-2.12	-2.11	-2.1	-2.09	-2.08	-2.07	-2.06	-2.05	-2.04	-2.03	-2.02	-2.01	-2	-1.99	-1.98	-1.97	-1.96	-1.95	-1.94	-1.93	-1.92	-1.91	-1.9	-1.89	-1.88	-1.87	-1.86	-1.85	-1.84	-1.83	-1.82	-1.81	-1.8	-1.79	-1.78	-1.77	-1.76	-1.75	-1.74	-1.73	-1.72	-1.71	-1.7	-1.69	-1.68	-1.67	-1.66	-1.65	-1.64	-1.63	-1.62	-1.61	-1.6	-1.59	-1.58	-1.57	-1.56	-1.55	-1.54	-1.53	-1.52	-1.51	-1.5	-1.49	-1.48	-1.47	-1.46	-1.45	-1.44	-1.43	-1.42	-1.41	-1.4	-1.39	-1.38	-1.37	-1.36	-1.35	-1.34	-1.33	-1.32	-1.31	-1.3	-1.29	-1.28	-1.27	-1.26	-1.25	-1.24	-1.23	-1.22	-1.21	-1.2	-1.19	-1.18	-1.17	-1.16	-1.15	-1.14	-1.13	-1.12	-1.11	-1.1	-1.09	-1.08	-1.07	-1.06	-1.05	-1.04	-1.03	-1.02	-1.01	-1	-0.99	-0.98	-0.97	-0.96	-0.95	-0.94	-0.93	-0.92	-0.91	-0.9	-0.89	-0.88	-0.87	-0.86	-0.85	-0.84	-0.83	-0.82	-0.81	-0.8	-0.79	-0.78	-0.77	-0.76	-0.75	-0.74	-0.73	-0.72	-0.71	-0.7	-0.69	-0.68	-0.67	-0.66	-0.65	-0.64	-0.63	-0.62	-0.61	-0.6	-0.59	-0.58	-0.57	-0.56	-0.55	-0.54	-0.53	-0.52	-0.51	-0.5	-0.49	-0.48	-0.47	-0.46	-0.45	-0.44	-0.43	-0.42	-0.41	-0.4	-0.39	-0.38	-0.37	-0.36	-0.35	-0.34	-0.33	-0.32	-0.31	-0.3	-0.29	-0.28	-0.27	-0.26	-0.25	-0.24	-0.23	-0.22	-0.21	-0.2	-0.19	-0.18	-0.17	-0.16	-0.15	-0.14	-0.13	-0.12	-0.11	-0.1	-0.09	-0.08	-0.07	-0.06	-0.05	-0.04	-0.03	-0.02	-0.01	0	0.01	0.02	0.03	0.04	0.05	0.06	0.07	0.08	0.09	0.1	0.11	0.12	0.13	0.14	0.15	0.16	0.17	0.18	0.19	0.2	0.21	0.22	0.23	0.24	0.25	0.26	0.27	0.28	0.29	0.3	0.31	0.32	0.33	0.34	0.35	0.36	0.37	0.38	0.39	0.4	0.41	0.42	0.43	0.44	0.45	0.46	0.47	0.48	0.49	0.5	0.51	0.52	0.53	0.54	0.55	0.56	0.57	0.58	0.59	0.6	0.61	0.62	0.63	0.64	0.65	0.66	0.67	0.68	0.69	0.7	0.71	0.72	0.73	0.74	0.75	0.76	0.77	0.78	0.79	0.8	0.81	0.82	0.83	0.84	0.85	0.86	0.87	0.88	0.89	0.9	0.91	0.92	0.93	0.94	0.95	0.96	0.97	0.98	0.99	1	1.01	1.02	1.03	1.04	1.05	1.06	1.07	1.08	1.09	1.1	1.11	1.12	1.13	1.14	1.15	1.16	1.17	1.18	1.19	1.2	1.21	1.22	1.23	1.24	1.25	1.26	1.27	1.28	1.29	1.3	1.31	1.32	1.33	1.34	1.35	1.36	1.37	1.38	1.39	1.4	1.41	1.42	1.43	1.44	1.45	1.46	1.47	1.48	1.49	1.5	1.51	1.52	1.53	1.54	1.55	1.56	1.57	1.58	1.59	1.6	1.61	1.62	1.63	1.64	1.65	1.66	1.67	1.68	1.69	1.7	1.71	1.72	1.73	1.74	1.75	1.76	1.77	1.78	1.79	1.8	1.81	1.82	1.83	1.84	1.85	1.86	1.87	1.88	1.89	1.9	1.91	1.92	1.93	1.94	1.95	1.96	1.97	1.98	1.99	2	2.01	2.02	2.03	2.04	2.05	2.06	2.07	2.08	2.09	2.1	2.11	2.12	2.13	2.14	2.15	2.16	2.17	2.18	2.19	2.2	2.21	2.22	2.23	2.24	2.25	2.26	2.27	2.28	2.29	2.3	2.31	2.32	2.33	2.34	2.35	2.36	2.37	2.38	2.39	2.4	2.41	2.42	2.43	2.44	2.45	2.46	2.47	2.48	2.49	2.5	2.51	2.52	2.53	2.54	2.55	2.56	2.57	2.58	2.59	2.6	2.61	2.62	2.63	2.64	2.65	2.66	2.67	2.68	2.69	2.7	2.71	2.72	2.73	2.74	2.75	2.76	2.77	2.78	2.79	2.8	2.81	2.82	2.83	2.84	2.85	2.86	2.87	2.88	2.89	2.9	2.91	2.92	2.93	2.94	2.95	2.96	2.97	2.98	2.99	3	3.01	3.02	3.03	3.04	3.05	3.06	3.07	3.08	3.09	3.1	3.11	3.12	3.13	3.14	3.15	3.16	3.17	3.18	3.19	3.2	3.21	3.22	3.23	3.24	3.25	3.26	3.27	3.28	3.29	3.3	3.31	3.32	3.33	3.34	3.35	3.36	3.37	3.38	3.39	3.4	3.41	3.42	3.43	3.44	3.45	3.46	3.47	3.48	3.49	3.5	3.51	3.52	3.53	3.54	3.55	3.56	3.57	3.58	3.59	3.6	3.61	3.62	3.63	3.64	3.65	3.66	3.67	3.68	3.69	3.7	3.71	3.72	3.73	3.74	3.75	3.76	3.77	3.78	3.79	3.8	3.81	3.82	3.83	3.84	3.85	3.86	3.87	3.88	3.89	3.9	3.91	3.92	3.93	3.94	3.95	3.96	3.97	3.98	3.99	4	4.01	4.02	4.03	4.04	4.05	4.06	4.07	4.08	4.09	4.1	4.11	4.12	4.13	4.14	4.15	4.16	4.17	4.18	4.19	4.2	4.21	4.22	4.23	4.24	4.25	4.26	4.27	4.28	4.29	4.3	4.31	4.32	4.33	4.34	4.35	4.36	4.37	4.38	4.39	4.4	4.41	4.42	4.43	4.44	4.45	4.46	4.47	4.48	4.49	4.5	4.51	4.52	4.53	4.54	4.55	4.56	4.57	4.58	4.59	4.6	4.61	4.62	4.63	4.64	4.65	4.66	4.67	4.68	4.69	4.7	4.71	4.72	4.73	4.74	4.75	4.76	4.77	4.78	4.79	4.8	4.81	4.82	4.83	4.84	4.85	4.86	4.87	4.88	4.89	4.9	4.91	4.92	4.93	4.94	4.95	4.96	4.97	4.98	4.99	5	5.01	5.02	5.03	5.04	5.05	5.06	5.07	5.08	5.09	5.1	5.11	5.12	5.13	5.14	5.15	5.16	5.17	5.18	5.19	5.2	5.21	5.22	5.23	5.24	5.25	5.26	5.27	5.28	5.29	5.3	5.31	5.32	5.33	5.34	5.35	5.36	5.37	5.38	5.39	5.4	5.41	5.42	5.43	5.44	5.45	5.46	5.47	5.48	5.49	5.5	5.51	5.52	5.53	5.54	5.55	5.56	5.57	5.58	5.59	5.6	5.61	5.62	5.63	5.64	5.65	5.66	5.67	5.68	5.69	5.7	5.71	5.72	5.73	5.74	5.75	5.76	5.77	5.78	5.79	5.8	5.81	5.82	5.83	5.84	5.85	5.86	5.87	5.88	5.89	5.9	5.91	5.92	5.93	5.94	5.95	5.96	5.97	5.98	5.99	6	6.01	6.02	6.03	6.04	6.05	6.06	6.07	6.08	6.09	6.1	6.11	6.12	6.13	6.14	6.15	6.16	6.17	6.18	6.19	6.2	6.21	6.22	6.23	6.24	6.25	6.26	6.27	6.28	6.29	6.3	6.31	6.32	6.33	6.34	6.35	6.36	6.37	6.38	6.39	6.4	6.41	6.42	6.43	6.44	6.45	6.46	6.47	6.48	6.49	6.5	6.51	6.52	6.53	6.54	6.55	6.56	6.57	6.58	6.59	6.6	6.61	6.62	6.63	6.64	6.65	6.66	6.67	6.68	6.69	6.7	6.71	6.72	6.73	6.74	6.75	6.76	6.77	6.78	6.79	6.8	6.81	6.82	6.83	6.84	6.85	6.86	6.87	6.88	6.89	6.9	6.91	6.92	6.93	6.94	6.95	6.96	6.97	6.98	6.99	7	7.01	7.02	7.03	7.04	7.05	7.06	7.07	7.08	7.09	7.1	7.11	7.12	7.13	7.14	7.15	7.16	7.17	7.18	7.19	7.2	7.21	7.22	7.23	7.24	7.25	7.26	7.27	7.28	7.29	7.3	7.31	7.32	7.33	7.34	7.35	7.36	7.37	7.38	7.39	7.4	7.41	7.42	7.43	7.44	7.45	7.46	7.47	7.48	7.49	7.5	7.51	7.52	7.53	7.54	7.55	7.56	7.57	7.58	7.59	7.6	7.61	7.62	7.63	7.64	7.65	7.66	7.67	7.68	7.69	7.7	7.71	7.72	7.73	7.74	7.75	7.76	7.77	7.78	7.79	7.8	7.81	7.82	7.83	7.84	7.85	7.86	7.87	7.88	7.89	7.9	7.91	7.92	7.93	7.94	7.95	7.96	7.97	7.98	7.99	8	8.01	8.02	8.03	8.04	8.05	8.06	8.07	8.08	8.09	8.1	8.11	8.12	8.13	8.14	8.15	8.16	8.17	8.18	8.19	8.2	8.21	8.22	8.23	8.24	8.25	8.26	8.27	8.28	8.29	8.3	8.31	8.32	8.33	8.34	8.35	8.36	8.37	8.38	8.39	8.4	8.41	8.42	8.43	8.44	8.45	8.46	8.47	8.48	8.49	8.5	8.51	8.52	8.53	8.54	8.55	8.56	8.57	8.58	8.59	8.6	8.61	8.62	8.63	8.64	8.65	8.66	8.67	8.68	8.69	8.7	8.71	8.72	8.73	8.74	8.75	8.76	8.77	8.78	8.79	8.8	8.81	8.82	8.83	8.84	8.85	8.86	8.87	8.88	8.89	8.9	8.91	8.92	8.93	8.94	8.95	8.96	8.97	8.98	8.99	9	9.01	9.02	9.03	9.04	9.05	9.06	9.07	9.08	9.09	9.1	9.11	9.12	9.13	9.14	9.15	9.16	9.17	9.18	9.19	9.2	9.21	9.22	9.23	9.24	9.25	9.26	9.27	9.28	9.29	9.3	9.31	9.32	9.33	9.34	9.35	9.36	9.37	9.38	9.39	9.4	9.41	9.42	9.43	9.44	9.45	9.46	9.47	9.48	9.49	9.5	9.51	9.52	9.53	9.54	9.55	9.56	9.57	9.58	9.59	9.6	9.61	9.62	9.63	9.64	9.65	9.66	9.67	9.68	9.69	9.7	9.71	9.72	9.73	9.74	9.75	9.76	9.77	9.78	9.79	9.8	9.81	9.82	9.83	9.84	9.85	9.86	9.87	9.88	9.89	9.9	9.91	9.92	9.93	9.94	9.95	9.96	9.97	9.98	9.99	10	10.01	10.02	10.03	10.04	10.05	10.06	10.07	10.08	10.09	10.1	10.11	10.12	10.13	10.14	10.15	10.16	10.17	10.18	10.19	10.2	10.21	10.22	10.23	10.24	10.25	10.26	10.27	10.28	10.29	10.3	10.31	10.32	10.33	10.34	10.35	10.36	10.37	10.38	10.39	10.4	10.41	10.42	10.43	10.44	10.45	10.46	10.47	10.48	10.49	10.5	10.51	10.52	10.53	10.54	10.55	10.56	10.57	10.58	10.59	10.6	10.61	10.62	10.63	10.64	10.65	10.66	10.67	10.68	10.69	10.7	10.71	10.72	10.73	10.74	10.75	10.76	10.77	10.78	10.79	10.8	10.81	10.82	10.83	10.84	10.85	10.86	10.87	10.88	10.89	10.9	10.91	10.92	10.93	10.94	10.95	10.96	10.97	10.98	10.99	11	11.01	11.02	11.03	11.04	11.05	11.06	11.07	11.08	11.09	11.1	11.11	11.12	11.13	11.14	11.15	11.16	11.17	11.18	11.19	11.2	11.21	11.22	11.23	11.24	11.25	11.26	11.27	11.28	11.29	11.3	11.31	11.32	11.33	11.34	11.35	11.36	11.37	11.38	11.39	11.4	11.41	11.42	11.43	11.44	11.45	11.46	11.47	11.48	11.49	11.5	11.51	11.52	11.53	11.54	11.55	11.56	11.57	11.58	11.59	11.6	11.61	11.62	11.63	11.64	11.65	11.66	11.67	11.68	11.69	11.7	11.71	11.72	11.73	11.74	11.75	11.76	11.77	11.78	11.79	11.8	11.81	11.82	11.83	11.84	11.85	11.86	11.87	11.88	11.89	11.9	11.91	11.92	11.93	11.94	11.95	11.96	11.97	11.98	11.99	12	12.01	12.02	12.03	12.04	12.05	12.06	12.07	12.08	12.09	12.1	12.11	12.12	12.13	12.14	12.15	12.16	12.17	12.18	12.19	12.2	12.21	12.22	12.23	12.24	12.25	12.26	12.27	12.28	12.29	12.3	12.31	12.32	12.33	12.34	12.35	12.36	12.37	12.38	12.39	12.4	12.41	12.42	12.43	12.44	12.45	12.46	12.47	12.48	12.49	12.5	12.51	12.52	12.53	12.54	12.55	12.56	12.57	12.58	12.59	12.6	12.61	12.62	12.63	12.64	12.65	12.66	12.67	12.68	12.69	12.7	12.71	12.72	12.73	12.74	12.75	12.76	12.77	12.78	12.79	12.8	12.81	12.82	12.83	12.84	12.85	12.86	12.87	12.88	12.89	12.9	12.91	12.92	12.93	12.94	12.95	12.96	12.97	12.98	12.99	13	13.01	13.02	13.03	13.04	13.05	13.06	13.07	13.08	13.09	13.1	13.11	13.12	13.13	13.14	13.15	13.16	13.17	13.18	13.19	13.2	13.21	13.22	13.23	13.24	13.25	13.26	13.27	13.28	13.29	13.3	13.31	13.32	13.33	13.34	13.35	13.36	13.37	13.38	13.39	13.4	13.41	13.42	13.43	13.44	13.45	13.46	13.47	13.48	13.49	13.5	13.51	13.52	13.53	13.54	13.55	13.56	13.57	13.58	13.59	13.6	13.61	13.62	13.63	13.64	13.65	13.66	13.67	13.68	13.69	13.7	13.71	13.72	13.73	13.74	13.75	13.76	13.77	13.78	13.79	13.8	13.81	13.82	13.83	13.84	13.85	13.86	13.87	13.88	13.89	13.9	13.91	13.92	13.93	13.94	13.95	13.96	13.97	13.98	13.99	14	14.01	14.02	14.03	14.04	14.05	14.06	14.07	14.08	14.09	14.1	14.11	14.12	14.13	14.14	14.15	14.16	14.17	14.18	14.19	14.2	14.21	14.22	14.23	14.24	14.25	14.26	14.27	14.28	14.29	14.3	14.31	14.32	14.33	14.34	14.35	14.36	14.37	14.38	14.39	14.4	14.41	14.42	14.43	14.44	14.45	14.46	14.47	14.48	14.49	14.5	14.51	14.52	14.53	14.54	14.55	14.56	14.57	14.58	14.59	14.6	14.61	14.62	14.63	14.64	14.65	14.66	14.67	14.68	14.69	14.7	14.71	14.72	14.73	14.74	14.75	14.76	14.77	14.78	14.79	14.8	14.81	14.82	14.83	14.84	14.85	14.86	14.87	14.88	14.89	14.9	14.91	14.92	14.93	14.94	14.95	14.96	14.97	14.98	14.99	15	15.01	15.02	15.03	15.04	15.05	15.06	15.07	15.08	15.09	15.1	15.11	15.12	15.13	15.14	15.15	15.16	15.17	15.18	15.19	15.2	15.21	15.22	15.23	15.24	15.25	15.26	15.27	15.28	15.29	15.3	15.31	15.32	15.33	15.34	15.35	15.36	15.37	15.38	15.39	15.4	15.41	15.42	15.43	15.44	15.45	15.46	15.47	15.48	15.49	15.5	15.51	15.52	15.53	15.54	15.55	15.56	15.57	15.58	15.59	15.6	15.61	15.62	15.63	15.64	15.65	15.66	15.67	15.68	15.69	15.7	15.71	15.72	15.73	15.74	15.75	15.76	15.77	15.78	15.79	15.8	15.81	15.82	15.83	15.84	15.85	15.86	15.87	15.88	15.89	15.9	15.91	15.92	15.93	15.94	15.95	15.96	15.97	15.98	15.99	16	16.01	16.02	16.03	16.04	16.05	16.06	16.07	16.08	16.09	16.1	16.11	16.12	16.13	16.14	16.15	16.16	16.17	16.18	16.19	16.2	16.21	16.22	16.23	16.24	16.25	16.26	16.27	16.28	16.29	16.3	16.31	16.32	16.33	16.34	16.35	16.36	16.37	16.38	16.39	16.4	16.41	16.42	16.43	16.44	16.45	16.46	16.47	16.48	16.49	16.5	16.51	16.52	16.53	16.54	16.55	16.56	16.57	16.58	16.59	16.6	16.61	16.62	16.63	16.64	16.65	16.66	16.67	16.68	16.69	16.7	16.71	16.72	16.73	16.74	16.75	16.76	16.77	16.78	16.79	16.8	16.81	16.82	16.83	16.84	16.85	16.86	16.87	16.88	16.89	16.9	16.91	16.92	16.93	16.94	16.95	16.96	16.97	16.98	16.99	17	17.01	17.02	17.03	17.04	17.05	17.06	17.07	17.08	17.09	17.1	17.11	17.12	17.13	17.14	17.15	17.16	17.17	17.18	17.19	17.2	17.21	17.22	17.23	17.24	17.25	17.26	17.27	17.28	17.29	17.3	17.31	17.32	17.33	17.34	17.35	17.36	17.37	17.38	17.39	17.4	17.41	17.42	17.43	17.44	17.45	17.46	17.47	17.48	17.49	17.5	17.51	17.52	17.53	17.54	17.55	17.56	17.57	17.58	17.59	17.6	17.61	17.62	17.63	17.64	17.65	17.66	17.67	17.68	17.69	17.7	17.71	17.72	17.73	17.74	17.75	17.76	17.77	17.78	17.79	17.8	17.81	17.82	17.83	17.84	17.85	17.86	17.87	17.88	17.89	17.9	17.91	17.92	17.93	17.94	17.95	17.96	17.97	17.98	17.99	18	18.01	18.02	18.03	18.04	18.05	18.06	18.07	18.08	18.09	18.1	18.11	18.12	18.13	18.14	18.15	18.16	18.17	18.18	18.19	18.2	18.21	18.22	18.23	18.24	18.25	18.26	18.27	18.28	18.29	18.3	18.31	18.32	18.33	18.34	18.35	18.36	18.37	18.38	18.39	18.4	18.41	18.42	18.43	18.44	18.45	18.46	18.47	18.48	18.49	18.5	18.51	18.52	18.53	18.54	18.55	18.56	18.57	18.58	18.59	18.6	18.61	18.62	18.63	18.64	18.65	18.66	18.67	18.68	18.69	18.7	18.71	18.72	18.73	18.74	18.75	18.76	18.77	18.78	18.79	18.8	18.81	18.82	18.83	18.84	18.85	18.86	18.87	18.88	18.89	18.9	18.91	18.92	18.93	18.94	18.95	18.96	18.97	18.98	18.99	19	19.01	19.02	19.03	19.04	19.05	19.06	19.07	19.08	19.09	19.1	19.11	19.12	19.13	19.14	19.15	19.16	19.17	19.18	19.19	19.2	19.21	19.22	19.23	19.24	19.25	19.26	19.27	19.28	19.29	19.3	19.31	19.32	19.33	19.34	19.35	19.36	19.37	19.38	19.39	19.4	19.41	19.42	19.43	19.44	19.45	19.46	19.47	19.48	19.49	19.5	19.51	19.52	19.53	19.54	19.55	19.56	19.57	19.58	19.59	19.6	19.61	19.62	19.63	19.64	19.65	19.66	19.67	19.68	19.69	19.7	19.71	19.72	19.73	19.74	19.75	19.76	19.77	19.78	19.79	19.8	19.81	19.82	19.83	19.84	19.85	19.86	19.87	19.88	19.89	19.9	19.91	19.92	19.93	19.94	19.95	19.96	19.97	19.98	19.99	20	20.01	20.02	20.03	20.04	20.05	20.06	20.07	20.08	20.09	20.1	20.11	20.12	20.13	20.14	20.15	20.16	20.17	20.18	20.19	20.2	20.21	20.22	20.23	20.24	20.25	20.26	20.27	20.28	20.29	20.3	20.31	20.32	20.33	20.34	20.35	20.36	20.37	20.38	20.39	20.4	20.41	20.42	20.43	20.44	20.45	20.46	20.47	20.48	20.49	20.5	20.51	20.52	20.53	20.54	20.55	20.56	20.57	20.58	20.59	20.6	20.61	20.62	20.63	20.64	20.65	20.66	20.67	20.68	20.69	20.7	20.71	20.72	20.73	20.74	20.75	20.76	20.77	20.78	20.79	20.8	20.81	20.82	20.83	20.84	20.85	20.86	20.87	20.88	20.89	20.9	20.91	20.92	20.93	20.94	20.95	20.96	20.97	20.98	20.99	21	21.01	21.02	21.03	21.04	21.05	21.06	21.07	21.08	21.09	21.1	21.11	21.12	21.13	21.14	21.15	21.16	21.17	21.18	21.19	21.2	21.21	21.22	21.23	21.24	21.25	21.26	21.27	21.28	21.29	21.3	21.31	21.32	21.33	21.34	21.35	21.36	21.37	21.38	21.39	21.4	21.41	21.42	21.43	21.44	21.45	21.46	21.47	21.48	21.49	21.5	21.51	21.52	21.53	21.54	21.55	21.56	21.57	21.58	21.59	21.6	21.61	21.62	21.63	21.64	21.65	21.66	21.67	21.68	21.69	21.7	21.71	21.72	21.73	21.74	21.75	21.76	21.77	21.78	21.79	21.8	21.81	21.82	21.83	21.84	21.85	21.86	21.87	21.88	21.89	21.9	21.91	21.92	21.93	21.94	21.95	21.96	21.97	21.98	21.99	22	22.01	22.02	22.03	22.04	22.05	22.06	22.07	22.08	22.09	22.1	22.11	22.12	22.13	22.14	22.15	22.16	22.17	22.18	22.19	22.2	22.21	22.22	22.23	22.24	22.25	22.26	22.27	22.28	22.29	22.3	22.31	22.32	22.33	22.34	22.35	22.36	22.37	22.38	22.39	22.4	22.41	22.42	22.43	22.44	22.45	22.46	22.47	22.48	22.49	22.5	22.51	22.52	22.53	22.54	22.55	22.56	22.57	22.58	22.59	22.6	22.61	22.62	22.63	22.64	22.65	22.66	22.67	22.68	22.69	22.7	22.71	22.72	22.73	22.74	22.75	22.76	22.77	22.78	22.79	22.8	22.81	22.82	22.83	22.84	22.85	22.86	22.87	22.88	22.89	22.9	22.91	22.92	22.93	22.94	22.95	22.96	22.97	22.98	22.99	23	23.01	23.02	23.03	23.04	23.05	23.06	23.07	23.08	23.09	23.1	23.11	23.12	23.13	23.14	23.15	23.16	23.17	23.18	23.19	23.2	23.21	23.22	23.23	23.24	23.25	23.26	23.27	23.28	23.29	23.3	23.31	23.32	23.33	23.34	23.35	23.36	23.37	23.38	23.39	23.4	23.41	23.42	23.43	23.44	23.45	23.46	23.47	23.48	23.49	23.5	23.51	23.52	23.53	23.54	23.55	23.56	23.57	23.58	23.59	23.6	23.61	23.62	23.63	23.64	23.65	23.66	23.67	23.68	23.69	23.7	23.71	23.72	23.73	23.74	23.75	23.76	23.77	23.78	23.79	23.8	23.81	23.82	23.83	23.84	23.85	23.86	23.87	23.88	23.89	23.9	23.91	23.92	23.93	23.94	23.95	23.96	23.97	23.98	23.99	24	24.01	24.02	24.03	24.04	24.05	24.06	24.07	24.08	24.09	24.1	24.11	24.12	24.13	24.14	24.15	24.16	24.17	24.18	24.19	24.2	24.21	24.22	24.23	24.24	24.25	24.26	24.27	24.28	24.29	24.3	24.31	24.32	24.33	24.34	24.35	24.36	24.37	24.38	24.39	24.4	24.41	24.42	24.43	24.44	24.45	24.46	24.47	24.48	24.49	24.5	24.51	24.52	24.53	24.54	24.55	24.56	24.57	24.58	24.59	24.6	24.61	24.62	24.63	24.64	24.65	24.66	24.67	24.68	24.69	24.7	24.71	24.72	24.73	24.74	24.75	24.76	24.77	24.78	24.79	24.8	24.81	24.82	24.83	24.84	24.85	24.86	24.87	24.88	24.89	24.9	24.91	24.92	24.93	24.94	24.95	24.96	24.97	24.98	24.99	25	25.01	25.02	25.03	25.04	25.05	25.06	25.07	25.08	25.09	25.1	25.11	25.12	25.13	25.14	25.15	25.16	25.17	25.18	25.19	25.2	25.21	25.22	25.23	25.24	25.25	25.26	25.27	25.28	25.29	25.3	25.31	25.32	25.33	25.34	25.35	25.36	25.37	25.38	25.39	25.4	25.41	25.42	25.43	25.44	25.45	25.46	25.47	25.48	25.49	25.5	25.51	25.52	25.53	25.54	25.55	25.56	25.57	25.58	25.59	25.6	25.61	25.62	25.63	25.64	25.65	25.66	25.67	25.68	25.69	25.7	25.71	25.72	25.73	25.74	25.75	25.76	25.77	25.78	25.79	25.8	25.81	25.82	25.83	25.84	25.85	25.86	25.87	25.88	25.89	25.9	25.91	25.92	25.93	25.94	25.95	25.96	25.97	25.98	25.99	26	26.01	26.02	26.03	26.04	26.05	26.06	26.07	26.08	26.09	26.1	26.11	26.12	26.13	26.14	26.15	26.16	26.17	26.18	26.19	26.2	26.21	26.22	26.23	26.24	26.25	26.26	26.27	26.28	26.29	26.3	26.31	26.32	26.33	26.34	26.35	26.36	26.37	26.38	26.39	26.4	26.41	26.42	26.43	26.44	26.45	26.46	26.47	26.48	26.49	26.5	26.51	26.52	26.53	26.54	26.55	26.56	26.57	26.58	26.59	26.6	26.61	26.62	26.63	26.64	26.65	26.66	26.67	26.68	26.69	26.7	26.71	26.72	26.73	26.74	26.75	26.76	26.77	26.78	26.79	26.8	26.81	26.82	26.83	26.84	26.85	26.86	26.87	26.88	26.89	26.9	26.91	26.92	26.93	26.94	26.95	26.96	26.97	26.98	26.99	27	27.01	27.02	27.03	27.04	27.05	27.06	27.07	27.08	27.09	27.1	27.11	27.12	27.13	27.14	27.15	27.16	27.17	27.18	27.19	27.2	27.21	27.22	27.23	27.24	27.25	27.26	27.27	27.28	27.29	27.3	27.31	27.32	27.33	27.34	27.35	27.36	27.37	27.38	27.39	27.4	27.41	27.42	27.43	27.44	27.45	27.46	27.47	27.48	27.49	27.5	27.51	27.52	27.53	27.54	27.55	27.56	27.57	27.58	27.59	27.6	27.61	27.62	27.63	27.64	27.65	27.66	27.67	27.68	27.69	27.7	27.71	27.72	27.73	27.74	27.75	27.76	27.77	27.78	27.79	27.8	27.81	27.82	27.83	27.84	27.85	27.86	27.87	27.88	27.89	27.9	27.91	27.92	27.93	27.94	27.95	27.96	27.97	27.98	27.99	28	28.01	28.02	28.03	28.04	28.05	28.06	28.07	28.08	28.09	28.1	28.11	28.12	28.13	28.14	28.15	28.16	28.17	28.18	28.19	28.2	28.21	28.22	28.23	28.24	28.25	28.26	28.27	28.28	28.29	28.3	28.31	28.32	28.33	28.34	28.35	28.36	28.37	28.38	28.39	28.4	28.41	28.42	28.43	28.44	28.45	28.46	28.47	28.48	28.49	28.5	28.51	28.52	28.53	28.54	28.55	28.56	28.57	28.58	28.59	28.6	28.61	28.62	28.63	28.64	28.65	28.66	28.67	28.68	28.69	28.7	28.71	28.72	28.73	28.74	28.75	28.76	28.77	28.78	28.79	28.8	28.81	28.82	28.83	28.84	28.85	28.86	28.87	28.88	28.89	28.9	28.91	28.92	28.93	28.94	28.95	28.96	28.97	28.98	28.99	29	29.01	29.02	29.03	29.04	29.05	29.06	29.07	29.08	29.09	29.1	29.11	29.12	29.13	29.14	29.15	29.16	29.17	29.18	29.19	29.2	29.21	29.22	29.23	29.24	29.25	29.26	29.27	29.28	29.29	29.3	29.31	29.32	29.33	29.34	29.35	29.36	29.37	29.38	29.39	29.4	29.41	29.42	29.43	29.44	29.45	29.46	29.47	29.48	29.49	29.5	29.51	29.52	29.53	29.54	29.55	29.56	29.57	29.58	29.59	29.6	29.61	29.62	29.63	29.64	29.65	29.66	29.67	29.68	29.69	29.7	29.71	29.72	29.73	29.74	29.75	29.76	29.77	29.78	29.79	29.8	29.81	29.82	29.83	29.84	29.85	29.86	29.87	29.88	29.89	29.9	29.91	29.92	29.93	29.94	29.95	29.96	29.97	29.98	29.99	30];

plot(x,y)
hold on
plot(x, 1./(1 + exp(-x))-.5)

legend('Our Solution over [-30, +30]', 'Sigmoid(x)-.5 over [-30, +30]')
legend('Location', 'southeast')

axis([-32 32 -.6 .6])


==> NNover50.m <==
y = [-0.493659,	-0.495088,	-0.496313,	-0.497345,	-0.498199,	-0.49889,	-0.499433,	-0.49984,	-0.500125,	-0.500299,	-0.500376,	-0.500367,	-0.500281,	-0.50013,	-0.499923,	-0.499668,	-0.499374,	-0.49905,	-0.498702,	-0.498337,	-0.497961,	-0.49758,	-0.4972,	-0.496824,	-0.496458,	-0.496104,	-0.495767,	-0.495449,	-0.495153,	-0.494881,	-0.494635,	-0.494416,	-0.494226,	-0.494065,	-0.493934,	-0.493834,	-0.493764,	-0.493725,	-0.493715,	-0.493736,	-0.493785,	-0.493862,	-0.493967,	-0.494097,	-0.494252,	-0.494431,	-0.494633,	-0.494855,	-0.495096,	-0.495356,	-0.495631,	-0.495921,	-0.496225,	-0.49654,	-0.496864,	-0.497198,	-0.497538,	-0.497883,	-0.498232,	-0.498583,	-0.498936,	-0.499287,	-0.499637,	-0.499984,	-0.500327,	-0.500664,	-0.500994,	-0.501317,	-0.501632,	-0.501937,	-0.502231,	-0.502515,	-0.502787,	-0.503046,	-0.503293,	-0.503526,	-0.503745,	-0.503949,	-0.504139,	-0.504314,	-0.504474,	-0.504619,	-0.504748,	-0.504862,	-0.50496,	-0.505043,	-0.50511,	-0.505163,	-0.5052,	-0.505223,	-0.505232,	-0.505226,	-0.505206,	-0.505173,	-0.505127,	-0.505068,	-0.504996,	-0.504913,	-0.504819,	-0.504714,	-0.504598,	-0.504473,	-0.504338,	-0.504195,	-0.504043,	-0.503884,	-0.503718,	-0.503545,	-0.503366,	-0.503182,	-0.502993,	-0.502799,	-0.502602,	-0.502402,	-0.502199,	-0.501993,	-0.501786,	-0.501578,	-0.501369,	-0.50116,	-0.500951,	-0.500743,	-0.500536,	-0.500331,	-0.500128,	-0.499927,	-0.499728,	-0.499533,	-0.499342,	-0.499154,	-0.49897,	-0.498791,	-0.498616,	-0.498447,	-0.498282,	-0.498123,	-0.497969,	-0.497822,	-0.49768,	-0.497544,	-0.497415,	-0.497292,	-0.497176,	-0.497066,	-0.496963,	-0.496867,	-0.496778,	-0.496695,	-0.49662,	-0.496551,	-0.49649,	-0.496435,	-0.496387,	-0.496346,	-0.496311,	-0.496284,	-0.496263,	-0.496249,	-0.496241,	-0.496239,	-0.496244,	-0.496255,	-0.496273,	-0.496296,	-0.496325,	-0.496359,	-0.4964,	-0.496445,	-0.496496,	-0.496552,	-0.496612,	-0.496678,	-0.496748,	-0.496822,	-0.496901,	-0.496983,	-0.49707,	-0.49716,	-0.497253,	-0.49735,	-0.49745,	-0.497553,	-0.497659,	-0.497767,	-0.497877,	-0.49799,	-0.498105,	-0.498221,	-0.498339,	-0.498459,	-0.498579,	-0.498701,	-0.498824,	-0.498948,	-0.499072,	-0.499196,	-0.499321,	-0.499446,	-0.49957,	-0.499695,	-0.499819,	-0.499943,	-0.500066,	-0.500188,	-0.500309,	-0.500429,	-0.500548,	-0.500666,	-0.500782,	-0.500897,	-0.501009,	-0.501121,	-0.50123,	-0.501337,	-0.501443,	-0.501546,	-0.501646,	-0.501745,	-0.501841,	-0.501935,	-0.502026,	-0.502114,	-0.5022,	-0.502283,	-0.502363,	-0.50244,	-0.502515,	-0.502586,	-0.502655,	-0.502721,	-0.502783,	-0.502843,	-0.502899,	-0.502952,	-0.503003,	-0.50305,	-0.503093,	-0.503134,	-0.503172,	-0.503206,	-0.503238,	-0.503266,	-0.503291,	-0.503313,	-0.503332,	-0.503347,	-0.50336,	-0.50337,	-0.503376,	-0.50338,	-0.50338,	-0.503378,	-0.503373,	-0.503365,	-0.503354,	-0.50334,	-0.503324,	-0.503305,	-0.503283,	-0.503259,	-0.503232,	-0.503202,	-0.503171,	-0.503136,	-0.5031,	-0.503061,	-0.50302,	-0.502976,	-0.502931,	-0.502883,	-0.502834,	-0.502782,	-0.502729,	-0.502674,	-0.502617,	-0.502558,	-0.502498,	-0.502436,	-0.502373,	-0.502308,	-0.502242,	-0.502174,	-0.502106,	-0.502036,	-0.501965,	-0.501893,	-0.50182,	-0.501746,	-0.501671,	-0.501595,	-0.501519,	-0.501442,	-0.501365,	-0.501286,	-0.501208,	-0.501129,	-0.501049,	-0.50097,	-0.50089,	-0.50081,	-0.50073,	-0.50065,	-0.500569,	-0.500489,	-0.500409,	-0.50033,	-0.50025,	-0.500171,	-0.500092,	-0.500013,	-0.499935,	-0.499858,	-0.499781,	-0.499704,	-0.499628,	-0.499553,	-0.499479,	-0.499406,	-0.499333,	-0.499261,	-0.49919,	-0.49912,	-0.499051,	-0.498983,	-0.498917,	-0.498851,	-0.498786,	-0.498723,	-0.498661,	-0.4986,	-0.498541,	-0.498482,	-0.498426,	-0.49837,	-0.498316,	-0.498263,	-0.498212,	-0.498162,	-0.498114,	-0.498067,	-0.498022,	-0.497979,	-0.497937,	-0.497896,	-0.497858,	-0.497821,	-0.497785,	-0.497751,	-0.497719,	-0.497689,	-0.49766,	-0.497633,	-0.497608,	-0.497584,	-0.497563,	-0.497543,	-0.497524,	-0.497508,	-0.497493,	-0.49748,	-0.497468,	-0.497459,	-0.497451,	-0.497445,	-0.497441,	-0.497438,	-0.497437,	-0.497438,	-0.497441,	-0.497445,	-0.497451,	-0.497459,	-0.497468,	-0.497479,	-0.497492,	-0.497506,	-0.497522,	-0.49754,	-0.497559,	-0.49758,	-0.497602,	-0.497626,	-0.497651,	-0.497678,	-0.497707,	-0.497737,	-0.497768,	-0.497801,	-0.497836,	-0.497871,	-0.497908,	-0.497947,	-0.497986,	-0.498027,	-0.49807,	-0.498113,	-0.498158,	-0.498204,	-0.498251,	-0.4983,	-0.498349,	-0.4984,	-0.498451,	-0.498504,	-0.498557,	-0.498612,	-0.498667,	-0.498724,	-0.498781,	-0.498839,	-0.498898,	-0.498958,	-0.499019,	-0.49908,	-0.499142,	-0.499204,	-0.499268,	-0.499331,	-0.499396,	-0.499461,	-0.499526,	-0.499592,	-0.499658,	-0.499725,	-0.499792,	-0.499859,	-0.499927,	-0.499995,	-0.500063,	-0.500132,	-0.5002,	-0.500269,	-0.500338,	-0.500407,	-0.500475,	-0.500544,	-0.500613,	-0.500682,	-0.500751,	-0.500819,	-0.500888,	-0.500956,	-0.501024,	-0.501092,	-0.501159,	-0.501226,	-0.501293,	-0.501359,	-0.501425,	-0.501491,	-0.501556,	-0.50162,	-0.501684,	-0.501748,	-0.50181,	-0.501873,	-0.501934,	-0.501995,	-0.502055,	-0.502115,	-0.502173,	-0.502231,	-0.502288,	-0.502345,	-0.5024,	-0.502455,	-0.502508,	-0.502561,	-0.502613,	-0.502664,	-0.502713,	-0.502762,	-0.50281,	-0.502856,	-0.502902,	-0.502946,	-0.50299,	-0.503032,	-0.503073,	-0.503113,	-0.503151,	-0.503189,	-0.503225,	-0.50326,	-0.503294,	-0.503326,	-0.503357,	-0.503387,	-0.503416,	-0.503443,	-0.503469,	-0.503493,	-0.503517,	-0.503538,	-0.503559,	-0.503578,	-0.503596,	-0.503612,	-0.503627,	-0.50364,	-0.503652,	-0.503663,	-0.503672,	-0.50368,	-0.503686,	-0.503691,	-0.503695,	-0.503697,	-0.503697,	-0.503697,	-0.503694,	-0.503691,	-0.503685,	-0.503679,	-0.503671,	-0.503661,	-0.503651,	-0.503638,	-0.503625,	-0.503609,	-0.503593,	-0.503575,	-0.503556,	-0.503535,	-0.503513,	-0.50349,	-0.503465,	-0.503439,	-0.503412,	-0.503383,	-0.503353,	-0.503322,	-0.503289,	-0.503256,	-0.503221,	-0.503184,	-0.503147,	-0.503108,	-0.503068,	-0.503027,	-0.502985,	-0.502942,	-0.502897,	-0.502852,	-0.502805,	-0.502757,	-0.502709,	-0.502659,	-0.502608,	-0.502556,	-0.502504,	-0.50245,	-0.502396,	-0.50234,	-0.502284,	-0.502227,	-0.502169,	-0.50211,	-0.502051,	-0.50199,	-0.501929,	-0.501868,	-0.501805,	-0.501742,	-0.501679,	-0.501614,	-0.50155,	-0.501484,	-0.501419,	-0.501352,	-0.501285,	-0.501218,	-0.501151,	-0.501083,	-0.501014,	-0.500946,	-0.500877,	-0.500807,	-0.500738,	-0.500668,	-0.500598,	-0.500528,	-0.500458,	-0.500388,	-0.500318,	-0.500247,	-0.500177,	-0.500107,	-0.500036,	-0.499966,	-0.499896,	-0.499826,	-0.499756,	-0.499687,	-0.499617,	-0.499548,	-0.499479,	-0.49941,	-0.499342,	-0.499274,	-0.499207,	-0.49914,	-0.499073,	-0.499007,	-0.498941,	-0.498876,	-0.498811,	-0.498747,	-0.498683,	-0.49862,	-0.498558,	-0.498496,	-0.498435,	-0.498375,	-0.498315,	-0.498257,	-0.498199,	-0.498142,	-0.498085,	-0.49803,	-0.497975,	-0.497922,	-0.497869,	-0.497817,	-0.497766,	-0.497716,	-0.497667,	-0.497619,	-0.497572,	-0.497527,	-0.497482,	-0.497438,	-0.497396,	-0.497354,	-0.497314,	-0.497275,	-0.497237,	-0.4972,	-0.497165,	-0.49713,	-0.497097,	-0.497065,	-0.497034,	-0.497005,	-0.496977,	-0.49695,	-0.496925,	-0.4969,	-0.496877,	-0.496856,	-0.496835,	-0.496816,	-0.496799,	-0.496783,	-0.496768,	-0.496754,	-0.496742,	-0.496731,	-0.496722,	-0.496713,	-0.496707,	-0.496701,	-0.496697,	-0.496695,	-0.496694,	-0.496694,	-0.496696,	-0.496698,	-0.496703,	-0.496708,	-0.496716,	-0.496724,	-0.496734,	-0.496745,	-0.496757,	-0.496771,	-0.496787,	-0.496803,	-0.496821,	-0.49684,	-0.496861,	-0.496882,	-0.496906,	-0.49693,	-0.496956,	-0.496983,	-0.497011,	-0.49704,	-0.497071,	-0.497103,	-0.497136,	-0.49717,	-0.497205,	-0.497242,	-0.49728,	-0.497319,	-0.497359,	-0.4974,	-0.497442,	-0.497485,	-0.497529,	-0.497575,	-0.497621,	-0.497668,	-0.497717,	-0.497766,	-0.497816,	-0.497867,	-0.497919,	-0.497972,	-0.498026,	-0.49808,	-0.498135,	-0.498192,	-0.498249,	-0.498306,	-0.498365,	-0.498424,	-0.498483,	-0.498544,	-0.498605,	-0.498666,	-0.498728,	-0.498791,	-0.498854,	-0.498918,	-0.498982,	-0.499047,	-0.499112,	-0.499178,	-0.499244,	-0.49931,	-0.499377,	-0.499444,	-0.499511,	-0.499578,	-0.499646,	-0.499714,	-0.499782,	-0.49985,	-0.499918,	-0.499987,	-0.500055,	-0.500123,	-0.500192,	-0.50026,	-0.500329,	-0.500397,	-0.500466,	-0.500534,	-0.500602,	-0.50067,	-0.500737,	-0.500805,	-0.500872,	-0.500939,	-0.501006,	-0.501072,	-0.501138,	-0.501203,	-0.501269,	-0.501334,	-0.501398,	-0.501462,	-0.501525,	-0.501588,	-0.50165,	-0.501712,	-0.501773,	-0.501834,	-0.501894,	-0.501953,	-0.502012,	-0.50207,	-0.502127,	-0.502183,	-0.502239,	-0.502294,	-0.502348,	-0.502401,	-0.502454,	-0.502505,	-0.502556,	-0.502606,	-0.502655,	-0.502703,	-0.50275,	-0.502796,	-0.502841,	-0.502885,	-0.502928,	-0.50297,	-0.503011,	-0.503051,	-0.50309,	-0.503127,	-0.503164,	-0.503199,	-0.503234,	-0.503267,	-0.503299,	-0.50333,	-0.50336,	-0.503388,	-0.503415,	-0.503441,	-0.503466,	-0.50349,	-0.503512,	-0.503533,	-0.503553,	-0.503572,	-0.503589,	-0.503605,	-0.50362,	-0.503634,	-0.503646,	-0.503657,	-0.503666,	-0.503675,	-0.503681,	-0.503687,	-0.503692,	-0.503695,	-0.503696,	-0.503697,	-0.503696,	-0.503694,	-0.50369,	-0.503685,	-0.503679,	-0.503671,	-0.503663,	-0.503652,	-0.503641,	-0.503628,	-0.503614,	-0.503599,	-0.503582,	-0.503564,	-0.503545,	-0.503524,	-0.503503,	-0.50348,	-0.503455,	-0.50343,	-0.503403,	-0.503375,	-0.503346,	-0.503315,	-0.503284,	-0.503251,	-0.503217,	-0.503182,	-0.503145,	-0.503108,	-0.503069,	-0.503029,	-0.502988,	-0.502946,	-0.502903,	-0.502859,	-0.502814,	-0.502768,	-0.50272,	-0.502672,	-0.502622,	-0.502572,	-0.502521,	-0.502468,	-0.502415,	-0.502361,	-0.502306,	-0.50225,	-0.502193,	-0.502135,	-0.502077,	-0.502017,	-0.501957,	-0.501896,	-0.501834,	-0.501771,	-0.501708,	-0.501644,	-0.501579,	-0.501514,	-0.501448,	-0.501381,	-0.501314,	-0.501246,	-0.501177,	-0.501108,	-0.501039,	-0.500968,	-0.500898,	-0.500826,	-0.500755,	-0.500683,	-0.50061,	-0.500537,	-0.500464,	-0.50039,	-0.500316,	-0.500242,	-0.500167,	-0.500092,	-0.500017,	-0.499942,	-0.499866,	-0.49979,	-0.499714,	-0.499638,	-0.499562,	-0.499485,	-0.499409,	-0.499332,	-0.499256,	-0.499179,	-0.499102,	-0.499026,	-0.498949,	-0.498872,	-0.498796,	-0.498719,	-0.498643,	-0.498567,	-0.498491,	-0.498415,	-0.498339,	-0.498263,	-0.498188,	-0.498113,	-0.498038,	-0.497964,	-0.49789,	-0.497816,	-0.497742,	-0.497669,	-0.497596,	-0.497524,	-0.497452,	-0.49738,	-0.497309,	-0.497238,	-0.497168,	-0.497098,	-0.497029,	-0.49696,	-0.496892,	-0.496825,	-0.496758,	-0.496691,	-0.496626,	-0.49656,	-0.496496,	-0.496432,	-0.496369,	-0.496306,	-0.496244,	-0.496183,	-0.496122,	-0.496063,	-0.496004,	-0.495945,	-0.495888,	-0.495831,	-0.495775,	-0.49572,	-0.495666,	-0.495612,	-0.49556,	-0.495508,	-0.495457,	-0.495407,	-0.495358,	-0.495309,	-0.495262,	-0.495215,	-0.49517,	-0.495125,	-0.495081,	-0.495038,	-0.494996,	-0.494955,	-0.494915,	-0.494876,	-0.494838,	-0.494801,	-0.494765,	-0.494729,	-0.494695,	-0.494662,	-0.49463,	-0.494598,	-0.494568,	-0.494539,	-0.49451,	-0.494483,	-0.494457,	-0.494432,	-0.494407,	-0.494384,	-0.494362,	-0.494341,	-0.49432,	-0.494301,	-0.494283,	-0.494266,	-0.49425,	-0.494235,	-0.494221,	-0.494208,	-0.494196,	-0.494185,	-0.494174,	-0.494165,	-0.494157,	-0.49415,	-0.494144,	-0.494139,	-0.494135,	-0.494132,	-0.49413,	-0.494129,	-0.494129,	-0.49413,	-0.494132,	-0.494134,	-0.494138,	-0.494143,	-0.494148,	-0.494155,	-0.494163,	-0.494171,	-0.49418,	-0.494191,	-0.494202,	-0.494214,	-0.494227,	-0.494241,	-0.494255,	-0.494271,	-0.494287,	-0.494305,	-0.494323,	-0.494342,	-0.494361,	-0.494382,	-0.494403,	-0.494426,	-0.494449,	-0.494472,	-0.494497,	-0.494522,	-0.494548,	-0.494575,	-0.494602,	-0.494631,	-0.49466,	-0.494689,	-0.494719,	-0.49475,	-0.494782,	-0.494814,	-0.494847,	-0.494881,	-0.494915,	-0.49495,	-0.494985,	-0.495021,	-0.495058,	-0.495095,	-0.495132,	-0.495171,	-0.495209,	-0.495248,	-0.495288,	-0.495328,	-0.495369,	-0.49541,	-0.495452,	-0.495494,	-0.495536,	-0.495579,	-0.495622,	-0.495666,	-0.49571,	-0.495754,	-0.495799,	-0.495844,	-0.495889,	-0.495935,	-0.495981,	-0.496027,	-0.496074,	-0.496121,	-0.496168,	-0.496215,	-0.496263,	-0.49631,	-0.496358,	-0.496406,	-0.496455,	-0.496503,	-0.496552,	-0.496601,	-0.496649,	-0.496698,	-0.496747,	-0.496797,	-0.496846,	-0.496895,	-0.496945,	-0.496994,	-0.497043,	-0.497093,	-0.497142,	-0.497192,	-0.497241,	-0.497291,	-0.49734,	-0.497389,	-0.497438,	-0.497488,	-0.497537,	-0.497586,	-0.497635,	-0.497683,	-0.497732,	-0.49778,	-0.497829,	-0.497877,	-0.497925,	-0.497973,	-0.49802,	-0.498068,	-0.498115,	-0.498162,	-0.498209,	-0.498255,	-0.498301,	-0.498347,	-0.498393,	-0.498439,	-0.498484,	-0.498529,	-0.498573,	-0.498617,	-0.498661,	-0.498705,	-0.498748,	-0.498791,	-0.498834,	-0.498876,	-0.498918,	-0.498959,	-0.499,	-0.499041,	-0.499081,	-0.499121,	-0.499161,	-0.4992,	-0.499238,	-0.499276,	-0.499314,	-0.499351,	-0.499388,	-0.499425,	-0.499461,	-0.499496,	-0.499531,	-0.499566,	-0.4996,	-0.499633,	-0.499666,	-0.499699,	-0.499731,	-0.499762,	-0.499793,	-0.499824,	-0.499854,	-0.499883,	-0.499912,	-0.499941,	-0.499968,	-0.499996,	-0.500023,	-0.500049,	-0.500074,	-0.5001,	-0.500124,	-0.500148,	-0.500172,	-0.500195,	-0.500217,	-0.500239,	-0.50026,	-0.500281,	-0.500301,	-0.50032,	-0.500339,	-0.500358,	-0.500376,	-0.500393,	-0.500409,	-0.500426,	-0.500441,	-0.500456,	-0.50047,	-0.500484,	-0.500497,	-0.50051,	-0.500522,	-0.500534,	-0.500545,	-0.500555,	-0.500565,	-0.500574,	-0.500583,	-0.500591,	-0.500598,	-0.500605,	-0.500612,	-0.500617,	-0.500623,	-0.500627,	-0.500632,	-0.500635,	-0.500638,	-0.500641,	-0.500643,	-0.500644,	-0.500645,	-0.500645,	-0.500645,	-0.500644,	-0.500643,	-0.500641,	-0.500639,	-0.500636,	-0.500633,	-0.500629,	-0.500625,	-0.50062,	-0.500615,	-0.500609,	-0.500603,	-0.500596,	-0.500588,	-0.500581,	-0.500572,	-0.500564,	-0.500555,	-0.500545,	-0.500535,	-0.500524,	-0.500513,	-0.500502,	-0.50049,	-0.500478,	-0.500465,	-0.500452,	-0.500438,	-0.500424,	-0.50041,	-0.500395,	-0.50038,	-0.500365,	-0.500349,	-0.500332,	-0.500316,	-0.500299,	-0.500281,	-0.500264,	-0.500246,	-0.500227,	-0.500208,	-0.500189,	-0.50017,	-0.50015,	-0.50013,	-0.50011,	-0.500089,	-0.500068,	-0.500047,	-0.500025,	-0.500004,	-0.499982,	-0.499959,	-0.499937,	-0.499914,	-0.499891,	-0.499868,	-0.499844,	-0.499821,	-0.499797,	-0.499773,	-0.499748,	-0.499724,	-0.499699,	-0.499674,	-0.499649,	-0.499624,	-0.499598,	-0.499573,	-0.499547,	-0.499521,	-0.499495,	-0.499469,	-0.499443,	-0.499417,	-0.49939,	-0.499364,	-0.499337,	-0.49931,	-0.499284,	-0.499257,	-0.49923,	-0.499203,	-0.499176,	-0.499149,	-0.499121,	-0.499094,	-0.499067,	-0.49904,	-0.499012,	-0.498985,	-0.498958,	-0.498931,	-0.498903,	-0.498876,	-0.498849,	-0.498822,	-0.498795,	-0.498767,	-0.49874,	-0.498713,	-0.498686,	-0.498659,	-0.498633,	-0.498606,	-0.498579,	-0.498553,	-0.498526,	-0.4985,	-0.498473,	-0.498447,	-0.498421,	-0.498395,	-0.498369,	-0.498344,	-0.498318,	-0.498293,	-0.498268,	-0.498242,	-0.498218,	-0.498193,	-0.498168,	-0.498144,	-0.49812,	-0.498095,	-0.498072,	-0.498048,	-0.498024,	-0.498001,	-0.497978,	-0.497955,	-0.497933,	-0.49791,	-0.497888,	-0.497866,	-0.497844,	-0.497823,	-0.497802,	-0.497781,	-0.49776,	-0.49774,	-0.49772,	-0.4977,	-0.49768,	-0.497661,	-0.497641,	-0.497623,	-0.497604,	-0.497586,	-0.497568,	-0.49755,	-0.497533,	-0.497516,	-0.497499,	-0.497483,	-0.497466,	-0.497451,	-0.497435,	-0.49742,	-0.497405,	-0.49739,	-0.497376,	-0.497362,	-0.497349,	-0.497335,	-0.497323,	-0.49731,	-0.497298,	-0.497286,	-0.497274,	-0.497263,	-0.497252,	-0.497242,	-0.497232,	-0.497222,	-0.497213,	-0.497203,	-0.497195,	-0.497186,	-0.497178,	-0.497171,	-0.497164,	-0.497157,	-0.49715,	-0.497144,	-0.497138,	-0.497133,	-0.497128,	-0.497123,	-0.497119,	-0.497115,	-0.497111,	-0.497108,	-0.497105,	-0.497103,	-0.497101,	-0.497099,	-0.497097,	-0.497096,	-0.497096,	-0.497096,	-0.497096,	-0.497096,	-0.497097,	-0.497098,	-0.4971,	-0.497102,	-0.497104,	-0.497107,	-0.49711,	-0.497114,	-0.497117,	-0.497122,	-0.497126,	-0.497131,	-0.497136,	-0.497142,	-0.497148,	-0.497154,	-0.497161,	-0.497168,	-0.497175,	-0.497183,	-0.497191,	-0.497199,	-0.497208,	-0.497217,	-0.497227,	-0.497237,	-0.497247,	-0.497257,	-0.497268,	-0.497279,	-0.49729,	-0.497302,	-0.497314,	-0.497327,	-0.497339,	-0.497352,	-0.497366,	-0.497379,	-0.497393,	-0.497407,	-0.497422,	-0.497437,	-0.497452,	-0.497467,	-0.497483,	-0.497499,	-0.497515,	-0.497532,	-0.497548,	-0.497566,	-0.497583,	-0.4976,	-0.497618,	-0.497636,	-0.497655,	-0.497673,	-0.497692,	-0.497711,	-0.497731,	-0.49775,	-0.49777,	-0.49779,	-0.49781,	-0.49783,	-0.497851,	-0.497872,	-0.497893,	-0.497914,	-0.497936,	-0.497957,	-0.497979,	-0.498001,	-0.498023,	-0.498046,	-0.498068,	-0.498091,	-0.498114,	-0.498137,	-0.49816,	-0.498183,	-0.498206,	-0.49823,	-0.498254,	-0.498278,	-0.498301,	-0.498326,	-0.49835,	-0.498374,	-0.498398,	-0.498423,	-0.498447,	-0.498472,	-0.498497,	-0.498522,	-0.498546,	-0.498571,	-0.498596,	-0.498621,	-0.498647,	-0.498672,	-0.498697,	-0.498722,	-0.498748,	-0.498773,	-0.498798,	-0.498824,	-0.498849,	-0.498874,	-0.4989,	-0.498925,	-0.49895,	-0.498976,	-0.499001,	-0.499027,	-0.499052,	-0.499077,	-0.499102,	-0.499127,	-0.499153,	-0.499178,	-0.499203,	-0.499228,	-0.499253,	-0.499277,	-0.499302,	-0.499327,	-0.499351,	-0.499376,	-0.4994,	-0.499424,	-0.499449,	-0.499473,	-0.499497,	-0.49952,	-0.499544,	-0.499568,	-0.499591,	-0.499614,	-0.499637,	-0.49966,	-0.499683,	-0.499706,	-0.499728,	-0.499751,	-0.499773,	-0.499795,	-0.499817,	-0.499838,	-0.49986,	-0.499881,	-0.499902,	-0.499922,	-0.499943,	-0.499963,	-0.499984,	-0.500003,	-0.500023,	-0.500043,	-0.500062,	-0.500081,	-0.500099,	-0.500118,	-0.500136,	-0.500154,	-0.500172,	-0.500189,	-0.500206,	-0.500223,	-0.50024,	-0.500256,	-0.500272,	-0.500288,	-0.500303,	-0.500318,	-0.500333,	-0.500348,	-0.500362,	-0.500376,	-0.500389,	-0.500403,	-0.500416,	-0.500428,	-0.50044,	-0.500452,	-0.500464,	-0.500475,	-0.500486,	-0.500497,	-0.500507,	-0.500517,	-0.500527,	-0.500536,	-0.500545,	-0.500553,	-0.500561,	-0.500569,	-0.500576,	-0.500583,	-0.50059,	-0.500596,	-0.500602,	-0.500607,	-0.500613,	-0.500617,	-0.500622,	-0.500626,	-0.500629,	-0.500632,	-0.500635,	-0.500637,	-0.500639,	-0.500641,	-0.500642,	-0.500643,	-0.500643,	-0.500643,	-0.500643,	-0.500642,	-0.500641,	-0.500639,	-0.500637,	-0.500634,	-0.500631,	-0.500628,	-0.500624,	-0.50062,	-0.500616,	-0.500611,	-0.500605,	-0.500599,	-0.500593,	-0.500586,	-0.500579,	-0.500572,	-0.500564,	-0.500556,	-0.500547,	-0.500538,	-0.500528,	-0.500518,	-0.500508,	-0.500497,	-0.500486,	-0.500474,	-0.500462,	-0.500449,	-0.500436,	-0.500423,	-0.500409,	-0.500395,	-0.500381,	-0.500366,	-0.50035,	-0.500335,	-0.500318,	-0.500302,	-0.500285,	-0.500267,	-0.50025,	-0.500231,	-0.500213,	-0.500194,	-0.500174,	-0.500155,	-0.500135,	-0.500114,	-0.500093,	-0.500072,	-0.50005,	-0.500028,	-0.500006,	-0.499983,	-0.49996,	-0.499936,	-0.499912,	-0.499888,	-0.499863,	-0.499838,	-0.499813,	-0.499787,	-0.499761,	-0.499735,	-0.499708,	-0.499681,	-0.499654,	-0.499626,	-0.499598,	-0.49957,	-0.499541,	-0.499512,	-0.499482,	-0.499453,	-0.499423,	-0.499393,	-0.499362,	-0.499331,	-0.4993,	-0.499269,	-0.499237,	-0.499205,	-0.499173,	-0.49914,	-0.499107,	-0.499074,	-0.499041,	-0.499007,	-0.498974,	-0.49894,	-0.498905,	-0.498871,	-0.498836,	-0.498801,	-0.498766,	-0.49873,	-0.498695,	-0.498659,	-0.498623,	-0.498586,	-0.49855,	-0.498513,	-0.498477,	-0.49844,	-0.498402,	-0.498365,	-0.498328,	-0.49829,	-0.498252,	-0.498214,	-0.498176,	-0.498138,	-0.4981,	-0.498061,	-0.498023,	-0.497984,	-0.497945,	-0.497906,	-0.497867,	-0.497828,	-0.497789,	-0.49775,	-0.497711,	-0.497671,	-0.497632,	-0.497592,	-0.497553,	-0.497513,	-0.497473,	-0.497434,	-0.497394,	-0.497354,	-0.497315,	-0.497275,	-0.497235,	-0.497196,	-0.497156,	-0.497116,	-0.497076,	-0.497037,	-0.496997,	-0.496958,	-0.496918,	-0.496879,	-0.496839,	-0.4968,	-0.496761,	-0.496721,	-0.496682,	-0.496643,	-0.496604,	-0.496565,	-0.496527,	-0.496488,	-0.49645,	-0.496411,	-0.496373,	-0.496335,	-0.496297,	-0.496259,	-0.496221,	-0.496184,	-0.496147,	-0.496109,	-0.496072,	-0.496036,	-0.495999,	-0.495963,	-0.495926,	-0.49589,	-0.495855,	-0.495819,	-0.495784,	-0.495748,	-0.495714,	-0.495679,	-0.495645,	-0.49561,	-0.495576,	-0.495543,	-0.495509,	-0.495476,	-0.495444,	-0.495411,	-0.495379,	-0.495347,	-0.495315,	-0.495284,	-0.495253,	-0.495222,	-0.495192,	-0.495162,	-0.495132,	-0.495103,	-0.495074,	-0.495045,	-0.495017,	-0.494989,	-0.494961,	-0.494934,	-0.494907,	-0.494881,	-0.494855,	-0.494829,	-0.494804,	-0.494779,	-0.494754,	-0.49473,	-0.494706,	-0.494683,	-0.49466,	-0.494638,	-0.494616,	-0.494594,	-0.494573,	-0.494552,	-0.494532,	-0.494512,	-0.494493,	-0.494474,	-0.494455,	-0.494437,	-0.49442,	-0.494403,	-0.494386,	-0.49437,	-0.494354,	-0.494339,	-0.494324,	-0.49431,	-0.494296,	-0.494283,	-0.49427,	-0.494258,	-0.494246,	-0.494235,	-0.494225,	-0.494214,	-0.494205,	-0.494195,	-0.494187,	-0.494179,	-0.494171,	-0.494164,	-0.494157,	-0.494151,	-0.494146,	-0.494141,	-0.494136,	-0.494132,	-0.494129,	-0.494126,	-0.494124,	-0.494122,	-0.494121,	-0.49412,	-0.49412,	-0.494121,	-0.494122,	-0.494123,	-0.494125,	-0.494128,	-0.494131,	-0.494135,	-0.494139,	-0.494144,	-0.494149,	-0.494155,	-0.494161,	-0.494169,	-0.494176,	-0.494184,	-0.494193,	-0.494202,	-0.494212,	-0.494222,	-0.494233,	-0.494245,	-0.494256,	-0.494269,	-0.494282,	-0.494296,	-0.49431,	-0.494325,	-0.49434,	-0.494356,	-0.494372,	-0.494389,	-0.494406,	-0.494424,	-0.494443,	-0.494462,	-0.494481,	-0.494502,	-0.494522,	-0.494543,	-0.494565,	-0.494587,	-0.49461,	-0.494633,	-0.494657,	-0.494681,	-0.494706,	-0.494731,	-0.494757,	-0.494783,	-0.49481,	-0.494837,	-0.494865,	-0.494894,	-0.494922,	-0.494952,	-0.494981,	-0.495012,	-0.495042,	-0.495074,	-0.495105,	-0.495137,	-0.49517,	-0.495203,	-0.495236,	-0.49527,	-0.495305,	-0.49534,	-0.495375,	-0.495411,	-0.495447,	-0.495483,	-0.49552,	-0.495558,	-0.495595,	-0.495634,	-0.495672,	-0.495711,	-0.495751,	-0.495791,	-0.495831,	-0.495871,	-0.495912,	-0.495954,	-0.495995,	-0.496038,	-0.49608,	-0.496123,	-0.496166,	-0.496209,	-0.496253,	-0.496297,	-0.496342,	-0.496386,	-0.496432,	-0.496477,	-0.496523,	-0.496569,	-0.496615,	-0.496662,	-0.496708,	-0.496756,	-0.496803,	-0.496851,	-0.496899,	-0.496947,	-0.496995,	-0.497044,	-0.497093,	-0.497142,	-0.497191,	-0.497241,	-0.497291,	-0.497341,	-0.497391,	-0.497441,	-0.497492,	-0.497542,	-0.497593,	-0.497644,	-0.497696,	-0.497747,	-0.497798,	-0.49785,	-0.497902,	-0.497954,	-0.498006,	-0.498058,	-0.49811,	-0.498163,	-0.498215,	-0.498268,	-0.49832,	-0.498373,	-0.498426,	-0.498479,	-0.498532,	-0.498584,	-0.498637,	-0.49869,	-0.498743,	-0.498797,	-0.49885,	-0.498903,	-0.498956,	-0.499009,	-0.499062,	-0.499115,	-0.499168,	-0.499221,	-0.499274,	-0.499327,	-0.49938,	-0.499433,	-0.499485,	-0.499538,	-0.499591,	-0.499643,	-0.499696,	-0.499748,	-0.4998,	-0.499852,	-0.499904,	-0.499956,	-0.500008,	-0.50006,	-0.500111,	-0.500162,	-0.500214,	-0.500265,	-0.500315,	-0.500366,	-0.500417,	-0.500467,	-0.500517,	-0.500567,	-0.500617,	-0.500666,	-0.500716,	-0.500765,	-0.500813,	-0.500862,	-0.50091,	-0.500959,	-0.501006,	-0.501054,	-0.501101,	-0.501149,	-0.501195,	-0.501242,	-0.501288,	-0.501334,	-0.50138,	-0.501425,	-0.50147,	-0.501515,	-0.501559,	-0.501603,	-0.501647,	-0.501691,	-0.501734,	-0.501776,	-0.501819,	-0.501861,	-0.501903,	-0.501944,	-0.501985,	-0.502025,	-0.502066,	-0.502105,	-0.502145,	-0.502184,	-0.502223,	-0.502261,	-0.502299,	-0.502336,	-0.502373,	-0.50241,	-0.502446,	-0.502482,	-0.502517,	-0.502552,	-0.502586,	-0.50262,	-0.502654,	-0.502687,	-0.50272,	-0.502752,	-0.502784,	-0.502815,	-0.502846,	-0.502876,	-0.502906,	-0.502935,	-0.502964,	-0.502993,	-0.503021,	-0.503048,	-0.503075,	-0.503102,	-0.503128,	-0.503153,	-0.503178,	-0.503203,	-0.503227,	-0.50325,	-0.503273,	-0.503296,	-0.503317,	-0.503339,	-0.50336,	-0.50338,	-0.5034,	-0.503419,	-0.503438,	-0.503457,	-0.503474,	-0.503491,	-0.503508,	-0.503524,	-0.50354,	-0.503555,	-0.50357,	-0.503584,	-0.503597,	-0.50361,	-0.503622,	-0.503634,	-0.503646,	-0.503656,	-0.503667,	-0.503676,	-0.503686,	-0.503694,	-0.503702,	-0.50371,	-0.503717,	-0.503723,	-0.503729,	-0.503734,	-0.503739,	-0.503744,	-0.503747,	-0.50375,	-0.503753,	-0.503755,	-0.503757,	-0.503758,	-0.503758,	-0.503758,	-0.503758,	-0.503757,	-0.503755,	-0.503753,	-0.50375,	-0.503747,	-0.503743,	-0.503739,	-0.503734,	-0.503729,	-0.503723,	-0.503716,	-0.503709,	-0.503702,	-0.503694,	-0.503686,	-0.503677,	-0.503667,	-0.503657,	-0.503647,	-0.503636,	-0.503624,	-0.503612,	-0.5036,	-0.503587,	-0.503574,	-0.50356,	-0.503545,	-0.50353,	-0.503515,	-0.503499,	-0.503483,	-0.503466,	-0.503449,	-0.503431,	-0.503413,	-0.503394,	-0.503375,	-0.503356,	-0.503336,	-0.503315,	-0.503294,	-0.503273,	-0.503251,	-0.503229,	-0.503207,	-0.503184,	-0.50316,	-0.503137,	-0.503112,	-0.503088,	-0.503063,	-0.503037,	-0.503012,	-0.502985,	-0.502959,	-0.502932,	-0.502905,	-0.502877,	-0.502849,	-0.50282,	-0.502792,	-0.502763,	-0.502733,	-0.502703,	-0.502673,	-0.502643,	-0.502612,	-0.502581,	-0.502549,	-0.502517,	-0.502485,	-0.502453,	-0.50242,	-0.502387,	-0.502354,	-0.502321,	-0.502287,	-0.502253,	-0.502218,	-0.502184,	-0.502149,	-0.502114,	-0.502078,	-0.502043,	-0.502007,	-0.501971,	-0.501934,	-0.501898,	-0.501861,	-0.501824,	-0.501787,	-0.50175,	-0.501712,	-0.501674,	-0.501636,	-0.501598,	-0.50156,	-0.501521,	-0.501483,	-0.501444,	-0.501405,	-0.501366,	-0.501327,	-0.501287,	-0.501248,	-0.501208,	-0.501169,	-0.501129,	-0.501089,	-0.501049,	-0.501009,	-0.500968,	-0.500928,	-0.500888,	-0.500847,	-0.500807,	-0.500766,	-0.500725,	-0.500685,	-0.500644,	-0.500603,	-0.500562,	-0.500521,	-0.50048,	-0.50044,	-0.500399,	-0.500358,	-0.500317,	-0.500276,	-0.500235,	-0.500194,	-0.500153,	-0.500112,	-0.500072,	-0.500031,	-0.49999,	-0.499949,	-0.499909,	-0.499868,	-0.499828,	-0.499787,	-0.499747,	-0.499706,	-0.499666,	-0.499626,	-0.499586,	-0.499546,	-0.499506,	-0.499467,	-0.499427,	-0.499387,	-0.499348,	-0.499309,	-0.49927,	-0.499231,	-0.499192,	-0.499153,	-0.499115,	-0.499076,	-0.499038,	-0.499,	-0.498962,	-0.498925,	-0.498887,	-0.49885,	-0.498813,	-0.498776,	-0.498739,	-0.498703,	-0.498666,	-0.49863,	-0.498594,	-0.498559,	-0.498523,	-0.498488,	-0.498453,	-0.498418,	-0.498384,	-0.49835,	-0.498316,	-0.498282,	-0.498249,	-0.498215,	-0.498182,	-0.49815,	-0.498117,	-0.498085,	-0.498053,	-0.498022,	-0.497991,	-0.49796,	-0.497929,	-0.497899,	-0.497869,	-0.497839,	-0.49781,	-0.497781,	-0.497752,	-0.497723,	-0.497695,	-0.497667,	-0.49764,	-0.497613,	-0.497586,	-0.497559,	-0.497533,	-0.497507,	-0.497482,	-0.497457,	-0.497432,	-0.497408,	-0.497384,	-0.49736,	-0.497337,	-0.497314,	-0.497291,	-0.497269,	-0.497247,	-0.497226,	-0.497205,	-0.497184,	-0.497164,	-0.497144,	-0.497124,	-0.497105,	-0.497086,	-0.497068,	-0.49705,	-0.497033,	-0.497015,	-0.496999,	-0.496982,	-0.496966,	-0.496951,	-0.496935,	-0.496921,	-0.496906,	-0.496892,	-0.496879,	-0.496866,	-0.496853,	-0.49684,	-0.496829,	-0.496817,	-0.496806,	-0.496795,	-0.496785,	-0.496775,	-0.496766,	-0.496757,	-0.496748,	-0.49674,	-0.496732,	-0.496725,	-0.496718,	-0.496712,	-0.496705,	-0.4967,	-0.496695,	-0.49669,	-0.496685,	-0.496681,	-0.496678,	-0.496675,	-0.496672,	-0.49667,	-0.496668,	-0.496666,	-0.496665,	-0.496665,	-0.496665,	-0.496665,	-0.496666,	-0.496667,	-0.496668,	-0.49667,	-0.496672,	-0.496675,	-0.496678,	-0.496682,	-0.496686,	-0.49669,	-0.496695,	-0.4967,	-0.496706,	-0.496712,	-0.496718,	-0.496725,	-0.496732,	-0.49674,	-0.496748,	-0.496756,	-0.496765,	-0.496774,	-0.496784,	-0.496793,	-0.496804,	-0.496815,	-0.496826,	-0.496837,	-0.496849,	-0.496861,	-0.496874,	-0.496887,	-0.496901,	-0.496914,	-0.496928,	-0.496943,	-0.496958,	-0.496973,	-0.496989,	-0.497005,	-0.497021,	-0.497038,	-0.497055,	-0.497072,	-0.49709,	-0.497108,	-0.497126,	-0.497145,	-0.497164,	-0.497184,	-0.497203,	-0.497223,	-0.497244,	-0.497265,	-0.497286,	-0.497307,	-0.497329,	-0.497351,	-0.497373,	-0.497396,	-0.497419,	-0.497442,	-0.497465,	-0.497489,	-0.497513,	-0.497538,	-0.497562,	-0.497587,	-0.497612,	-0.497638,	-0.497664,	-0.49769,	-0.497716,	-0.497743,	-0.49777,	-0.497797,	-0.497824,	-0.497852,	-0.497879,	-0.497908,	-0.497936,	-0.497964,	-0.497993,	-0.498022,	-0.498051,	-0.498081,	-0.498111,	-0.498141,	-0.498171,	-0.498201,	-0.498231,	-0.498262,	-0.498293,	-0.498324,	-0.498356,	-0.498387,	-0.498419,	-0.498451,	-0.498483,	-0.498515,	-0.498547,	-0.49858,	-0.498612,	-0.498645,	-0.498678,	-0.498711,	-0.498744,	-0.498778,	-0.498811,	-0.498845,	-0.498879,	-0.498913,	-0.498947,	-0.498981,	-0.499015,	-0.49905,	-0.499084,	-0.499119,	-0.499154,	-0.499188,	-0.499223,	-0.499258,	-0.499293,	-0.499328,	-0.499364,	-0.499399,	-0.499434,	-0.49947,	-0.499505,	-0.499541,	-0.499576,	-0.499612,	-0.499647,	-0.499683,	-0.499719,	-0.499755,	-0.49979,	-0.499826,	-0.499862,	-0.499898,	-0.499934,	-0.49997,	-0.500006,	-0.500042,	-0.500077,	-0.500113,	-0.500149,	-0.500185,	-0.500221,	-0.500257,	-0.500293,	-0.500328,	-0.500364,	-0.5004,	-0.500435,	-0.500471,	-0.500507,	-0.500542,	-0.500578,	-0.500613,	-0.500648,	-0.500684,	-0.500719,	-0.500754,	-0.500789,	-0.500824,	-0.500859,	-0.500894,	-0.500928,	-0.500963,	-0.500998,	-0.501032,	-0.501066,	-0.501101,	-0.501135,	-0.501169,	-0.501203,	-0.501236,	-0.50127,	-0.501304,	-0.501337,	-0.50137,	-0.501403,	-0.501436,	-0.501469,	-0.501502,	-0.501534,	-0.501567,	-0.501599,	-0.501631,	-0.501663,	-0.501695,	-0.501726,	-0.501758,	-0.501789,	-0.50182,	-0.501851,	-0.501882,	-0.501912,	-0.501942,	-0.501973,	-0.502003,	-0.502032,	-0.502062,	-0.502091,	-0.50212,	-0.502149,	-0.502178,	-0.502206,	-0.502235,	-0.502263,	-0.502291,	-0.502318,	-0.502346,	-0.502373,	-0.5024,	-0.502426,	-0.502453,	-0.502479,	-0.502505,	-0.502531,	-0.502556,	-0.502582,	-0.502607,	-0.502631,	-0.502656,	-0.50268,	-0.502704,	-0.502728,	-0.502751,	-0.502774,	-0.502797,	-0.50282,	-0.502842,	-0.502865,	-0.502886,	-0.502908,	-0.502929,	-0.50295,	-0.502971,	-0.502992,	-0.503012,	-0.503032,	-0.503051,	-0.50307,	-0.50309,	-0.503108,	-0.503127,	-0.503145,	-0.503163,	-0.50318,	-0.503197,	-0.503214,	-0.503231,	-0.503247,	-0.503263,	-0.503279,	-0.503294,	-0.50331,	-0.503324,	-0.503339,	-0.503353,	-0.503367,	-0.50338,	-0.503394,	-0.503407,	-0.503419,	-0.503431,	-0.503443,	-0.503455,	-0.503466,	-0.503477,	-0.503488,	-0.503498,	-0.503508,	-0.503518,	-0.503527,	-0.503537,	-0.503545,	-0.503554,	-0.503562,	-0.503569,	-0.503577,	-0.503584,	-0.503591,	-0.503597,	-0.503603,	-0.503609,	-0.503614,	-0.50362,	-0.503624,	-0.503629,	-0.503633,	-0.503637,	-0.50364,	-0.503643,	-0.503646,	-0.503649,	-0.503651,	-0.503652,	-0.503654,	-0.503655,	-0.503656,	-0.503656,	-0.503657,	-0.503656,	-0.503656,	-0.503655,	-0.503654,	-0.503652,	-0.503651,	-0.503648,	-0.503646,	-0.503643,	-0.50364,	-0.503636,	-0.503633,	-0.503629,	-0.503624,	-0.503619,	-0.503614,	-0.503609,	-0.503603,	-0.503597,	-0.503591,	-0.503584,	-0.503577,	-0.50357,	-0.503562,	-0.503554,	-0.503546,	-0.503537,	-0.503528,	-0.503519,	-0.50351,	-0.5035,	-0.50349,	-0.503479,	-0.503468,	-0.503457,	-0.503446,	-0.503434,	-0.503422,	-0.50341,	-0.503397,	-0.503384,	-0.503371,	-0.503358,	-0.503344,	-0.50333,	-0.503316,	-0.503301,	-0.503286,	-0.503271,	-0.503255,	-0.503239,	-0.503223,	-0.503207,	-0.50319,	-0.503173,	-0.503156,	-0.503139,	-0.503121,	-0.503103,	-0.503085,	-0.503066,	-0.503047,	-0.503028,	-0.503009,	-0.502989,	-0.502969,	-0.502949,	-0.502929,	-0.502908,	-0.502887,	-0.502866,	-0.502845,	-0.502823,	-0.502801,	-0.502779,	-0.502756,	-0.502734,	-0.502711,	-0.502688,	-0.502665,	-0.502641,	-0.502617,	-0.502593,	-0.502569,	-0.502544,	-0.50252,	-0.502495,	-0.50247,	-0.502444,	-0.502419,	-0.502393,	-0.502367,	-0.502341,	-0.502314,	-0.502288,	-0.502261,	-0.502234,	-0.502207,	-0.50218,	-0.502152,	-0.502124,	-0.502096,	-0.502068,	-0.50204,	-0.502011,	-0.501983,	-0.501954,	-0.501925,	-0.501896,	-0.501866,	-0.501837,	-0.501807,	-0.501777,	-0.501748,	-0.501717,	-0.501687,	-0.501657,	-0.501626,	-0.501595,	-0.501564,	-0.501533,	-0.501502,	-0.501471,	-0.50144,	-0.501408,	-0.501376,	-0.501345,	-0.501313,	-0.501281,	-0.501249,	-0.501216,	-0.501184,	-0.501151,	-0.501119,	-0.501086,	-0.501053,	-0.50102,	-0.500987,	-0.500954,	-0.500921,	-0.500888,	-0.500855,	-0.500821,	-0.500788,	-0.500754,	-0.50072,	-0.500687,	-0.500653,	-0.500619,	-0.500585,	-0.500551,	-0.500517,	-0.500483,	-0.500449,	-0.500414,	-0.50038,	-0.500346,	-0.500311,	-0.500277,	-0.500242,	-0.500208,	-0.500173,	-0.500139,	-0.500104,	-0.50007,	-0.500035,	-0.5,	-0.499966,	-0.499931,	-0.499896,	-0.499862,	-0.499827,	-0.499792,	-0.499757,	-0.499723,	-0.499688,	-0.499653,	-0.499619,	-0.499584,	-0.499549,	-0.499515,	-0.49948,	-0.499445,	-0.499411,	-0.499376,	-0.499342,	-0.499307,	-0.499273,	-0.499238,	-0.499204,	-0.499169,	-0.499135,	-0.499101,	-0.499066,	-0.499032,	-0.498998,	-0.498964,	-0.49893,	-0.498896,	-0.498862,	-0.498828,	-0.498795,	-0.498761,	-0.498727,	-0.498694,	-0.49866,	-0.498627,	-0.498594,	-0.498561,	-0.498527,	-0.498494,	-0.498461,	-0.498429,	-0.498396,	-0.498363,	-0.498331,	-0.498298,	-0.498266,	-0.498234,	-0.498202,	-0.49817,	-0.498138,	-0.498106,	-0.498074,	-0.498043,	-0.498011,	-0.49798,	-0.497949,	-0.497918,	-0.497887,	-0.497856,	-0.497826,	-0.497795,	-0.497765,	-0.497735,	-0.497705,	-0.497675,	-0.497645,	-0.497616,	-0.497586,	-0.497557,	-0.497528,	-0.497499,	-0.49747,	-0.497442,	-0.497413,	-0.497385,	-0.497357,	-0.497329,	-0.497301,	-0.497273,	-0.497246,	-0.497219,	-0.497192,	-0.497165,	-0.497138,	-0.497112,	-0.497085,	-0.497059,	-0.497033,	-0.497008,	-0.496982,	-0.496957,	-0.496932,	-0.496907,	-0.496882,	-0.496857,	-0.496833,	-0.496809,	-0.496785,	-0.496762,	-0.496738,	-0.496715,	-0.496692,	-0.496669,	-0.496646,	-0.496624,	-0.496602,	-0.49658,	-0.496558,	-0.496537,	-0.496515,	-0.496494,	-0.496474,	-0.496453,	-0.496433,	-0.496413,	-0.496393,	-0.496373,	-0.496354,	-0.496335,	-0.496316,	-0.496297,	-0.496279,	-0.49626,	-0.496243,	-0.496225,	-0.496207,	-0.49619,	-0.496173,	-0.496157,	-0.49614,	-0.496124,	-0.496108,	-0.496093,	-0.496077,	-0.496062,	-0.496047,	-0.496032,	-0.496018,	-0.496004,	-0.49599,	-0.495977,	-0.495963,	-0.49595,	-0.495937,	-0.495925,	-0.495913,	-0.495901,	-0.495889,	-0.495878,	-0.495866,	-0.495856,	-0.495845,	-0.495835,	-0.495825,	-0.495815,	-0.495805,	-0.495796,	-0.495787,	-0.495778,	-0.49577,	-0.495762,	-0.495754,	-0.495746,	-0.495739,	-0.495732,	-0.495725,	-0.495719,	-0.495713,	-0.495707,	-0.495701,	-0.495696,	-0.495691,	-0.495686,	-0.495681,	-0.495677,	-0.495673,	-0.495669,	-0.495666,	-0.495663,	-0.49566,	-0.495658,	-0.495655,	-0.495653,	-0.495652,	-0.49565,	-0.495649,	-0.495649,	-0.495648,	-0.495648,	-0.495648,	-0.495648,	-0.495649,	-0.49565,	-0.495651,	-0.495652,	-0.495654,	-0.495656,	-0.495658,	-0.495661,	-0.495664,	-0.495667,	-0.49567,	-0.495674,	-0.495678,	-0.495682,	-0.495687,	-0.495691,	-0.495697,	-0.495702,	-0.495708,	-0.495714,	-0.49572,	-0.495726,	-0.495733,	-0.49574,	-0.495747,	-0.495755,	-0.495763,	-0.495771,	-0.495779,	-0.495788,	-0.495797,	-0.495806,	-0.495816,	-0.495825,	-0.495835,	-0.495846,	-0.495856,	-0.495867,	-0.495878,	-0.49589,	-0.495901,	-0.495913,	-0.495925,	-0.495938,	-0.49595,	-0.495963,	-0.495977,	-0.49599,	-0.496004,	-0.496018,	-0.496032,	-0.496046,	-0.496061,	-0.496076,	-0.496091,	-0.496107,	-0.496122,	-0.496138,	-0.496155,	-0.496171,	-0.496188,	-0.496205,	-0.496222,	-0.496239,	-0.496257,	-0.496275,	-0.496293,	-0.496311,	-0.49633,	-0.496349,	-0.496368,	-0.496387,	-0.496407,	-0.496427,	-0.496447,	-0.496467,	-0.496487,	-0.496508,	-0.496529,	-0.49655,	-0.496571,	-0.496593,	-0.496614,	-0.496636,	-0.496658,	-0.496681,	-0.496703,	-0.496726,	-0.496749,	-0.496772,	-0.496796,	-0.496819,	-0.496843,	-0.496867,	-0.496891,	-0.496915,	-0.49694,	-0.496965,	-0.496989,	-0.497015,	-0.49704,	-0.497065,	-0.497091,	-0.497117,	-0.497143,	-0.497169,	-0.497195,	-0.497222,	-0.497248,	-0.497275,	-0.497302,	-0.49733,	-0.497357,	-0.497384,	-0.497412,	-0.49744,	-0.497468,	-0.497496,	-0.497524,	-0.497552,	-0.497581,	-0.49761,	-0.497639,	-0.497668,	-0.497697,	-0.497726,	-0.497755,	-0.497785,	-0.497814,	-0.497844,	-0.497874,	-0.497904,	-0.497934,	-0.497964,	-0.497995,	-0.498025,	-0.498056,	-0.498086,	-0.498117,	-0.498148,	-0.498179,	-0.49821,	-0.498241,	-0.498273,	-0.498304,	-0.498336,	-0.498367,	-0.498399,	-0.49843,	-0.498462,	-0.498494,	-0.498526,	-0.498558,	-0.49859,	-0.498622,	-0.498655,	-0.498687,	-0.498719,	-0.498752,	-0.498784,	-0.498817,	-0.49885,	-0.498882,	-0.498915,	-0.498948,	-0.49898,	-0.499013,	-0.499046,	-0.499079,	-0.499112,	-0.499145,	-0.499178,	-0.499211,	-0.499244,	-0.499277,	-0.49931,	-0.499343,	-0.499377,	-0.49941,	-0.499443,	-0.499476,	-0.499509,	-0.499542,	-0.499576,	-0.499609,	-0.499642,	-0.499675,	-0.499708,	-0.499741,	-0.499775,	-0.499808,	-0.499841,	-0.499874,	-0.499907,	-0.49994,	-0.499973,	-0.500006,	-0.500039,	-0.500072,	-0.500105,	-0.500137,	-0.50017,	-0.500203,	-0.500236,	-0.500268,	-0.500301,	-0.500333,	-0.500366,	-0.500398,	-0.50043,	-0.500463,	-0.500495,	-0.500527,	-0.500559,	-0.500591,	-0.500623,	-0.500655,	-0.500686,	-0.500718,	-0.50075,	-0.500781,	-0.500813,	-0.500844,	-0.500875,	-0.500906,	-0.500937,	-0.500968,	-0.500999,	-0.501029,	-0.50106,	-0.50109,	-0.501121,	-0.501151,	-0.501181,	-0.501211,	-0.501241,	-0.501271,	-0.5013,	-0.50133,	-0.501359,	-0.501388,	-0.501417,	-0.501446,	-0.501475,	-0.501503,	-0.501532,	-0.50156,	-0.501588,	-0.501616,	-0.501644,	-0.501672,	-0.501699,	-0.501727,	-0.501754,	-0.50178,	-0.501808,	-0.501834,	-0.501861,	-0.501887,	-0.501913,	-0.501939,	-0.501965,	-0.501991,	-0.502016,	-0.502041,	-0.502066,	-0.502091,	-0.502116,	-0.50214,	-0.502164,	-0.502189,	-0.502212,	-0.502236,	-0.502259,	-0.502283,	-0.502306,	-0.502328,	-0.502351,	-0.502373,	-0.502395,	-0.502417,	-0.502439,	-0.502461,	-0.502482,	-0.502503,	-0.502524,	-0.502544,	-0.502565,	-0.502585,	-0.502605,	-0.502624,	-0.502644,	-0.502663,	-0.502682,	-0.5027,	-0.502719,	-0.502737,	-0.502755,	-0.502772,	-0.50279,	-0.502807,	-0.502824,	-0.50284,	-0.502857,	-0.502873,	-0.502889,	-0.502904,	-0.50292,	-0.502935,	-0.50295,	-0.502964,	-0.502978,	-0.502992,	-0.503006,	-0.50302,	-0.503033,	-0.503046,	-0.503058,	-0.503071,	-0.503083,	-0.503094,	-0.503106,	-0.503117,	-0.503128,	-0.503139,	-0.503149,	-0.503159,	-0.503169,	-0.503178,	-0.503188,	-0.503196,	-0.503205,	-0.503213,	-0.503221,	-0.503229,	-0.503237,	-0.503244,	-0.503251,	-0.503257,	-0.503263,	-0.503269,	-0.503275,	-0.50328,	-0.503285,	-0.50329,	-0.503295,	-0.503299,	-0.503303,	-0.503306,	-0.503309,	-0.503312,	-0.503315,	-0.503317,	-0.503319,	-0.503321,	-0.503322,	-0.503323,	-0.503324,	-0.503325,	-0.503325,	-0.503325,	-0.503324,	-0.503323,	-0.503322,	-0.503321,	-0.503319,	-0.503317,	-0.503315,	-0.503312,	-0.503309,	-0.503306,	-0.503302,	-0.503299,	-0.503294,	-0.50329,	-0.503285,	-0.50328,	-0.503275,	-0.503269,	-0.503263,	-0.503257,	-0.50325,	-0.503243,	-0.503236,	-0.503228,	-0.50322,	-0.503212,	-0.503204,	-0.503195,	-0.503186,	-0.503176,	-0.503167,	-0.503157,	-0.503146,	-0.503136,	-0.503125,	-0.503114,	-0.503102,	-0.50309,	-0.503078,	-0.503066,	-0.503053,	-0.50304,	-0.503027,	-0.503013,	-0.502999,	-0.502985,	-0.50297,	-0.502956,	-0.502941,	-0.502925,	-0.50291,	-0.502894,	-0.502878,	-0.502861,	-0.502844,	-0.502827,	-0.50281,	-0.502792,	-0.502774,	-0.502756,	-0.502738,	-0.502719,	-0.5027,	-0.502681,	-0.502661,	-0.502642,	-0.502622,	-0.502601,	-0.502581,	-0.50256,	-0.502539,	-0.502517,	-0.502496,	-0.502474,	-0.502452,	-0.502429,	-0.502407,	-0.502384,	-0.502361,	-0.502337,	-0.502314,	-0.50229,	-0.502266,	-0.502241,	-0.502217,	-0.502192,	-0.502167,	-0.502142,	-0.502116,	-0.50209,	-0.502064,	-0.502038,	-0.502012,	-0.501985,	-0.501959,	-0.501932,	-0.501904,	-0.501877,	-0.501849,	-0.501821,	-0.501793,	-0.501765,	-0.501737,	-0.501708,	-0.501679,	-0.50165,	-0.501621,	-0.501591,	-0.501562,	-0.501532,	-0.501502,	-0.501472,	-0.501442,	-0.501411,	-0.501381,	-0.50135,	-0.501319,	-0.501288,	-0.501257,	-0.501225,	-0.501194,	-0.501162,	-0.50113,	-0.501098,	-0.501066,	-0.501034,	-0.501001,	-0.500969,	-0.500936,	-0.500903,	-0.50087,	-0.500837,	-0.500804,	-0.500771,	-0.500738,	-0.500704,	-0.500671,	-0.500637,	-0.500603,	-0.500569,	-0.500535,	-0.500501,	-0.500467,	-0.500433,	-0.500399,	-0.500364,	-0.50033,	-0.500295,	-0.500261,	-0.500226,	-0.500191,	-0.500157,	-0.500122,	-0.500087,	-0.500052,	-0.500017,	-0.499982,	-0.499947,	-0.499912,	-0.499877,	-0.499842,	-0.499807,	-0.499772,	-0.499736,	-0.499701,	-0.499666,	-0.499631,	-0.499596,	-0.49956,	-0.499525,	-0.49949,	-0.499455,	-0.49942,	-0.499385,	-0.499349,	-0.499314,	-0.499279,	-0.499244,	-0.499209,	-0.499174,	-0.499139,	-0.499104,	-0.49907,	-0.499035,	-0.499,	-0.498965,	-0.498931,	-0.498896,	-0.498862,	-0.498827,	-0.498793,	-0.498759,	-0.498725,	-0.498691,	-0.498657,	-0.498623,	-0.498589,	-0.498555,	-0.498522,	-0.498488,	-0.498455,	-0.498422,	-0.498388,	-0.498355,	-0.498323,	-0.49829,	-0.498257,	-0.498225,	-0.498192,	-0.49816,	-0.498128,	-0.498096,	-0.498065,	-0.498033,	-0.498002,	-0.49797,	-0.497939,	-0.497908,	-0.497878,	-0.497847,	-0.497817,	-0.497787,	-0.497757,	-0.497727,	-0.497697,	-0.497668,	-0.497638,	-0.497609,	-0.497581,	-0.497552,	-0.497524,	-0.497496,	-0.497468,	-0.49744,	-0.497412,	-0.497385,	-0.497358,	-0.497331,	-0.497305,	-0.497279,	-0.497253,	-0.497227,	-0.497201,	-0.497176,	-0.497151,	-0.497126,	-0.497102,	-0.497078,	-0.497054,	-0.49703,	-0.497007,	-0.496983,	-0.496961,	-0.496938,	-0.496916,	-0.496894,	-0.496872,	-0.496851,	-0.49683,	-0.496809,	-0.496789,	-0.496768,	-0.496749,	-0.496729,	-0.49671,	-0.496691,	-0.496672,	-0.496654,	-0.496636,	-0.496619,	-0.496602,	-0.496585,	-0.496568,	-0.496552,	-0.496536,	-0.49652,	-0.496505,	-0.49649,	-0.496476,	-0.496462,	-0.496448,	-0.496434,	-0.496422,	-0.496409,	-0.496397,	-0.496385,	-0.496373,	-0.496362,	-0.496351,	-0.496341,	-0.496331,	-0.496321,	-0.496312,	-0.496303,	-0.496294,	-0.496286,	-0.496278,	-0.496271,	-0.496264,	-0.496257,	-0.496251,	-0.496245,	-0.49624,	-0.496235,	-0.49623,	-0.496226,	-0.496222,	-0.496219,	-0.496216,	-0.496213,	-0.496211,	-0.496209,	-0.496208,	-0.496207,	-0.496206,	-0.496206,	-0.496206,	-0.496207,	-0.496208,	-0.49621,	-0.496212,	-0.496214,	-0.496217,	-0.49622,	-0.496224,	-0.496228,	-0.496232,	-0.496237,	-0.496243,	-0.496248,	-0.496255,	-0.496261,	-0.496268,	-0.496276,	-0.496283,	-0.496292,	-0.496301,	-0.49631,	-0.496319,	-0.496329,	-0.49634,	-0.496351,	-0.496362,	-0.496374,	-0.496386,	-0.496398,	-0.496411,	-0.496425,	-0.496438,	-0.496453,	-0.496467,	-0.496482,	-0.496498,	-0.496514,	-0.49653,	-0.496547,	-0.496564,	-0.496582,	-0.4966,	-0.496618,	-0.496637,	-0.496656,	-0.496676,	-0.496696,	-0.496717,	-0.496737,	-0.496759,	-0.496781,	-0.496803,	-0.496825,	-0.496848,	-0.496871,	-0.496895,	-0.496919,	-0.496944,	-0.496969,	-0.496994,	-0.49702,	-0.497046,	-0.497072,	-0.497099,	-0.497126,	-0.497154,	-0.497182,	-0.49721,	-0.497239,	-0.497268,	-0.497298,	-0.497328,	-0.497358,	-0.497388,	-0.497419,	-0.497451,	-0.497482,	-0.497514,	-0.497547,	-0.497579,	-0.497612,	-0.497646,	-0.49768,	-0.497714,	-0.497748,	-0.497783,	-0.497818,	-0.497853,	-0.497889,	-0.497925,	-0.497961,	-0.497998,	-0.498035,	-0.498072,	-0.49811,	-0.498148,	-0.498186,	-0.498224,	-0.498263,	-0.498302,	-0.498341,	-0.498381,	-0.498421,	-0.498461,	-0.498501,	-0.498542,	-0.498583,	-0.498624,	-0.498665,	-0.498707,	-0.498749,	-0.498791,	-0.498833,	-0.498876,	-0.498919,	-0.498962,	-0.499005,	-0.499049,	-0.499092,	-0.499136,	-0.49918,	-0.499225,	-0.499269,	-0.499314,	-0.499359,	-0.499404,	-0.499449,	-0.499494,	-0.49954,	-0.499585,	-0.499631,	-0.499677,	-0.499723,	-0.49977,	-0.499816,	-0.499863,	-0.499909,	-0.499956,	-0.500003,	-0.50005,	-0.500097,	-0.500145,	-0.500192,	-0.500239,	-0.500287,	-0.500334,	-0.500382,	-0.50043,	-0.500478,	-0.500525,	-0.500573,	-0.500621,	-0.500669,	-0.500717,	-0.500765,	-0.500814,	-0.500862,	-0.50091,	-0.500958,	-0.501006,	-0.501054,	-0.501103,	-0.501151,	-0.501199,	-0.501247,	-0.501295,	-0.501343,	-0.501391,	-0.501439,	-0.501487,	-0.501535,	-0.501583,	-0.50163,	-0.501678,	-0.501726,	-0.501773,	-0.501821,	-0.501868,	-0.501915,	-0.501962,	-0.502009,	-0.502056,	-0.502103,	-0.50215,	-0.502196,	-0.502243,	-0.502289,	-0.502335,	-0.502381,	-0.502427,	-0.502472,	-0.502518,	-0.502563,	-0.502608,	-0.502653,	-0.502698,	-0.502742,	-0.502786,	-0.50283,	-0.502874,	-0.502918,	-0.502961,	-0.503004,	-0.503047,	-0.50309,	-0.503132,	-0.503175,	-0.503216,	-0.503258,	-0.503299,	-0.50334,	-0.503381,	-0.503422,	-0.503462,	-0.503502,	-0.503541,	-0.503581,	-0.50362,	-0.503658,	-0.503697,	-0.503735,	-0.503772,	-0.503809,	-0.503846,	-0.503883,	-0.503919,	-0.503955,	-0.503991,	-0.504026,	-0.50406,	-0.504095,	-0.504129,	-0.504162,	-0.504195,	-0.504228,	-0.50426,	-0.504292,	-0.504324,	-0.504355,	-0.504386,	-0.504416,	-0.504446,	-0.504475,	-0.504504,	-0.504532,	-0.50456,	-0.504588,	-0.504615,	-0.504641,	-0.504667,	-0.504693,	-0.504718,	-0.504743,	-0.504767,	-0.504791,	-0.504814,	-0.504837,	-0.504859,	-0.50488,	-0.504901,	-0.504922,	-0.504942,	-0.504962,	-0.504981,	-0.504999,	-0.505017,	-0.505035,	-0.505051,	-0.505068,	-0.505083,	-0.505099,	-0.505113,	-0.505127,	-0.505141,	-0.505154,	-0.505166,	-0.505178,	-0.505189,	-0.5052,	-0.50521,	-0.505219,	-0.505228,	-0.505237,	-0.505244,	-0.505251,	-0.505258,	-0.505264,	-0.505269,	-0.505274,	-0.505278,	-0.505282,	-0.505284,	-0.505287,	-0.505288,	-0.505289,	-0.50529,	-0.50529,	-0.505289,	-0.505287,	-0.505285,	-0.505283,	-0.505279,	-0.505275,	-0.505271,	-0.505266,	-0.50526,	-0.505253,	-0.505246,	-0.505238,	-0.50523,	-0.505221,	-0.505211,	-0.505201,	-0.50519,	-0.505179,	-0.505167,	-0.505154,	-0.50514,	-0.505126,	-0.505111,	-0.505096,	-0.50508,	-0.505063,	-0.505046,	-0.505028,	-0.50501,	-0.504991,	-0.504971,	-0.50495,	-0.504929,	-0.504908,	-0.504885,	-0.504862,	-0.504839,	-0.504815,	-0.50479,	-0.504764,	-0.504738,	-0.504712,	-0.504684,	-0.504656,	-0.504628,	-0.504599,	-0.504569,	-0.504539,	-0.504508,	-0.504476,	-0.504444,	-0.504411,	-0.504378,	-0.504344,	-0.504309,	-0.504274,	-0.504239,	-0.504202,	-0.504165,	-0.504128,	-0.50409,	-0.504051,	-0.504012,	-0.503973,	-0.503932,	-0.503891,	-0.50385,	-0.503808,	-0.503766,	-0.503723,	-0.503679,	-0.503635,	-0.503591,	-0.503546,	-0.5035,	-0.503454,	-0.503407,	-0.50336,	-0.503313,	-0.503264,	-0.503216,	-0.503167,	-0.503117,	-0.503067,	-0.503017,	-0.502966,	-0.502914,	-0.502862,	-0.50281,	-0.502757,	-0.502704,	-0.50265,	-0.502596,	-0.502542,	-0.502487,	-0.502432,	-0.502376,	-0.50232,	-0.502264,	-0.502207,	-0.50215,	-0.502092,	-0.502034,	-0.501976,	-0.501917,	-0.501858,	-0.501799,	-0.501739,	-0.501679,	-0.501619,	-0.501558,	-0.501497,	-0.501436,	-0.501375,	-0.501313,	-0.501251,	-0.501189,	-0.501126,	-0.501063,	-0.501,	-0.500937,	-0.500874,	-0.50081,	-0.500746,	-0.500682,	-0.500618,	-0.500553,	-0.500489,	-0.500424,	-0.500359,	-0.500294,	-0.500229,	-0.500163,	-0.500098,	-0.500032,	-0.499966,	-0.4999,	-0.499834,	-0.499768,	-0.499702,	-0.499636,	-0.49957,	-0.499503,	-0.499437,	-0.499371,	-0.499304,	-0.499238,	-0.499172,	-0.499105,	-0.499039,	-0.498972,	-0.498906,	-0.49884,	-0.498773,	-0.498707,	-0.498641,	-0.498575,	-0.498509,	-0.498443,	-0.498377,	-0.498311,	-0.498246,	-0.49818,	-0.498115,	-0.49805,	-0.497985,	-0.49792,	-0.497855,	-0.497791,	-0.497727,	-0.497662,	-0.497599,	-0.497535,	-0.497471,	-0.497408,	-0.497345,	-0.497283,	-0.49722,	-0.497158,	-0.497096,	-0.497034,	-0.496973,	-0.496912,	-0.496852,	-0.496791,	-0.496731,	-0.496672,	-0.496612,	-0.496553,	-0.496495,	-0.496437,	-0.496379,	-0.496322,	-0.496265,	-0.496208,	-0.496152,	-0.496096,	-0.496041,	-0.495986,	-0.495932,	-0.495878,	-0.495825,	-0.495772,	-0.495719,	-0.495668,	-0.495616,	-0.495565,	-0.495515,	-0.495465,	-0.495416,	-0.495367,	-0.495319,	-0.495271,	-0.495224,	-0.495178,	-0.495132,	-0.495087,	-0.495042,	-0.494998,	-0.494955,	-0.494912,	-0.49487,	-0.494829,	-0.494788,	-0.494748,	-0.494708,	-0.494669,	-0.494631,	-0.494594,	-0.494557,	-0.494521,	-0.494486,	-0.494451,	-0.494417,	-0.494384,	-0.494351,	-0.49432,	-0.494289,	-0.494258,	-0.494229,	-0.4942,	-0.494172,	-0.494145,	-0.494118,	-0.494093,	-0.494068,	-0.494044,	-0.494021,	-0.493998,	-0.493976,	-0.493956,	-0.493935,	-0.493916,	-0.493898,	-0.49388,	-0.493863,	-0.493847,	-0.493832,	-0.493818,	-0.493805,	-0.493792,	-0.49378,	-0.493769,	-0.493759,	-0.49375,	-0.493742,	-0.493734,	-0.493728,	-0.493722,	-0.493717,	-0.493713,	-0.49371,	-0.493708,	-0.493706,	-0.493706,	-0.493706,	-0.493708,	-0.49371,	-0.493713,	-0.493716,	-0.493721,	-0.493727,	-0.493733,	-0.493741,	-0.493749,	-0.493758,	-0.493768,	-0.493779,	-0.493791,	-0.493803,	-0.493817,	-0.493831,	-0.493846,	-0.493862,	-0.493879,	-0.493897,	-0.493916,	-0.493935,	-0.493956,	-0.493977,	-0.493999,	-0.494022,	-0.494045,	-0.49407,	-0.494095,	-0.494122,	-0.494149,	-0.494176,	-0.494205,	-0.494235,	-0.494265,	-0.494296,	-0.494328,	-0.49436,	-0.494394,	-0.494428,	-0.494463,	-0.494498,	-0.494535,	-0.494572,	-0.49461,	-0.494648,	-0.494688,	-0.494728,	-0.494768,	-0.49481,	-0.494852,	-0.494895,	-0.494938,	-0.494982,	-0.495027,	-0.495072,	-0.495118,	-0.495165,	-0.495212,	-0.49526,	-0.495309,	-0.495358,	-0.495407,	-0.495457,	-0.495508,	-0.495559,	-0.495611,	-0.495663,	-0.495716,	-0.495769,	-0.495823,	-0.495877,	-0.495931,	-0.495986,	-0.496042,	-0.496098,	-0.496154,	-0.49621,	-0.496267,	-0.496324,	-0.496382,	-0.49644,	-0.496498,	-0.496557,	-0.496615,	-0.496674,	-0.496734,	-0.496793,	-0.496853,	-0.496912,	-0.496972,	-0.497032,	-0.497093,	-0.497153,	-0.497214,	-0.497274,	-0.497335,	-0.497395,	-0.497456,	-0.497516,	-0.497577,	-0.497638,	-0.497698,	-0.497758,	-0.497819,	-0.497879,	-0.497939,	-0.497999,	-0.498059,	-0.498118,	-0.498177,	-0.498236,	-0.498295,	-0.498353,	-0.498412,	-0.498469,	-0.498527,	-0.498584,	-0.49864,	-0.498697,	-0.498752,	-0.498808,	-0.498862,	-0.498917,	-0.49897,	-0.499023,	-0.499076,	-0.499128,	-0.499179,	-0.499229,	-0.499279,	-0.499328,	-0.499376,	-0.499424,	-0.499471,	-0.499517,	-0.499562,	-0.499606,	-0.499649,	-0.499691,	-0.499733,	-0.499773,	-0.499812,	-0.49985,	-0.499887,	-0.499923,	-0.499958,	-0.499992,	-0.500025,	-0.500056,	-0.500086,	-0.500115,	-0.500142,	-0.500168,	-0.500193,	-0.500216,	-0.500238,	-0.500258,	-0.500277,	-0.500294,	-0.50031,	-0.500324,	-0.500337,	-0.500348,	-0.500357,	-0.500365,	-0.50037,	-0.500374,	-0.500376,	-0.500377,	-0.500375,	-0.500372,	-0.500366,	-0.500359,	-0.50035,	-0.500338,	-0.500325,	-0.500309,	-0.500291,	-0.500271,	-0.500249,	-0.500225,	-0.500198,	-0.500169,	-0.500138,	-0.500104,	-0.500068,	-0.500029,	-0.499988,	-0.499945,	-0.499899,	-0.49985,	-0.499799,	-0.499745,	-0.499688,	-0.499629,	-0.499567,	-0.499502,	-0.499434,	-0.499363,	-0.49929,	-0.499213,	-0.499134,	-0.499052,	-0.498966,	-0.498878,	-0.498786,	-0.498691,	-0.498593,	-0.498492,	-0.498387,	-0.49828,	-0.498169,	-0.498054,	-0.497936,	-0.497815,	-0.49769,	-0.497562,	-0.49743,	-0.497295,	-0.497156,	-0.497013,	-0.496867,	-0.496717,	-0.496563,	-0.496405,	-0.496244,	-0.496078,	-0.495909,	-0.495736,	-0.495559,	-0.495378,	-0.495192,	-0.495003,	-0.49481,	-0.494612,	-0.49441,	-0.494204,	-0.493994,	-0.493779,	-0.49356,	-0.493337,	-0.493109,	-0.492877,	-0.492641,	-0.4924,	-0.492154,	-0.491904,	-0.491649,	-0.491389,	-0.491125,	-0.490856,	-0.490582,	-0.490304,	-0.49002,	-0.489732,	-0.489439,	-0.489141,	-0.488838,	-0.48853,	-0.488217,	-0.487899,	-0.487575,	-0.487247,	-0.486913,	-0.486575,	-0.486231,	-0.485881,	-0.485527,	-0.485167,	-0.484801,	-0.484431,	-0.484054,	-0.483673,	-0.483286,	-0.482893,	-0.482495,	-0.482091,	-0.481681,	-0.481266,	-0.480845,	-0.480419,	-0.479986,	-0.479548,	-0.479104,	-0.478654,	-0.478198,	-0.477737,	-0.477269,	-0.476796,	-0.476316,	-0.47583,	-0.475339,	-0.474841,	-0.474337,	-0.473827,	-0.473311,	-0.472788,	-0.47226,	-0.471725,	-0.471183,	-0.470636,	-0.470082,	-0.469522,	-0.468955,	-0.468382,	-0.467802,	-0.467216,	-0.466624,	-0.466024,	-0.465419,	-0.464807,	-0.464188,	-0.463562,	-0.46293,	-0.462291,	-0.461646,	-0.460993,	-0.460334,	-0.459668,	-0.458996,	-0.458316,	-0.45763,	-0.456937,	-0.456237,	-0.45553,	-0.454816,	-0.454095,	-0.453367,	-0.452633,	-0.451891,	-0.451142,	-0.450386,	-0.449623,	-0.448853,	-0.448076,	-0.447292,	-0.4465,	-0.445701,	-0.444896,	-0.444083,	-0.443262,	-0.442435,	-0.4416,	-0.440758,	-0.439909,	-0.439052,	-0.438189,	-0.437317,	-0.436439,	-0.435553,	-0.43466,	-0.433759,	-0.432851,	-0.431936,	-0.431013,	-0.430083,	-0.429145,	-0.4282,	-0.427247,	-0.426287,	-0.42532,	-0.424345,	-0.423362,	-0.422372,	-0.421375,	-0.420369,	-0.419357,	-0.418337,	-0.417309,	-0.416274,	-0.415231,	-0.414181,	-0.413123,	-0.412057,	-0.410984,	-0.409903,	-0.408815,	-0.407719,	-0.406616,	-0.405504,	-0.404386,	-0.40326,	-0.402126,	-0.400984,	-0.399835,	-0.398678,	-0.397514,	-0.396342,	-0.395162,	-0.393975,	-0.39278,	-0.391578,	-0.390368,	-0.389151,	-0.387925,	-0.386693,	-0.385452,	-0.384204,	-0.382949,	-0.381686,	-0.380415,	-0.379137,	-0.377851,	-0.376557,	-0.375256,	-0.373948,	-0.372632,	-0.371308,	-0.369977,	-0.368639,	-0.367293,	-0.365939,	-0.364578,	-0.36321,	-0.361834,	-0.36045,	-0.359059,	-0.357661,	-0.356255,	-0.354842,	-0.353422,	-0.351994,	-0.350559,	-0.349116,	-0.347666,	-0.346209,	-0.344745,	-0.343273,	-0.341794,	-0.340308,	-0.338814,	-0.337314,	-0.335806,	-0.334291,	-0.332768,	-0.331239,	-0.329702,	-0.328159,	-0.326608,	-0.32505,	-0.323485,	-0.321914,	-0.320335,	-0.318749,	-0.317156,	-0.315557,	-0.31395,	-0.312337,	-0.310716,	-0.309089,	-0.307455,	-0.305814,	-0.304167,	-0.302513,	-0.300852,	-0.299184,	-0.29751,	-0.295829,	-0.294142,	-0.292448,	-0.290747,	-0.28904,	-0.287327,	-0.285607,	-0.28388,	-0.282147,	-0.280408,	-0.278663,	-0.276911,	-0.275153,	-0.273389,	-0.271618,	-0.269841,	-0.268059,	-0.26627,	-0.264475,	-0.262674,	-0.260867,	-0.259054,	-0.257235,	-0.25541,	-0.25358,	-0.251744,	-0.249901,	-0.248053,	-0.2462,	-0.244341,	-0.242476,	-0.240605,	-0.238729,	-0.236847,	-0.23496,	-0.233068,	-0.23117,	-0.229267,	-0.227358,	-0.225444,	-0.223525,	-0.221601,	-0.219672,	-0.217737,	-0.215797,	-0.213853,	-0.211903,	-0.209949,	-0.207989,	-0.206025,	-0.204056,	-0.202082,	-0.200104,	-0.19812,	-0.196133,	-0.19414,	-0.192143,	-0.190142,	-0.188136,	-0.186125,	-0.184111,	-0.182092,	-0.180068,	-0.178041,	-0.176009,	-0.173974,	-0.171934,	-0.16989,	-0.167842,	-0.165791,	-0.163735,	-0.161675,	-0.159612,	-0.157545,	-0.155475,	-0.1534,	-0.151323,	-0.149241,	-0.147156,	-0.145068,	-0.142977,	-0.140882,	-0.138783,	-0.136682,	-0.134577,	-0.13247,	-0.130359,	-0.128245,	-0.126128,	-0.124008,	-0.121886,	-0.11976,	-0.117632,	-0.115501,	-0.113368,	-0.111232,	-0.109093,	-0.106952,	-0.104809,	-0.102663,	-0.100514,	-0.0983638,	-0.096211,	-0.0940561,	-0.0918991,	-0.08974,	-0.0875789,	-0.0854159,	-0.083251,	-0.0810842,	-0.0789156,	-0.0767454,	-0.0745734,	-0.0723998,	-0.0702247,	-0.068048,	-0.06587,	-0.0636905,	-0.0615096,	-0.0593275,	-0.0571442,	-0.0549596,	-0.052774,	-0.0505873,	-0.0483995,	-0.0462109,	-0.0440213,	-0.0418309,	-0.0396397,	-0.0374478,	-0.0352552,	-0.033062,	-0.0308682,	-0.0286739,	-0.0264792,	-0.0242841,	-0.0220886,	-0.0198929,	-0.0176969,	-0.0155007,	-0.0133045,	-0.0111082,	-0.00891187,	-0.00671561,	-0.00451946,	-0.00232347,	-0.000127711,	0.00206778,	0.00426293,	0.0064577,	0.00865203,	0.0108459,	0.0130391,	0.0152318,	0.0174238,	0.0196151,	0.0218056,	0.0239952,	0.026184,	0.0283718,	0.0305587,	0.0327445,	0.0349292,	0.0371127,	0.039295,	0.0414761,	0.0436558,	0.0458342,	0.0480111,	0.0501865,	0.0523604,	0.0545327,	0.0567034,	0.0588723,	0.0610395,	0.0632049,	0.0653684,	0.0675301,	0.0696897,	0.0718474,	0.0740029,	0.0761564,	0.0783076,	0.0804567,	0.0826034,	0.0847479,	0.0868899,	0.0890295,	0.0911666,	0.0933012,	0.0954332,	0.0975626,	0.0996892,	0.101813,	0.103934,	0.106053,	0.108168,	0.11028,	0.11239,	0.114496,	0.1166,	0.1187,	0.120797,	0.122891,	0.124981,	0.127069,	0.129152,	0.131233,	0.13331,	0.135383,	0.137453,	0.139519,	0.141582,	0.143641,	0.145696,	0.147747,	0.149794,	0.151838,	0.153878,	0.155913,	0.157945,	0.159972,	0.161996,	0.164015,	0.16603,	0.168041,	0.170048,	0.17205,	0.174048,	0.176042,	0.178031,	0.180015,	0.181995,	0.183971,	0.185941,	0.187908,	0.189869,	0.191826,	0.193778,	0.195725,	0.197667,	0.199605,	0.201537,	0.203465,	0.205387,	0.207304,	0.209217,	0.211124,	0.213026,	0.214923,	0.216815,	0.218701,	0.220582,	0.222458,	0.224329,	0.226194,	0.228053,	0.229907,	0.231756,	0.233599,	0.235436,	0.237268,	0.239095,	0.240915,	0.24273,	0.244539,	0.246343,	0.24814,	0.249932,	0.251718,	0.253498,	0.255272,	0.257041,	0.258803,	0.260559,	0.26231,	0.264054,	0.265792,	0.267524,	0.26925,	0.27097,	0.272683,	0.274391,	0.276092,	0.277787,	0.279476,	0.281158,	0.282834,	0.284504,	0.286167,	0.287824,	0.289474,	0.291118,	0.292756,	0.294387,	0.296012,	0.29763,	0.299242,	0.300847,	0.302445,	0.304037,	0.305622,	0.307201,	0.308773,	0.310338,	0.311896,	0.313448,	0.314993,	0.316532,	0.318063,	0.319588,	0.321106,	0.322618,	0.324122,	0.32562,	0.327111,	0.328595,	0.330072,	0.331542,	0.333006,	0.334462,	0.335912,	0.337354,	0.33879,	0.340219,	0.34164,	0.343055,	0.344463,	0.345864,	0.347258,	0.348645,	0.350024,	0.351397,	0.352763,	0.354122,	0.355474,	0.356818,	0.358156,	0.359487,	0.36081,	0.362127,	0.363436,	0.364738,	0.366034,	0.367322,	0.368603,	0.369877,	0.371144,	0.372404,	0.373656,	0.374902,	0.376141,	0.377372,	0.378596,	0.379814,	0.381024,	0.382227,	0.383423,	0.384612,	0.385793,	0.386968,	0.388136,	0.389296,	0.39045,	0.391596,	0.392735,	0.393868,	0.394993,	0.396111,	0.397222,	0.398326,	0.399423,	0.400512,	0.401595,	0.402671,	0.40374,	0.404802,	0.405856,	0.406904,	0.407945,	0.408979,	0.410005,	0.411025,	0.412038,	0.413044,	0.414043,	0.415035,	0.41602,	0.416998,	0.417969,	0.418934,	0.419891,	0.420842,	0.421785,	0.422722,	0.423652,	0.424576,	0.425492,	0.426402,	0.427305,	0.428201,	0.42909,	0.429973,	0.430848,	0.431718,	0.43258,	0.433436,	0.434285,	0.435127,	0.435963,	0.436792,	0.437615,	0.438431,	0.43924,	0.440043,	0.440839,	0.441629,	0.442413,	0.443189,	0.44396,	0.444724,	0.445481,	0.446232,	0.446977,	0.447715,	0.448447,	0.449173,	0.449892,	0.450605,	0.451312,	0.452012,	0.452706,	0.453395,	0.454076,	0.454752,	0.455422,	0.456085,	0.456742,	0.457393,	0.458039,	0.458678,	0.459311,	0.459938,	0.460559,	0.461174,	0.461783,	0.462387,	0.462984,	0.463576,	0.464162,	0.464742,	0.465316,	0.465884,	0.466447,	0.467004,	0.467555,	0.468101,	0.468641,	0.469175,	0.469704,	0.470227,	0.470745,	0.471257,	0.471764,	0.472265,	0.472761,	0.473251,	0.473736,	0.474216,	0.47469,	0.475159,	0.475623,	0.476082,	0.476535,	0.476983,	0.477426,	0.477864,	0.478297,	0.478724,	0.479147,	0.479564,	0.479977,	0.480384,	0.480787,	0.481185,	0.481577,	0.481965,	0.482348,	0.482727,	0.4831,	0.483469,	0.483833,	0.484192,	0.484547,	0.484897,	0.485242,	0.485583,	0.485919,	0.486251,	0.486578,	0.486901,	0.48722,	0.487533,	0.487843,	0.488148,	0.488449,	0.488746,	0.489038,	0.489326,	0.48961,	0.48989,	0.490165,	0.490437,	0.490704,	0.490967,	0.491227,	0.491482,	0.491733,	0.491981,	0.492224,	0.492464,	0.492699,	0.492931,	0.493159,	0.493384,	0.493604,	0.493821,	0.494034,	0.494244,	0.49445,	0.494652,	0.494851,	0.495046,	0.495238,	0.495426,	0.495611,	0.495792,	0.49597,	0.496144,	0.496316,	0.496484,	0.496648,	0.49681,	0.496968,	0.497123,	0.497275,	0.497424,	0.49757,	0.497712,	0.497852,	0.497988,	0.498122,	0.498252,	0.49838,	0.498505,	0.498627,	0.498746,	0.498862,	0.498975,	0.499086,	0.499194,	0.499299,	0.499402,	0.499501,	0.499599,	0.499693,	0.499785,	0.499875,	0.499962,	0.500047,	0.500129,	0.500208,	0.500286,	0.50036,	0.500433,	0.500503,	0.500571,	0.500637,	0.5007,	0.500761,	0.50082,	0.500877,	0.500932,	0.500984,	0.501035,	0.501083,	0.501129,	0.501174,	0.501216,	0.501256,	0.501295,	0.501332,	0.501366,	0.501399,	0.50143,	0.501459,	0.501486,	0.501512,	0.501536,	0.501558,	0.501579,	0.501597,	0.501615,	0.50163,	0.501644,	0.501657,	0.501667,	0.501677,	0.501685,	0.501691,	0.501696,	0.501699,	0.501701,	0.501702,	0.501701,	0.501699,	0.501696,	0.501691,	0.501685,	0.501678,	0.50167,	0.50166,	0.50165,	0.501638,	0.501625,	0.50161,	0.501595,	0.501579,	0.501561,	0.501543,	0.501523,	0.501503,	0.501481,	0.501459,	0.501435,	0.501411,	0.501386,	0.50136,	0.501333,	0.501305,	0.501277,	0.501247,	0.501217,	0.501186,	0.501154,	0.501122,	0.501089,	0.501055,	0.501021,	0.500985,	0.50095,	0.500913,	0.500876,	0.500839,	0.500801,	0.500762,	0.500723,	0.500683,	0.500643,	0.500602,	0.500561,	0.500519,	0.500477,	0.500434,	0.500391,	0.500348,	0.500304,	0.50026,	0.500216,	0.500171,	0.500126,	0.500081,	0.500035,	0.49999,	0.499943,	0.499897,	0.49985,	0.499804,	0.499757,	0.499709,	0.499662,	0.499614,	0.499567,	0.499519,	0.499471,	0.499423,	0.499375,	0.499327,	0.499278,	0.49923,	0.499182,	0.499133,	0.499085,	0.499036,	0.498988,	0.498939,	0.498891,	0.498843,	0.498794,	0.498746,	0.498698,	0.49865,	0.498602,	0.498554,	0.498506,	0.498458,	0.498411,	0.498363,	0.498316,	0.498269,	0.498222,	0.498175,	0.498128,	0.498082,	0.498036,	0.49799,	0.497944,	0.497898,	0.497853,	0.497808,	0.497763,	0.497718,	0.497674,	0.49763,	0.497586,	0.497543,	0.4975,	0.497457,	0.497414,	0.497372,	0.49733,	0.497288,	0.497247,	0.497206,	0.497166,	0.497126,	0.497086,	0.497046,	0.497007,	0.496969,	0.49693,	0.496892,	0.496855,	0.496818,	0.496781,	0.496745,	0.496709,	0.496673,	0.496638,	0.496604,	0.496569,	0.496536,	0.496502,	0.49647,	0.496437,	0.496405,	0.496374,	0.496343,	0.496312,	0.496282,	0.496252,	0.496223,	0.496195,	0.496167,	0.496139,	0.496112,	0.496085,	0.496059,	0.496033,	0.496008,	0.495983,	0.495959,	0.495935,	0.495912,	0.495889,	0.495867,	0.495845,	0.495824,	0.495803,	0.495783,	0.495764,	0.495745,	0.495726,	0.495708,	0.495691,	0.495674,	0.495657,	0.495641,	0.495626,	0.495611,	0.495596,	0.495583,	0.495569,	0.495556,	0.495544,	0.495532,	0.495521,	0.495511,	0.4955,	0.495491,	0.495482,	0.495473,	0.495465,	0.495458,	0.495451,	0.495444,	0.495438,	0.495433,	0.495428,	0.495424,	0.49542,	0.495417,	0.495414,	0.495412,	0.49541,	0.495409,	0.495408,	0.495408,	0.495408,	0.495409,	0.49541,	0.495412,	0.495415,	0.495417,	0.495421,	0.495425,	0.495429,	0.495434,	0.495439,	0.495445,	0.495452,	0.495458,	0.495466,	0.495473,	0.495482,	0.495491,	0.4955,	0.49551,	0.49552,	0.49553,	0.495542,	0.495553,	0.495565,	0.495578,	0.495591,	0.495604,	0.495618,	0.495632,	0.495647,	0.495662,	0.495678,	0.495694,	0.495711,	0.495728,	0.495745,	0.495763,	0.495781,	0.4958,	0.495819,	0.495838,	0.495858,	0.495879,	0.495899,	0.49592,	0.495942,	0.495964,	0.495986,	0.496009,	0.496032,	0.496055,	0.496079,	0.496103,	0.496128,	0.496152,	0.496178,	0.496203,	0.496229,	0.496256,	0.496282,	0.496309,	0.496337,	0.496364,	0.496392,	0.49642,	0.496449,	0.496478,	0.496507,	0.496537,	0.496567,	0.496597,	0.496627,	0.496658,	0.496689,	0.496721,	0.496752,	0.496784,	0.496816,	0.496849,	0.496882,	0.496915,	0.496948,	0.496981,	0.497015,	0.497049,	0.497083,	0.497118,	0.497153,	0.497188,	0.497223,	0.497258,	0.497294,	0.49733,	0.497366,	0.497402,	0.497438,	0.497475,	0.497512,	0.497549,	0.497586,	0.497624,	0.497661,	0.497699,	0.497737,	0.497775,	0.497813,	0.497852,	0.49789,	0.497929,	0.497968,	0.498007,	0.498046,	0.498085,	0.498125,	0.498164,	0.498204,	0.498244,	0.498284,	0.498324,	0.498364,	0.498404,	0.498444,	0.498485,	0.498525,	0.498566,	0.498606,	0.498647,	0.498688,	0.498729,	0.49877,	0.498811,	0.498852,	0.498893,	0.498934,	0.498975,	0.499017,	0.499058,	0.499099,	0.499141,	0.499182,	0.499224,	0.499265,	0.499307,	0.499348,	0.49939,	0.499431,	0.499473,	0.499514,	0.499556,	0.499598,	0.499639,	0.499681,	0.499722,	0.499764,	0.499805,	0.499847,	0.499888,	0.499929,	0.499971,	0.500012,	0.500053,	0.500094,	0.500136,	0.500177,	0.500218,	0.500259,	0.5003,	0.500341,	0.500382,	0.500422,	0.500463,	0.500504,	0.500544,	0.500584,	0.500625,	0.500665,	0.500705,	0.500745,	0.500785,	0.500825,	0.500865,	0.500905,	0.500944,	0.500984,	0.501023,	0.501062,	0.501101,	0.50114,	0.501179,	0.501218,	0.501256,	0.501295,	0.501333,	0.501371,	0.501409,	0.501447,	0.501485,	0.501523,	0.50156,	0.501597,	0.501634,	0.501671,	0.501708,	0.501745,	0.501781,	0.501818,	0.501854,	0.50189,	0.501926,	0.501961,	0.501997,	0.502032,	0.502067,	0.502102,	0.502137,	0.502171,	0.502206,	0.50224,	0.502274,	0.502308,	0.502341,	0.502375,	0.502408,	0.502441,	0.502474,	0.502506,	0.502538,	0.502571,	0.502603,	0.502634,	0.502666,	0.502697,	0.502728,	0.502759,	0.50279,	0.50282,	0.50285,	0.50288,	0.50291,	0.502939,	0.502969,	0.502998,	0.503026,	0.503055,	0.503083,	0.503111,	0.503139,	0.503167,	0.503194,	0.503221,	0.503248,	0.503275,	0.503301,	0.503328,	0.503354,	0.503379,	0.503405,	0.50343,	0.503455,	0.503479,	0.503504,	0.503528,	0.503552,	0.503575,	0.503599,	0.503622,	0.503645,	0.503667,	0.50369,	0.503712,	0.503734,	0.503755,	0.503777,	0.503798,	0.503818,	0.503839,	0.503859,	0.503879,	0.503899,	0.503918,	0.503938,	0.503956,	0.503975,	0.503994,	0.504012,	0.504029,	0.504047,	0.504064,	0.504081,	0.504098,	0.504115,	0.504131,	0.504147,	0.504163,	0.504178,	0.504193,	0.504208,	0.504222,	0.504237,	0.504251,	0.504265,	0.504278,	0.504291,	0.504304,	0.504317,	0.504329,	0.504341,	0.504353,	0.504365,	0.504376,	0.504387,	0.504398,	0.504409,	0.504419,	0.504429,	0.504438,	0.504448,	0.504457,	0.504466,	0.504474,	0.504483,	0.504491,	0.504498,	0.504506,	0.504513,	0.50452,	0.504527,	0.504533,	0.504539,	0.504545,	0.504551,	0.504556,	0.504561,	0.504566,	0.504571,	0.504575,	0.504579,	0.504583,	0.504586,	0.504589,	0.504592,	0.504595,	0.504598,	0.5046,	0.504602,	0.504603,	0.504605,	0.504606,	0.504607,	0.504607,	0.504608,	0.504608,	0.504607,	0.504607,	0.504606,	0.504605,	0.504604,	0.504603,	0.504601,	0.504599,	0.504597,	0.504595,	0.504592,	0.504589,	0.504586,	0.504582,	0.504579,	0.504575,	0.504571,	0.504566,	0.504561,	0.504557,	0.504551,	0.504546,	0.50454,	0.504535,	0.504529,	0.504522,	0.504516,	0.504509,	0.504502,	0.504495,	0.504487,	0.504479,	0.504471,	0.504463,	0.504455,	0.504446,	0.504437,	0.504428,	0.504419,	0.504409,	0.5044,	0.50439,	0.504379,	0.504369,	0.504358,	0.504348,	0.504337,	0.504325,	0.504314,	0.504302,	0.50429,	0.504278,	0.504266,	0.504253,	0.504241,	0.504228,	0.504214,	0.504201,	0.504188,	0.504174,	0.50416,	0.504146,	0.504131,	0.504117,	0.504102,	0.504087,	0.504072,	0.504057,	0.504041,	0.504026,	0.50401,	0.503994,	0.503978,	0.503961,	0.503945,	0.503928,	0.503911,	0.503894,	0.503877,	0.503859,	0.503841,	0.503824,	0.503806,	0.503787,	0.503769,	0.503751,	0.503732,	0.503713,	0.503694,	0.503675,	0.503656,	0.503636,	0.503616,	0.503597,	0.503577,	0.503557,	0.503536,	0.503516,	0.503495,	0.503475,	0.503454,	0.503433,	0.503412,	0.50339,	0.503369,	0.503347,	0.503326,	0.503304,	0.503282,	0.50326,	0.503237,	0.503215,	0.503192,	0.50317,	0.503147,	0.503124,	0.503101,	0.503078,	0.503055,	0.503031,	0.503008,	0.502984,	0.50296,	0.502936,	0.502912,	0.502888,	0.502864,	0.502839,	0.502815,	0.50279,	0.502766,	0.502741,	0.502716,	0.502691,	0.502666,	0.502641,	0.502616,	0.50259,	0.502565,	0.502539,	0.502513,	0.502488,	0.502462,	0.502436,	0.50241,	0.502384,	0.502357,	0.502331,	0.502305,	0.502278,	0.502252,	0.502225,	0.502198,	0.502171,	0.502145,	0.502118,	0.502091,	0.502064,	0.502036,	0.502009,	0.501982,	0.501955,	0.501927,	0.5019,	0.501872,	0.501844,	0.501817,	0.501789,	0.501761,	0.501733,	0.501706,	0.501678,	0.50165,	0.501622,	0.501593,	0.501565,	0.501537,	0.501509,	0.501481,	0.501452,	0.501424,	0.501395,	0.501367,	0.501339,	0.50131,	0.501281,	0.501253,	0.501224,	0.501196,	0.501167,	0.501138,	0.501109,	0.501081,	0.501052,	0.501023,	0.500994,	0.500965,	0.500936,	0.500907,	0.500879,	0.50085,	0.500821,	0.500792,	0.500763,	0.500734,	0.500705,	0.500676,	0.500647,	0.500618,	0.500589,	0.50056,	0.50053,	0.500501,	0.500472,	0.500443,	0.500414,	0.500385,	0.500356,	0.500327,	0.500298,	0.500269,	0.50024,	0.500211,	0.500182,	0.500153,	0.500124,	0.500095,	0.500066,	0.500037,	0.500008,	0.499979,	0.499951,	0.499922,	0.499893,	0.499864,	0.499835,	0.499807,	0.499778,	0.499749,	0.49972,	0.499692,	0.499663,	0.499635,	0.499606,	0.499577,	0.499549,	0.499521,	0.499492,	0.499464,	0.499435,	0.499407,	0.499379,	0.499351,	0.499322,	0.499294,	0.499266,	0.499238,	0.49921,	0.499182,	0.499154,	0.499127,	0.499099,	0.499071,	0.499043,	0.499016,	0.498988,	0.498961,	0.498933,	0.498906,	0.498878,	0.498851,	0.498824,	0.498797,	0.49877,	0.498743,	0.498716,	0.498689,	0.498662,	0.498635,	0.498609,	0.498582,	0.498555,	0.498529,	0.498502,	0.498476,	0.49845,	0.498424,	0.498398,	0.498371,	0.498345,	0.49832,	0.498294,	0.498268,	0.498242,	0.498217,	0.498191,	0.498166,	0.498141,	0.498115,	0.49809,	0.498065,	0.49804,	0.498015,	0.497991,	0.497966,	0.497941,	0.497917,	0.497892,	0.497868,	0.497844,	0.49782,	0.497795,	0.497771,	0.497748,	0.497724,	0.4977,	0.497677,	0.497653,	0.49763,	0.497606,	0.497583,	0.49756,	0.497537,	0.497514,	0.497492,	0.497469,	0.497446,	0.497424,	0.497402,	0.497379,	0.497357,	0.497335,	0.497313,	0.497292,	0.49727,	0.497248,	0.497227,	0.497206,	0.497184,	0.497163,	0.497142,	0.497121,	0.497101,	0.49708,	0.49706,	0.497039,	0.497019,	0.496999,	0.496979,	0.496959,	0.496939,	0.496919,	0.4969,	0.49688,	0.496861,	0.496842,	0.496823,	0.496804,	0.496785,	0.496766,	0.496747,	0.496729,	0.496711,	0.496693,	0.496674,	0.496657,	0.496639,	0.496621,	0.496603,	0.496586,	0.496569,	0.496552,	0.496535,	0.496518,	0.496501,	0.496484,	0.496468,	0.496451,	0.496435,	0.496419,	0.496403,	0.496387,	0.496372,	0.496356,	0.496341,	0.496325,	0.49631,	0.496295,	0.496281,	0.496266,	0.496251,	0.496237,	0.496222,	0.496208,	0.496194,	0.49618,	0.496167,	0.496153,	0.49614,	0.496126,	0.496113,	0.4961,	0.496087,	0.496074,	0.496062,	0.496049,	0.496037,	0.496025,	0.496013,	0.496001,	0.495989,	0.495978,	0.495966,	0.495955,	0.495944,	0.495933,	0.495922,	0.495911,	0.495901,	0.49589,	0.49588,	0.49587,	0.49586,	0.49585,	0.49584,	0.495831,	0.495821,	0.495812,	0.495803,	0.495794,	0.495785,	0.495777,	0.495768,	0.49576,	0.495752,	0.495744,	0.495736,	0.495728,	0.49572,	0.495713,	0.495706,	0.495699,	0.495692,	0.495685,	0.495678,	0.495671,	0.495665,	0.495659,	0.495653,	0.495647,	0.495641,	0.495635,	0.49563,	0.495625,	0.495619,	0.495614,	0.495609,	0.495605,	0.4956,	0.495596,	0.495591,	0.495587,	0.495583,	0.495579,	0.495576,	0.495572,	0.495569,	0.495566,	0.495563,	0.49556,	0.495557,	0.495554,	0.495552,	0.49555,	0.495547,	0.495545,	0.495543,	0.495542,	0.49554,	0.495539,	0.495538,	0.495536,	0.495535,	0.495535,	0.495534,	0.495533,	0.495533,	0.495533,	0.495533,	0.495533,	0.495533,	0.495533,	0.495534,	0.495535,	0.495536,	0.495536,	0.495538,	0.495539,	0.49554,	0.495542,	0.495544,	0.495545,	0.495547,	0.49555,	0.495552,	0.495554,	0.495557,	0.49556,	0.495563,	0.495566,	0.495569,	0.495572,	0.495576,	0.495579,	0.495583,	0.495587,	0.495591,	0.495595,	0.495599,	0.495604,	0.495608,	0.495613,	0.495618,	0.495623,	0.495628,	0.495634,	0.495639,	0.495645,	0.49565,	0.495656,	0.495662,	0.495669,	0.495675,	0.495681,	0.495688,	0.495695,	0.495701,	0.495708,	0.495716,	0.495723,	0.49573,	0.495738,	0.495746,	0.495753,	0.495761,	0.495769,	0.495778,	0.495786,	0.495794,	0.495803,	0.495812,	0.495821,	0.49583,	0.495839,	0.495848,	0.495858,	0.495867,	0.495877,	0.495887,	0.495897,	0.495907,	0.495917,	0.495927,	0.495938,	0.495948,	0.495959,	0.49597,	0.495981,	0.495992,	0.496003,	0.496014,	0.496026,	0.496038,	0.496049,	0.496061,	0.496073,	0.496085,	0.496097,	0.49611,	0.496122,	0.496135,	0.496147,	0.49616,	0.496173,	0.496186,	0.496199,	0.496213,	0.496226,	0.49624,	0.496253,	0.496267,	0.496281,	0.496295,	0.496309,	0.496323,	0.496337,	0.496352,	0.496366,	0.496381,	0.496396,	0.496411,	0.496426,	0.496441,	0.496456,	0.496471,	0.496487,	0.496502,	0.496518,	0.496534,	0.496549,	0.496565,	0.496581,	0.496598,	0.496614,	0.49663,	0.496647,	0.496663,	0.49668,	0.496697,	0.496714,	0.496731,	0.496748,	0.496765,	0.496782,	0.496799,	0.496817,	0.496834,	0.496852,	0.49687,	0.496888,	0.496906,	0.496924,	0.496942,	0.49696,	0.496978,	0.496997,	0.497015,	0.497034,	0.497052,	0.497071,	0.49709,	0.497109,	0.497128,	0.497147,	0.497166,	0.497185,	0.497205,	0.497224,	0.497244,	0.497263,	0.497283,	0.497303,	0.497323,	0.497343,	0.497363,	0.497383,	0.497403,	0.497423,	0.497443,	0.497464,	0.497484,	0.497505,	0.497525,	0.497546,	0.497567,	0.497588,	0.497609,	0.49763,	0.497651,	0.497672,	0.497693,	0.497714,	0.497735,	0.497757,	0.497778,	0.4978,	0.497821,	0.497843,	0.497865,	0.497886,	0.497908,	0.49793,	0.497952,	0.497974,	0.497996,	0.498018,	0.49804,	0.498063,	0.498085,	0.498107,	0.49813,	0.498152,	0.498175,	0.498197,	0.49822,	0.498243,	0.498265,	0.498288,	0.498311,	0.498334,	0.498357,	0.49838,	0.498403,	0.498426,	0.498449,	0.498472,	0.498495,	0.498518,	0.498542,	0.498565,	0.498588,	0.498612,	0.498635,	0.498659,	0.498682,	0.498706,	0.498729,	0.498753,	0.498777,	0.4988,	0.498824,	0.498848,	0.498872,	0.498896,	0.498919,	0.498943,	0.498967,	0.498991,	0.499015,	0.499039,	0.499063,	0.499087,	0.499111,	0.499135,	0.49916,	0.499184,	0.499208,	0.499232,	0.499256,	0.499281,	0.499305,	0.499329,	0.499354,	0.499378,	0.499402,	0.499427,	0.499451,	0.499475,	0.4995,	0.499524,	0.499549,	0.499573,	0.499598,	0.499622,	0.499647,	0.499671,	0.499696,	0.49972,	0.499745,	0.499769,	0.499794,	0.499818,	0.499843,	0.499867,	0.499892,	0.499916,	0.499941,	0.499965,	0.49999,	0.500015,	0.500039,	0.500064,	0.500088,	0.500113,	0.500137,	0.500162,	0.500186,	0.500211,	0.500235,	0.50026,	0.500284,	0.500309,	0.500333,	0.500358,	0.500382,	0.500407,	0.500431,	0.500456,	0.50048,	0.500505,	0.500529,	0.500553,	0.500578,	0.500602,	0.500626,	0.500651,	0.500675,	0.500699,	0.500723,	0.500748,	0.500772,	0.500796,	0.50082,	0.500844,	0.500868,	0.500892,	0.500917,	0.500941,	0.500965,	0.500989,	0.501012,	0.501036,	0.50106,	0.501084,	0.501108,	0.501132,	0.501156,	0.501179,	0.501203,	0.501227,	0.50125,	0.501274,	0.501297,	0.501321,	0.501344,	0.501368,	0.501391,	0.501415,	0.501438,	0.501461,	0.501484,	0.501508,	0.501531,	0.501554,	0.501577,	0.5016,	0.501623,	0.501646,	0.501669,	0.501692,	0.501714,	0.501737,	0.50176,	0.501782,	0.501805,	0.501827,	0.50185,	0.501872,	0.501895,	0.501917,	0.501939,	0.501962,	0.501984,	0.502006,	0.502028,	0.50205,	0.502072,	0.502094,	0.502115,	0.502137,	0.502159,	0.502181,	0.502202,	0.502224,	0.502245,	0.502266,	0.502288,	0.502309,	0.50233,	0.502351,	0.502372,	0.502393,	0.502414,	0.502435,	0.502456,	0.502477,	0.502497,	0.502518,	0.502538,	0.502559,	0.502579,	0.502599,	0.502619,	0.50264,	0.50266,	0.50268,	0.5027,	0.502719,	0.502739,	0.502759,	0.502778,	0.502798,	0.502817,	0.502837,	0.502856,	0.502875,	0.502894,	0.502913,	0.502932,	0.502951,	0.50297,	0.502989,	0.503007,	0.503026,	0.503044,	0.503063,	0.503081,	0.503099,	0.503117,	0.503135,	0.503153,	0.503171,	0.503189,	0.503206,	0.503224,	0.503241,	0.503259,	0.503276,	0.503293,	0.50331,	0.503327,	0.503344,	0.503361,	0.503378,	0.503394,	0.503411,	0.503427,	0.503444,	0.50346,	0.503476,	0.503492,	0.503508,	0.503524,	0.50354,	0.503555,	0.503571,	0.503586,	0.503602,	0.503617,	0.503632,	0.503647,	0.503662,	0.503677,	0.503692,	0.503706,	0.503721,	0.503735,	0.503749,	0.503764,	0.503778,	0.503792,	0.503806,	0.503819,	0.503833,	0.503847,	0.50386,	0.503873,	0.503887,	0.5039,	0.503913,	0.503926,	0.503938,	0.503951,	0.503964,	0.503976,	0.503988,	0.504001,	0.504013,	0.504025,	0.504037,	0.504049,	0.50406,	0.504072,	0.504083,	0.504094,	0.504106,	0.504117,	0.504128,	0.504139,	0.504149,	0.50416,	0.50417,	0.504181,	0.504191,	0.504201,	0.504211,	0.504221,	0.504231,	0.504241,	0.50425,	0.50426,	0.504269,	0.504278,	0.504287,	0.504296,	0.504305,	0.504314,	0.504322,	0.504331,	0.504339,	0.504347,	0.504355,	0.504363,	0.504371,	0.504379,	0.504386,	0.504394,	0.504401,	0.504408,	0.504415,	0.504422,	0.504429,	0.504436,	0.504442,	0.504449,	0.504455,	0.504461,	0.504468,	0.504473,	0.504479,	0.504485,	0.504491,	0.504496,	0.504501,	0.504507,	0.504512,	0.504517,	0.504521,	0.504526,	0.504531,	0.504535,	0.504539,	0.504543,	0.504547,	0.504551,	0.504555,	0.504559,	0.504562,	0.504566,	0.504569,	0.504572,	0.504575,	0.504578,	0.504581,	0.504583,	0.504586,	0.504588,	0.50459,	0.504592,	0.504594,	0.504596,	0.504598,	0.504599,	0.504601,	0.504602,	0.504603,	0.504604,	0.504605,	0.504606,	0.504607,	0.504607,	0.504607,	0.504608,	0.504608,	0.504608,	0.504608,	0.504607,	0.504607,	0.504606,	0.504606,	0.504605,	0.504604,	0.504603,	0.504602,	0.5046,	0.504599,	0.504597,	0.504596,	0.504594,	0.504592,	0.50459,	0.504587,	0.504585,	0.504582,	0.50458,	0.504577,	0.504574,	0.504571,	0.504568,	0.504565,	0.504561,	0.504558,	0.504554,	0.50455,	0.504546,	0.504542,	0.504538,	0.504533,	0.504529,	0.504524,	0.50452,	0.504515,	0.50451,	0.504505,	0.504499,	0.504494,	0.504488,	0.504483,	0.504477,	0.504471,	0.504465,	0.504459,	0.504453,	0.504446,	0.50444,	0.504433,	0.504426,	0.504419,	0.504412,	0.504405,	0.504398,	0.504391,	0.504383,	0.504375,	0.504367,	0.50436,	0.504352,	0.504343,	0.504335,	0.504327,	0.504318,	0.504309,	0.504301,	0.504292,	0.504283,	0.504273,	0.504264,	0.504255,	0.504245,	0.504236,	0.504226,	0.504216,	0.504206,	0.504196,	0.504186,	0.504175,	0.504165,	0.504154,	0.504143,	0.504132,	0.504121,	0.50411,	0.504099,	0.504088,	0.504076,	0.504065,	0.504053,	0.504041,	0.504029,	0.504017,	0.504005,	0.503993,	0.503981,	0.503968,	0.503955,	0.503943,	0.50393,	0.503917,	0.503904,	0.503891,	0.503877,	0.503864,	0.503851,	0.503837,	0.503823,	0.503809,	0.503795,	0.503781,	0.503767,	0.503753,	0.503739,	0.503724,	0.503709,	0.503695,	0.50368,	0.503665,	0.50365,	0.503635,	0.50362,	0.503604,	0.503589,	0.503573,	0.503558,	0.503542,	0.503526,	0.50351,	0.503494,	0.503478,	0.503462,	0.503445,	0.503429,	0.503412,	0.503396,	0.503379,	0.503362,	0.503345,	0.503328,	0.503311,	0.503294,	0.503276,	0.503259,	0.503242,	0.503224,	0.503206,	0.503188,	0.503171,	0.503153,	0.503135,	0.503116,	0.503098,	0.50308,	0.503061,	0.503043,	0.503024,	0.503006,	0.502987,	0.502968,	0.502949,	0.50293,	0.502911,	0.502892,	0.502873,	0.502853,	0.502834,	0.502814,	0.502795,	0.502775,	0.502755,	0.502735,	0.502715,	0.502695,	0.502675,	0.502655,	0.502635,	0.502615,	0.502594,	0.502574,	0.502553,	0.502533,	0.502512,	0.502491,	0.50247,	0.50245,	0.502429,	0.502408,	0.502387,	0.502365,	0.502344,	0.502323,	0.502301,	0.50228,	0.502259,	0.502237,	0.502215,	0.502194,	0.502172,	0.50215,	0.502128,	0.502106,	0.502084,	0.502062,	0.50204,	0.502018,	0.501996,	0.501974,	0.501951,	0.501929,	0.501906,	0.501884,	0.501861,	0.501839,	0.501816,	0.501793,	0.501771,	0.501748,	0.501725,	0.501702,	0.501679,	0.501656,	0.501633,	0.50161,	0.501587,	0.501564,	0.50154,	0.501517,	0.501494,	0.50147,	0.501447,	0.501424,	0.5014,	0.501377,	0.501353,	0.501329,	0.501306,	0.501282,	0.501258,	0.501235,	0.501211,	0.501187,	0.501163,	0.501139,	0.501115,	0.501092,	0.501068,	0.501044,	0.50102,	0.500996,	0.500971,	0.500947,	0.500923,	0.500899,	0.500875,	0.500851,	0.500826,	0.500802,	0.500778,	0.500754,	0.500729,	0.500705,	0.500681,	0.500656,	0.500632,	0.500607,	0.500583,	0.500559,	0.500534,	0.50051,	0.500485,	0.500461,	0.500436,	0.500412,	0.500387,	0.500363,	0.500338,	0.500314,	0.500289,	0.500264,	0.50024,	0.500215,	0.500191,	0.500166,	0.500142,	0.500117,	0.500092,	0.500068,	0.500043,	0.500019,	0.499994,	0.49997,	0.499945,	0.49992,	0.499896,	0.499871,	0.499847,	0.499822,	0.499798,	0.499773,	0.499748,	0.499724,	0.499699,	0.499675,	0.49965,	0.499626,	0.499601,	0.499577,	0.499553,	0.499528,	0.499504,	0.499479,	0.499455,	0.499431,	0.499406,	0.499382,	0.499358,	0.499333,	0.499309,	0.499285,	0.499261,	0.499237,	0.499212,	0.499188,	0.499164,	0.49914,	0.499116,	0.499092,	0.499068,	0.499044,	0.49902,	0.498996,	0.498972,	0.498948,	0.498925,	0.498901,	0.498877,	0.498853,	0.49883,	0.498806,	0.498782,	0.498759,	0.498735,	0.498712,	0.498688,	0.498665,	0.498641,	0.498618,	0.498595,	0.498572,	0.498548,	0.498525,	0.498502,	0.498479,	0.498456,	0.498433,	0.49841,	0.498387,	0.498364,	0.498341,	0.498319,	0.498296,	0.498273,	0.498251,	0.498228,	0.498206,	0.498183,	0.498161,	0.498139,	0.498116,	0.498094,	0.498072,	0.49805,	0.498028,	0.498006,	0.497984,	0.497962,	0.49794,	0.497919,	0.497897,	0.497875,	0.497854,	0.497832,	0.497811,	0.497789,	0.497768,	0.497747,	0.497726,	0.497705,	0.497684,	0.497663,	0.497642,	0.497621,	0.4976,	0.497579,	0.497559,	0.497538,	0.497518,	0.497497,	0.497477,	0.497457,	0.497437,	0.497416,	0.497396,	0.497376,	0.497357,	0.497337,	0.497317,	0.497297,	0.497278,	0.497258,	0.497239,	0.49722,	0.4972,	0.497181,	0.497162,	0.497143,	0.497124,	0.497105,	0.497087,	0.497068,	0.497049,	0.497031,	0.497012,	0.496994,	0.496976,	0.496958,	0.49694,	0.496922,	0.496904,	0.496886,	0.496868,	0.496851,	0.496833,	0.496816,	0.496798,	0.496781,	0.496764,	0.496747,	0.49673,	0.496713,	0.496696,	0.496679,	0.496663,	0.496646,	0.49663,	0.496614,	0.496597,	0.496581,	0.496565,	0.496549,	0.496533,	0.496518,	0.496502,	0.496486,	0.496471,	0.496456,	0.49644,	0.496425,	0.49641,	0.496395,	0.496381,	0.496366,	0.496351,	0.496337,	0.496322,	0.496308,	0.496294,	0.49628,	0.496266,	0.496252,	0.496238,	0.496224,	0.496211,	0.496197,	0.496184,	0.49617,	0.496157,	0.496144,	0.496131,	0.496118,	0.496106,	0.496093,	0.496081,	0.496068,	0.496056,	0.496044,	0.496032,	0.49602,	0.496008,	0.495996,	0.495984,	0.495973,	0.495961,	0.49595,	0.495939,	0.495928,	0.495917,	0.495906,	0.495895,	0.495885,	0.495874,	0.495864,	0.495854,	0.495843,	0.495833,	0.495823,	0.495814,	0.495804,	0.495794,	0.495785,	0.495775,	0.495766,	0.495757,	0.495748,	0.495739,	0.49573,	0.495722,	0.495713,	0.495705,	0.495696,	0.495688,	0.49568,	0.495672,	0.495664,	0.495656,	0.495649,	0.495641,	0.495634,	0.495627,	0.495619,	0.495612,	0.495605,	0.495599,	0.495592,	0.495585,	0.495579,	0.495573,	0.495566,	0.49556,	0.495554,	0.495549,	0.495543,	0.495537,	0.495532,	0.495526,	0.495521,	0.495516,	0.495511,	0.495506,	0.495501,	0.495497,	0.495492,	0.495488,	0.495483,	0.495479,	0.495475,	0.495471,	0.495467,	0.495464,	0.49546,	0.495456,	0.495453,	0.49545,	0.495447,	0.495444,	0.495441,	0.495438,	0.495436,	0.495433,	0.495431,	0.495428,	0.495426,	0.495424,	0.495422,	0.49542,	0.495419,	0.495417,	0.495416,	0.495414,	0.495413,	0.495412,	0.495411,	0.49541,	0.495409,	0.495409,	0.495408,	0.495408,	0.495408,	0.495407,	0.495407,	0.495407,	0.495408,	0.495408,	0.495408,	0.495409,	0.49541,	0.49541,	0.495411,	0.495412,	0.495413,	0.495415,	0.495416,	0.495417,	0.495419,	0.495421,	0.495422,	0.495424,	0.495426,	0.495429,	0.495431,	0.495433,	0.495436,	0.495438,	0.495441,	0.495444,	0.495447,	0.49545,	0.495453,	0.495456,	0.49546,	0.495463,	0.495467,	0.49547,	0.495474,	0.495478,	0.495482,	0.495486,	0.495491,	0.495495,	0.4955,	0.495504,	0.495509,	0.495514,	0.495519,	0.495524,	0.495529,	0.495534,	0.495539,	0.495545,	0.49555,	0.495556,	0.495562,	0.495568,	0.495574,	0.49558,	0.495586,	0.495592,	0.495599,	0.495605,	0.495612,	0.495618,	0.495625,	0.495632,	0.495639,	0.495646,	0.495654,	0.495661,	0.495668,	0.495676,	0.495683,	0.495691,	0.495699,	0.495707,	0.495715,	0.495723,	0.495731,	0.49574,	0.495748,	0.495756,	0.495765,	0.495774,	0.495783,	0.495791,	0.4958,	0.495809,	0.495819,	0.495828,	0.495837,	0.495847,	0.495856,	0.495866,	0.495876,	0.495885,	0.495895,	0.495905,	0.495915,	0.495926,	0.495936,	0.495946,	0.495957,	0.495967,	0.495978,	0.495988,	0.495999,	0.49601,	0.496021,	0.496032,	0.496043,	0.496054,	0.496066,	0.496077,	0.496088,	0.4961,	0.496112,	0.496123,	0.496135,	0.496147,	0.496159,	0.496171,	0.496183,	0.496195,	0.496207,	0.49622,	0.496232,	0.496245,	0.496257,	0.49627,	0.496282,	0.496295,	0.496308,	0.496321,	0.496334,	0.496347,	0.49636,	0.496373,	0.496387,	0.4964,	0.496414,	0.496427,	0.496441,	0.496454,	0.496468,	0.496482,	0.496496,	0.496509,	0.496523,	0.496537,	0.496552,	0.496566,	0.49658,	0.496594,	0.496609,	0.496623,	0.496637,	0.496652,	0.496667,	0.496681,	0.496696,	0.496711,	0.496726,	0.49674,	0.496755,	0.49677,	0.496785,	0.496801,	0.496816,	0.496831,	0.496846,	0.496862,	0.496877,	0.496892,	0.496908,	0.496923,	0.496939,	0.496955,	0.49697,	0.496986,	0.497002,	0.497018,	0.497033,	0.497049,	0.497065,	0.497081,	0.497097,	0.497114,	0.49713,	0.497146,	0.497162,	0.497178,	0.497195,	0.497211,	0.497228,	0.497244,	0.49726,	0.497277,	0.497293,	0.49731,	0.497327,	0.497343,	0.49736,	0.497377,	0.497394,	0.49741,	0.497427,	0.497444,	0.497461,	0.497478,	0.497495,	0.497512,	0.497529,	0.497546,	0.497563,	0.49758,	0.497597,	0.497615,	0.497632,	0.497649,	0.497666,	0.497683,	0.497701,	0.497718,	0.497735,	0.497753,	0.49777,	0.497788,	0.497805,	0.497822,	0.49784,	0.497857,	0.497875,	0.497892,	0.49791,	0.497928,	0.497945,	0.497963,	0.49798,	0.497998,	0.498016,	0.498033,	0.498051,	0.498068,	0.498086,	0.498104,	0.498122,	0.498139,	0.498157,	0.498175,	0.498192,	0.49821,	0.498228,	0.498246,	0.498263,	0.498281,	0.498299,	0.498317,	0.498335,	0.498352,	0.49837,	0.498388,	0.498406,	0.498423,	0.498441,	0.498459,	0.498477,	0.498495,	0.498512,	0.49853,	0.498548,	0.498566,	0.498583,	0.498601,	0.498619,	0.498637,	0.498654,	0.498672,	0.49869,	0.498708,	0.498725,	0.498743,	0.498761,	0.498778,	0.498796,	0.498814,	0.498831,	0.498849,	0.498867,	0.498884,	0.498902,	0.498919,	0.498937,	0.498954,	0.498972,	0.498989,	0.499007,	0.499024,	0.499042,	0.499059,	0.499077,	0.499094,	0.499111,	0.499129,	0.499146,	0.499163,	0.499181,	0.499198,	0.499215,	0.499232,	0.49925,	0.499267,	0.499284,	0.499301,	0.499318,	0.499335,	0.499352,	0.499369,	0.499386,	0.499403,	0.49942,	0.499437,	0.499454,	0.49947,	0.499487,	0.499504,	0.499521,	0.499537,	0.499554,	0.49957,	0.499587,	0.499604,	0.49962,	0.499637,	0.499653,	0.499669,	0.499686,	0.499702,	0.499718,	0.499734,	0.499751,	0.499767,	0.499783,	0.499799,	0.499815,	0.499831,	0.499847,	0.499863,	0.499879,	0.499894,	0.49991,	0.499926,	0.499942,	0.499957,	0.499973,	0.499988,	0.500004,	0.500019,	0.500035,	0.50005,	0.500065,	0.50008,	0.500096,	0.500111,	0.500126,	0.500141,	0.500156,	0.500171,	0.500186,	0.5002,	0.500215,	0.50023,	0.500244,	0.500259,	0.500274,	0.500288,	0.500303,	0.500317,	0.500331,	0.500346,	0.50036,	0.500374,	0.500388,	0.500402,	0.500416,	0.50043,	0.500444,	0.500458,	0.500471,	0.500485,	0.500499,	0.500512,	0.500526,	0.500539,	0.500552,	0.500566,	0.500579,	0.500592,	0.500605,	0.500618,	0.500631,	0.500644,	0.500657,	0.50067,	0.500682,	0.500695,	0.500708,	0.50072,	0.500733,	0.500745,	0.500757,	0.50077,	0.500782,	0.500794,	0.500806,	0.500818,	0.50083,	0.500842,	0.500853,	0.500865,	0.500877,	0.500888,	0.5009,	0.500911,	0.500922,	0.500933,	0.500945,	0.500956,	0.500967,	0.500978,	0.500989,	0.500999,	0.50101,	0.501021,	0.501031,	0.501042,	0.501052,	0.501063,	0.501073,	0.501083,	0.501093,	0.501103,	0.501113,	0.501123,	0.501133,	0.501143,	0.501152,	0.501162,	0.501171,	0.501181,	0.50119,	0.501199,	0.501209,	0.501218,	0.501227,	0.501236,	0.501245,	0.501253,	0.501262,	0.501271,	0.501279,	0.501288,	0.501296,	0.501304,	0.501313,	0.501321,	0.501329,	0.501337,	0.501345,	0.501352,	0.50136,	0.501368,	0.501375,	0.501383,	0.50139,	0.501397,	0.501405,	0.501412,	0.501419,	0.501426,	0.501433,	0.501439,	0.501446,	0.501453,	0.501459,	0.501466,	0.501472,	0.501478,	0.501485,	0.501491,	0.501497,	0.501503,	0.501509,	0.501514,	0.50152,	0.501526,	0.501531,	0.501537,	0.501542,	0.501547,	0.501552,	0.501557,	0.501562,	0.501567,	0.501572,	0.501577,	0.501582,	0.501586,	0.501591,	0.501595,	0.501599,	0.501603,	0.501608,	0.501612,	0.501616,	0.501619,	0.501623,	0.501627,	0.501631,	0.501634,	0.501637,	0.501641,	0.501644,	0.501647,	0.50165,	0.501653,	0.501656,	0.501659,	0.501662,	0.501664,	0.501667,	0.501669,	0.501672,	0.501674,	0.501676,	0.501678,	0.50168,	0.501682,	0.501684,	0.501686,	0.501688,	0.501689,	0.501691,	0.501692,	0.501693,	0.501695,	0.501696,	0.501697,	0.501698,	0.501699,	0.501699,	0.5017,	0.501701,	0.501701,	0.501702,	0.501702,	0.501702,	0.501703,	0.501703,	0.501703,	0.501703,	0.501703,	0.501702,	0.501702,	0.501702,	0.501701,	0.5017,	0.5017,	0.501699,	0.501698,	0.501697,	0.501696,	0.501695,	0.501694,	0.501693,	0.501691,	0.50169,	0.501688,	0.501687,	0.501685,	0.501683,	0.501681,	0.50168,	0.501677,	0.501675,	0.501673,	0.501671,	0.501669,	0.501666,	0.501664,	0.501661,	0.501658,	0.501655,	0.501653,	0.50165,	0.501647,	0.501644,	0.50164,	0.501637,	0.501634,	0.50163,	0.501627,	0.501623,	0.50162,	0.501616,	0.501612,	0.501608,	0.501604,	0.5016,	0.501596,	0.501592,	0.501587,	0.501583,	0.501578,	0.501574,	0.501569,	0.501565,	0.50156,	0.501555,	0.50155,	0.501545,	0.50154,	0.501535,	0.501529,	0.501524,	0.501519,	0.501513,	0.501508,	0.501502,	0.501496,	0.501491,	0.501485,	0.501479,	0.501473,	0.501467,	0.501461,	0.501454,	0.501448,	0.501442,	0.501435,	0.501429,	0.501422,	0.501416,	0.501409,	0.501402,	0.501395,	0.501388,	0.501381,	0.501374,	0.501367,	0.50136,	0.501353,	0.501345,	0.501338,	0.50133,	0.501323,	0.501315,	0.501308,	0.5013,	0.501292,	0.501284,	0.501276,	0.501268,	0.50126,	0.501252,	0.501244,	0.501235,	0.501227,	0.501219,	0.50121,	0.501202,	0.501193,	0.501184,	0.501176,	0.501167,	0.501158,	0.501149,	0.50114,	0.501131,	0.501122,	0.501113,	0.501104,	0.501094,	0.501085,	0.501076,	0.501066,	0.501057,	0.501047,	0.501038,	0.501028,	0.501018,	0.501008,	0.500999,	0.500989,	0.500979,	0.500969,	0.500959,	0.500949,	0.500938,	0.500928,	0.500918,	0.500908,	0.500897,	0.500887,	0.500876,	0.500866,	0.500855,	0.500845,	0.500834,	0.500823,	0.500812,	0.500802,	0.500791,	0.50078,	0.500769,	0.500758,	0.500747,	0.500736,	0.500725,	0.500713,	0.500702,	0.500691,	0.500679,	0.500668,	0.500657,	0.500645,	0.500634,	0.500622,	0.500611,	0.500599,	0.500587,	0.500576,	0.500564,	0.500552,	0.50054,	0.500528,	0.500516,	0.500504,	0.500493,	0.50048,	0.500468,	0.500456,	0.500444,	0.500432,	0.50042,	0.500408,	0.500395,	0.500383,	0.500371,	0.500358,	0.500346,	0.500334,	0.500321,	0.500309,	0.500296,	0.500283,	0.500271,	0.500258,	0.500246,	0.500233,	0.50022,	0.500208,	0.500195,	0.500182,	0.500169,	0.500156,	0.500143,	0.500131,	0.500118,	0.500105,	0.500092,	0.500079,	0.500066,	0.500053,	0.50004,	0.500027,	0.500014,	0.5,	0.499987,	0.499974,	0.499961,	0.499948,	0.499935,	0.499921,	0.499908,	0.499895,	0.499882,	0.499868,	0.499855,	0.499842,	0.499828,	0.499815,	0.499802,	0.499788,	0.499775,	0.499761,	0.499748,	0.499735,	0.499721,	0.499708,	0.499694,	0.499681,	0.499667,	0.499654,	0.49964,	0.499627,	0.499613,	0.4996,	0.499586,	0.499573,	0.499559,	0.499546,	0.499532,	0.499518,	0.499505,	0.499491,	0.499478,	0.499464,	0.499451,	0.499437,	0.499424,	0.49941,	0.499396,	0.499383,	0.499369,	0.499356,	0.499342,	0.499329,	0.499315,	0.499301,	0.499288,	0.499274,	0.499261,	0.499247,	0.499234,	0.49922,	0.499207,	0.499193,	0.49918,	0.499166,	0.499153,	0.499139,	0.499126,	0.499112,	0.499099,	0.499085,	0.499072,	0.499059,	0.499045,	0.499032,	0.499018,	0.499005,	0.498992,	0.498978,	0.498965,	0.498952,	0.498938,	0.498925,	0.498912,	0.498899,	0.498885,	0.498872,	0.498859,	0.498846,	0.498833,	0.498819,	0.498806,	0.498793,	0.49878,	0.498767,	0.498754,	0.498741,	0.498728,	0.498715,	0.498702,	0.498689,	0.498676,	0.498664,	0.498651,	0.498638,	0.498625,	0.498612,	0.4986,	0.498587,	0.498574,	0.498562,	0.498549,	0.498536,	0.498524,	0.498511,	0.498499,	0.498486,	0.498474,	0.498461,	0.498449,	0.498437,	0.498424,	0.498412,	0.4984,	0.498388,	0.498376,	0.498363,	0.498351,	0.498339,	0.498327,	0.498315,	0.498303,	0.498291,	0.49828,	0.498268,	0.498256,	0.498244,	0.498232,	0.498221,	0.498209,	0.498197,	0.498186,	0.498174,	0.498163,	0.498151,	0.49814,	0.498129,	0.498117,	0.498106,	0.498095,	0.498084,	0.498073,	0.498062,	0.498051,	0.49804,	0.498029,	0.498018,	0.498007,	0.497996,	0.497985,	0.497975,	0.497964,	0.497954,	0.497943,	0.497932,	0.497922,	0.497912,	0.497901,	0.497891,	0.497881,	0.497871,	0.49786,	0.49785,	0.49784,	0.49783,	0.49782,	0.497811,	0.497801,	0.497791,	0.497781,	0.497772,	0.497762,	0.497753,	0.497743,	0.497734,	0.497724,	0.497715,	0.497706,	0.497697,	0.497688,	0.497679,	0.49767,	0.497661,	0.497652,	0.497643,	0.497634,	0.497626,	0.497617,	0.497608,	0.4976,	0.497591,	0.497583,	0.497575,	0.497566,	0.497558,	0.49755,	0.497542,	0.497534,	0.497526,	0.497518,	0.497511,	0.497503,	0.497495,	0.497488,	0.49748,	0.497473,	0.497465,	0.497458,	0.497451,	0.497443,	0.497436,	0.497429,	0.497422,	0.497415,	0.497409,	0.497402,	0.497395,	0.497388,	0.497382,	0.497375,	0.497369,	0.497363,	0.497356,	0.49735,	0.497344,	0.497338,	0.497332,	0.497326,	0.49732,	0.497315,	0.497309,	0.497303,	0.497298,	0.497292,	0.497287,	0.497282,	0.497276,	0.497271,	0.497266,	0.497261,	0.497256,	0.497251,	0.497247,	0.497242,	0.497237,	0.497233,	0.497228,	0.497224,	0.49722,	0.497215,	0.497211,	0.497207,	0.497203,	0.497199,	0.497195,	0.497192,	0.497188,	0.497184,	0.497181,	0.497177,	0.497174,	0.497171,	0.497168,	0.497164,	0.497161,	0.497158,	0.497156,	0.497153,	0.49715,	0.497147,	0.497145,	0.497142,	0.49714,	0.497138,	0.497135,	0.497133,	0.497131,	0.497129,	0.497127,	0.497126,	0.497124,	0.497122,	0.497121,	0.497119,	0.497118,	0.497116,	0.497115,	0.497114,	0.497113,	0.497112,	0.497111,	0.49711,	0.49711,	0.497109,	0.497108,	0.497108,	0.497108,	0.497107,	0.497107,	0.497107,	0.497107,	0.497107,	0.497107,	0.497107,	0.497108,	0.497108,	0.497108,	0.497109,	0.49711,	0.49711,	0.497111,	0.497112,	0.497113,	0.497114,	0.497115,	0.497116,	0.497118,	0.497119,	0.497121,	0.497122,	0.497124,	0.497126,	0.497127,	0.497129,	0.497131,	0.497133,	0.497136,	0.497138,	0.49714,	0.497143,	0.497145,	0.497148,	0.49715,	0.497153,	0.497156,	0.497159,	0.497162,	0.497165,	0.497168,	0.497172,	0.497175,	0.497178,	0.497182,	0.497186,	0.497189,	0.497193,	0.497197,	0.497201,	0.497205,	0.497209,	0.497213,	0.497218,	0.497222,	0.497226,	0.497231,	0.497236,	0.49724,	0.497245,	0.49725,	0.497255,	0.49726,	0.497265,	0.49727,	0.497276,	0.497281,	0.497287,	0.497292,	0.497298,	0.497303,	0.497309,	0.497315,	0.497321,	0.497327,	0.497333,	0.497339,	0.497346,	0.497352,	0.497359,	0.497365,	0.497372,	0.497378,	0.497385,	0.497392,	0.497399,	0.497406,	0.497413,	0.49742,	0.497427,	0.497435,	0.497442,	0.49745,	0.497457,	0.497465,	0.497473,	0.49748,	0.497488,	0.497496,	0.497504,	0.497512,	0.497521,	0.497529,	0.497537,	0.497546,	0.497554,	0.497563,	0.497571,	0.49758,	0.497589,	0.497598,	0.497607,	0.497616,	0.497625,	0.497634,	0.497643,	0.497652,	0.497662,	0.497671,	0.497681,	0.49769,	0.4977,	0.49771,	0.497719,	0.497729,	0.497739,	0.497749,	0.497759,	0.497769,	0.49778,	0.49779,	0.4978,	0.497811,	0.497821,	0.497832,	0.497842,	0.497853,	0.497864,	0.497875,	0.497886,	0.497897,	0.497908,	0.497919,	0.49793,	0.497941,	0.497952,	0.497964,	0.497975,	0.497987,	0.497998,	0.49801,	0.498021,	0.498033,	0.498045,	0.498057,	0.498069,	0.498081,	0.498093,	0.498105,	0.498117,	0.498129,	0.498141,	0.498153,	0.498166,	0.498178,	0.498191,	0.498203,	0.498216,	0.498228,	0.498241,	0.498254,	0.498267,	0.498279,	0.498292,	0.498305,	0.498318,	0.498331,	0.498344,	0.498358,	0.498371,	0.498384,	0.498397,	0.498411,	0.498424,	0.498437,	0.498451,	0.498465,	0.498478,	0.498492,	0.498505,	0.498519,	0.498533,	0.498547,	0.49856,	0.498574,	0.498588,	0.498602,	0.498616,	0.49863,	0.498644,	0.498658,	0.498673,	0.498687,	0.498701,	0.498715,	0.49873,	0.498744,	0.498758,	0.498773,	0.498787,	0.498802,	0.498816,	0.498831,	0.498845,	0.49886,	0.498874,	0.498889,	0.498904,	0.498918,	0.498933,	0.498948,	0.498963,	0.498978,	0.498992,	0.499007,	0.499022,	0.499037,	0.499052,	0.499067,	0.499082,	0.499097,	0.499112,	0.499127,	0.499142,	0.499157,	0.499172,	0.499188,	0.499203,	0.499218,	0.499233,	0.499248,	0.499263,	0.499279,	0.499294,	0.499309,	0.499324,	0.49934,	0.499355,	0.49937,	0.499386,	0.499401,	0.499416,	0.499432,	0.499447,	0.499462,	0.499478,	0.499493,	0.499508,	0.499524,	0.499539,	0.499554,	0.49957,	0.499585,	0.499601,	0.499616,	0.499631,	0.499647,	0.499662,	0.499677,	0.499693,	0.499708,	0.499723,	0.499739,	0.499754,	0.499769,	0.499785,	0.4998,	0.499815,	0.499831,	0.499846,	0.499861,	0.499877,	0.499892,	0.499907,	0.499922,	0.499937,	0.499953,	0.499968,	0.499983,	0.499998,	0.500013,	0.500028,	0.500043,	0.500058,	0.500074,	0.500089,	0.500104,	0.500118,	0.500133,	0.500148,	0.500163,	0.500178,	0.500193,	0.500208,	0.500223,	0.500237,	0.500252,	0.500267,	0.500281,	0.500296,	0.500311,	0.500325,	0.50034,	0.500354,	0.500369,	0.500383,	0.500397,	0.500412,	0.500426,	0.50044,	0.500455,	0.500469,	0.500483,	0.500497,	0.500511,	0.500525,	0.500539,	0.500553,	0.500567,	0.500581,	0.500594,	0.500608,	0.500622,	0.500635,	0.500649,	0.500663,	0.500676,	0.500689,	0.500703,	0.500716,	0.500729,	0.500743,	0.500756,	0.500769,	0.500782,	0.500795,	0.500808,	0.50082,	0.500833,	0.500846,	0.500859,	0.500871,	0.500884,	0.500896,	0.500909,	0.500921,	0.500933,	0.500945,	0.500957,	0.50097,	0.500982,	0.500993,	0.501005,	0.501017,	0.501029,	0.50104,	0.501052,	0.501063,	0.501075,	0.501086,	0.501097,	0.501108,	0.501119,	0.50113,	0.501141,	0.501152,	0.501163,	0.501174,	0.501184,	0.501195,	0.501205,	0.501215,	0.501226,	0.501236,	0.501246,	0.501256,	0.501266,	0.501275,	0.501285,	0.501295,	0.501304,	0.501314,	0.501323,	0.501332,	0.501341,	0.50135,	0.501359,	0.501368,	0.501377,	0.501385,	0.501394,	0.501402,	0.501411,	0.501419,	0.501427,	0.501435,	0.501443,	0.501451,	0.501459,	0.501466,	0.501474,	0.501481,	0.501488,	0.501496,	0.501503,	0.50151,	0.501516,	0.501523,	0.50153,	0.501536,	0.501543,	0.501549,	0.501555,	0.501561,	0.501567,	0.501573,	0.501579,	0.501584,	0.50159,	0.501595,	0.5016,	0.501605,	0.50161,	0.501615,	0.50162,	0.501625,	0.501629,	0.501633,	0.501638,	0.501642,	0.501646,	0.50165,	0.501653,	0.501657,	0.501661,	0.501664,	0.501667,	0.50167,	0.501673,	0.501676,	0.501679,	0.501681,	0.501684,	0.501686,	0.501688,	0.50169,	0.501692,	0.501694,	0.501696,	0.501697,	0.501699,	0.5017,	0.501701,	0.501702,	0.501703,	0.501703,	0.501704,	0.501704,	0.501705,	0.501705,	0.501705,	0.501705,	0.501704,	0.501704,	0.501703,	0.501702,	0.501702,	0.501701,	0.501699,	0.501698,	0.501697,	0.501695,	0.501693,	0.501691,	0.501689,	0.501687,	0.501685,	0.501682,	0.50168,	0.501677,	0.501674,	0.501671,	0.501668,	0.501664,	0.501661,	0.501657,	0.501654,	0.50165,	0.501645,	0.501641,	0.501637,	0.501632,	0.501627,	0.501623,	0.501618,	0.501612,	0.501607,	0.501602,	0.501596,	0.50159,	0.501584,	0.501578,	0.501572,	0.501566,	0.501559,	0.501552,	0.501545,	0.501538,	0.501531,	0.501524,	0.501516,	0.501509,	0.501501,	0.501493,	0.501485,	0.501477,	0.501468,	0.50146,	0.501451,	0.501442,	0.501433,	0.501424,	0.501415,	0.501405,	0.501396,	0.501386,	0.501376,	0.501366,	0.501355,	0.501345,	0.501334,	0.501324,	0.501313,	0.501302,	0.501291,	0.501279,	0.501268,	0.501256,	0.501244,	0.501232,	0.50122,	0.501208,	0.501196,	0.501183,	0.50117,	0.501157,	0.501144,	0.501131,	0.501118,	0.501104,	0.501091,	0.501077,	0.501063,	0.501049,	0.501035,	0.50102,	0.501006,	0.500991,	0.500976,	0.500961,	0.500946,	0.500931,	0.500916,	0.5009,	0.500884,	0.500868,	0.500852,	0.500836,	0.50082,	0.500804,	0.500787,	0.50077,	0.500753,	0.500736,	0.500719,	0.500702,	0.500685,	0.500667,	0.500649,	0.500632,	0.500614,	0.500595,	0.500577,	0.500559,	0.50054,	0.500522,	0.500503,	0.500484,	0.500465,	0.500446,	0.500426,	0.500407,	0.500387,	0.500368,	0.500348,	0.500328,	0.500308,	0.500288,	0.500267,	0.500247,	0.500226,	0.500205,	0.500185,	0.500164,	0.500143,	0.500121,	0.5001,	0.500079,	0.500057,	0.500036,	0.500014,	0.499992,	0.49997,	0.499948,	0.499926,	0.499903,	0.499881,	0.499858,	0.499836,	0.499813,	0.49979,	0.499767,	0.499744,	0.499721,	0.499698,	0.499674,	0.499651,	0.499627,	0.499604,	0.49958,	0.499556,	0.499532,	0.499508,	0.499484,	0.49946,	0.499436,	0.499411,	0.499387,	0.499362,	0.499338,	0.499313,	0.499288,	0.499264,	0.499239,	0.499214,	0.499189,	0.499164,	0.499138,	0.499113,	0.499088,	0.499063,	0.499037,	0.499012,	0.498986,	0.49896,	0.498935,	0.498909,	0.498883,	0.498857,	0.498831,	0.498805,	0.498779,	0.498753,	0.498727,	0.498701,	0.498675,	0.498649,	0.498623,	0.498596,	0.49857,	0.498544,	0.498517,	0.498491,	0.498464,	0.498438,	0.498412,	0.498385,	0.498359,	0.498332,	0.498305,	0.498279,	0.498252,	0.498226,	0.498199,	0.498172,	0.498146,	0.498119,	0.498093,	0.498066,	0.498039,	0.498013,	0.497986,	0.49796,	0.497933,	0.497906,	0.49788,	0.497853,	0.497827,	0.4978,	0.497774,	0.497747,	0.497721,	0.497695,	0.497668,	0.497642,	0.497616,	0.497589,	0.497563,	0.497537,	0.497511,	0.497485,	0.497459,	0.497433,	0.497407,	0.497381,	0.497355,	0.497329,	0.497304,	0.497278,	0.497253,	0.497227,	0.497202,	0.497176,	0.497151,	0.497126,	0.497101,	0.497076,	0.497051,	0.497026,	0.497001,	0.496977,	0.496952,	0.496928,	0.496903,	0.496879,	0.496855,	0.496831,	0.496807,	0.496783,	0.496759,	0.496736,	0.496712,	0.496689,	0.496665,	0.496642,	0.496619,	0.496597,	0.496574,	0.496551,	0.496529,	0.496507,	0.496484,	0.496462,	0.49644,	0.496419,	0.496397,	0.496376,	0.496355,	0.496334,	0.496313,	0.496292,	0.496271,	0.496251,	0.496231,	0.496211,	0.496191,	0.496171,	0.496152,	0.496132,	0.496113,	0.496094,	0.496075,	0.496057,	0.496039,	0.49602,	0.496002,	0.495985,	0.495967,	0.49595,	0.495933,	0.495916,	0.495899,	0.495883,	0.495867,	0.495851,	0.495835,	0.495819,	0.495804,	0.495789,	0.495774,	0.49576,	0.495745,	0.495731,	0.495718,	0.495704,	0.495691,	0.495678,	0.495665,	0.495652,	0.49564,	0.495628,	0.495616,	0.495605,	0.495594,	0.495583,	0.495572,	0.495562,	0.495552,	0.495542,	0.495533,	0.495524,	0.495515,	0.495506,	0.495498,	0.49549,	0.495482,	0.495475,	0.495468,	0.495461,	0.495455,	0.495449,	0.495443,	0.495437,	0.495432,	0.495427,	0.495423,	0.495419,	0.495415,	0.495411,	0.495408,	0.495405,	0.495403,	0.495401,	0.495399,	0.495398,	0.495396,	0.495396,	0.495395,	0.495395,	0.495395,	0.495396,	0.495397,	0.495399,	0.4954,	0.495402,	0.495405,	0.495408,	0.495411,	0.495415,	0.495418,	0.495423,	0.495428,	0.495433,	0.495438,	0.495444,	0.49545,	0.495457,	0.495464,	0.495471,	0.495479,	0.495487,	0.495496,	0.495505,	0.495514,	0.495524,	0.495534,	0.495545,	0.495555,	0.495567,	0.495579,	0.495591,	0.495603,	0.495616,	0.49563,	0.495643,	0.495658,	0.495672,	0.495687,	0.495703,	0.495718,	0.495735,	0.495751,	0.495768,	0.495786,	0.495804,	0.495822,	0.495841,	0.49586,	0.49588,	0.4959,	0.49592,	0.495941,	0.495962,	0.495984,	0.496006,	0.496028,	0.496051,	0.496074,	0.496098,	0.496122,	0.496147,	0.496172,	0.496197,	0.496223,	0.496249,	0.496276,	0.496303,	0.496331,	0.496358,	0.496387,	0.496415,	0.496445,	0.496474,	0.496504,	0.496535,	0.496565,	0.496596,	0.496628,	0.49666,	0.496692,	0.496725,	0.496759,	0.496792,	0.496826,	0.496861,	0.496895,	0.496931,	0.496966,	0.497002,	0.497039,	0.497075,	0.497112,	0.49715,	0.497188,	0.497226,	0.497265,	0.497304,	0.497343,	0.497383,	0.497423,	0.497464,	0.497505,	0.497546,	0.497588,	0.497629,	0.497672,	0.497714,	0.497757,	0.497801,	0.497844,	0.497888,	0.497933,	0.497978,	0.498023,	0.498068,	0.498113,	0.498159,	0.498206,	0.498252,	0.498299,	0.498346,	0.498394,	0.498442,	0.49849,	0.498538,	0.498587,	0.498635,	0.498685,	0.498734,	0.498784,	0.498834,	0.498884,	0.498934,	0.498985,	0.499036,	0.499087,	0.499138,	0.49919,	0.499242,	0.499294,	0.499346,	0.499398,	0.499451,	0.499504,	0.499557,	0.49961,	0.499663,	0.499716,	0.49977,	0.499824,	0.499878,	0.499932,	0.499986,	0.50004,	0.500094,	0.500149,	0.500203,	0.500258,	0.500313,	0.500368,	0.500422,	0.500477,	0.500532,	0.500588,	0.500643,	0.500698,	0.500753,	0.500808,	0.500863,	0.500918,	0.500974,	0.501029,	0.501084,	0.501139,	0.501194,	0.501249,	0.501304,	0.501359,	0.501413,	0.501468,	0.501523,	0.501577,	0.501631,	0.501686,	0.50174,	0.501794,	0.501847,	0.501901,	0.501954,	0.502008,	0.502061,	0.502113,	0.502166,	0.502218,	0.502271,	0.502322,	0.502374,	0.502425,	0.502477,	0.502527,	0.502578,	0.502628,	0.502678,	0.502727,	0.502776,	0.502825,	0.502874,	0.502922,	0.502969,	0.503016,	0.503063,	0.50311,	0.503155,	0.503201,	0.503246,	0.50329,	0.503334,	0.503378,	0.503421,	0.503463,	0.503505,	0.503546,	0.503587,	0.503627,	0.503667,	0.503706,	0.503744,	0.503782,	0.503819,	0.503855,	0.503891,	0.503926,	0.50396,	0.503993,	0.504026,	0.504058,	0.504089,	0.50412,	0.504149,	0.504178,	0.504206,	0.504234,	0.50426,	0.504285,	0.50431,	0.504334,	0.504356,	0.504378,	0.504399,	0.504419,	0.504438,	0.504456,	0.504473,	0.504489,	0.504504,	0.504518,	0.504531,	0.504542,	0.504553,	0.504562,	0.504571,	0.504578,	0.504584,	0.504589,	0.504592,	0.504595,	0.504596,	0.504596,	0.504595,	0.504592,	0.504588,	0.504583,	0.504577,	0.504569,	0.504559,	0.504549,	0.504537,	0.504523,	0.504509,	0.504493,	0.504474,	0.504455,	0.504434,	0.504412,	0.504388,	0.504363,	0.504336,	0.504308,	0.504277,	0.504246,	0.504212,	0.504177,	0.504141,	0.504102,	0.504062,	0.50402,	0.503977,	0.503931,	0.503884,	0.503835,	0.503784,	0.503732,	0.503677,	0.503621,	0.503562,	0.503502,	0.50344,	0.503376,	0.50331,	0.503242,	0.503172,	0.5031,	0.503026,	0.50295,	0.502871,	0.502791,	0.502708,	0.502624,	0.502537,	0.502448,	0.502357,	0.502263,	0.502168,	0.50207,	0.50197,	0.501867,	0.501762,	0.501655,	0.501546,	0.501434,	0.501319,	0.501203,	0.501083,	0.500962,	0.500838,	0.500711,	0.500582,	0.50045,	0.500316,	0.500179,	0.500039,	0.499897,	0.499752,	0.499605,	0.499454,	0.499301,	0.499146,	0.498987,	0.498826,	0.498662,	0.498495,	0.498325,	0.498152,	0.497976,	0.497797,	0.497616,	0.497431,	0.497244,	0.497053,	0.496859,	0.496662,	0.496462,	0.496259,	0.496052,	0.495843,	0.49563,	0.495414,	0.495194,	0.494972,	0.494745,	0.494516,	0.494283,	0.494047,	0.493807,	0.493563,	0.493316,	0.493066,	0.492811,	0.492554,	0.492292,	0.492027,	0.491758,	0.491485,	0.491208,	0.490928,	0.490643,	0.490355,	0.490062,	0.489766];

x = [-50	-49.99	-49.98	-49.97	-49.96	-49.95	-49.94	-49.93	-49.92	-49.91	-49.9	-49.89	-49.88	-49.87	-49.86	-49.85	-49.84	-49.83	-49.82	-49.81	-49.8	-49.79	-49.78	-49.77	-49.76	-49.75	-49.74	-49.73	-49.72	-49.71	-49.7	-49.69	-49.68	-49.67	-49.66	-49.65	-49.64	-49.63	-49.62	-49.61	-49.6	-49.59	-49.58	-49.57	-49.56	-49.55	-49.54	-49.53	-49.52	-49.51	-49.5	-49.49	-49.48	-49.47	-49.46	-49.45	-49.44	-49.43	-49.42	-49.41	-49.4	-49.39	-49.38	-49.37	-49.36	-49.35	-49.34	-49.33	-49.32	-49.31	-49.3	-49.29	-49.28	-49.27	-49.26	-49.25	-49.24	-49.23	-49.22	-49.21	-49.2	-49.19	-49.18	-49.17	-49.16	-49.15	-49.14	-49.13	-49.12	-49.11	-49.1	-49.09	-49.08	-49.07	-49.06	-49.05	-49.04	-49.03	-49.02	-49.01	-49	-48.99	-48.98	-48.97	-48.96	-48.95	-48.94	-48.93	-48.92	-48.91	-48.9	-48.89	-48.88	-48.87	-48.86	-48.85	-48.84	-48.83	-48.82	-48.81	-48.8	-48.79	-48.78	-48.77	-48.76	-48.75	-48.74	-48.73	-48.72	-48.71	-48.7	-48.69	-48.68	-48.67	-48.66	-48.65	-48.64	-48.63	-48.62	-48.61	-48.6	-48.59	-48.58	-48.57	-48.56	-48.55	-48.54	-48.53	-48.52	-48.51	-48.5	-48.49	-48.48	-48.47	-48.46	-48.45	-48.44	-48.43	-48.42	-48.41	-48.4	-48.39	-48.38	-48.37	-48.36	-48.35	-48.34	-48.33	-48.32	-48.31	-48.3	-48.29	-48.28	-48.27	-48.26	-48.25	-48.24	-48.23	-48.22	-48.21	-48.2	-48.19	-48.18	-48.17	-48.16	-48.15	-48.14	-48.13	-48.12	-48.11	-48.1	-48.09	-48.08	-48.07	-48.06	-48.05	-48.04	-48.03	-48.02	-48.01	-48	-47.99	-47.98	-47.97	-47.96	-47.95	-47.94	-47.93	-47.92	-47.91	-47.9	-47.89	-47.88	-47.87	-47.86	-47.85	-47.84	-47.83	-47.82	-47.81	-47.8	-47.79	-47.78	-47.77	-47.76	-47.75	-47.74	-47.73	-47.72	-47.71	-47.7	-47.69	-47.68	-47.67	-47.66	-47.65	-47.64	-47.63	-47.62	-47.61	-47.6	-47.59	-47.58	-47.57	-47.56	-47.55	-47.54	-47.53	-47.52	-47.51	-47.5	-47.49	-47.48	-47.47	-47.46	-47.45	-47.44	-47.43	-47.42	-47.41	-47.4	-47.39	-47.38	-47.37	-47.36	-47.35	-47.34	-47.33	-47.32	-47.31	-47.3	-47.29	-47.28	-47.27	-47.26	-47.25	-47.24	-47.23	-47.22	-47.21	-47.2	-47.19	-47.18	-47.17	-47.16	-47.15	-47.14	-47.13	-47.12	-47.11	-47.1	-47.09	-47.08	-47.07	-47.06	-47.05	-47.04	-47.03	-47.02	-47.01	-47	-46.99	-46.98	-46.97	-46.96	-46.95	-46.94	-46.93	-46.92	-46.91	-46.9	-46.89	-46.88	-46.87	-46.86	-46.85	-46.84	-46.83	-46.82	-46.81	-46.8	-46.79	-46.78	-46.77	-46.76	-46.75	-46.74	-46.73	-46.72	-46.71	-46.7	-46.69	-46.68	-46.67	-46.66	-46.65	-46.64	-46.63	-46.62	-46.61	-46.6	-46.59	-46.58	-46.57	-46.56	-46.55	-46.54	-46.53	-46.52	-46.51	-46.5	-46.49	-46.48	-46.47	-46.46	-46.45	-46.44	-46.43	-46.42	-46.41	-46.4	-46.39	-46.38	-46.37	-46.36	-46.35	-46.34	-46.33	-46.32	-46.31	-46.3	-46.29	-46.28	-46.27	-46.26	-46.25	-46.24	-46.23	-46.22	-46.21	-46.2	-46.19	-46.18	-46.17	-46.16	-46.15	-46.14	-46.13	-46.12	-46.11	-46.1	-46.09	-46.08	-46.07	-46.06	-46.05	-46.04	-46.03	-46.02	-46.01	-46	-45.99	-45.98	-45.97	-45.96	-45.95	-45.94	-45.93	-45.92	-45.91	-45.9	-45.89	-45.88	-45.87	-45.86	-45.85	-45.84	-45.83	-45.82	-45.81	-45.8	-45.79	-45.78	-45.77	-45.76	-45.75	-45.74	-45.73	-45.72	-45.71	-45.7	-45.69	-45.68	-45.67	-45.66	-45.65	-45.64	-45.63	-45.62	-45.61	-45.6	-45.59	-45.58	-45.57	-45.56	-45.55	-45.54	-45.53	-45.52	-45.51	-45.5	-45.49	-45.48	-45.47	-45.46	-45.45	-45.44	-45.43	-45.42	-45.41	-45.4	-45.39	-45.38	-45.37	-45.36	-45.35	-45.34	-45.33	-45.32	-45.31	-45.3	-45.29	-45.28	-45.27	-45.26	-45.25	-45.24	-45.23	-45.22	-45.21	-45.2	-45.19	-45.18	-45.17	-45.16	-45.15	-45.14	-45.13	-45.12	-45.11	-45.1	-45.09	-45.08	-45.07	-45.06	-45.05	-45.04	-45.03	-45.02	-45.01	-45	-44.99	-44.98	-44.97	-44.96	-44.95	-44.94	-44.93	-44.92	-44.91	-44.9	-44.89	-44.88	-44.87	-44.86	-44.85	-44.84	-44.83	-44.82	-44.81	-44.8	-44.79	-44.78	-44.77	-44.76	-44.75	-44.74	-44.73	-44.72	-44.71	-44.7	-44.69	-44.68	-44.67	-44.66	-44.65	-44.64	-44.63	-44.62	-44.61	-44.6	-44.59	-44.58	-44.57	-44.56	-44.55	-44.54	-44.53	-44.52	-44.51	-44.5	-44.49	-44.48	-44.47	-44.46	-44.45	-44.44	-44.43	-44.42	-44.41	-44.4	-44.39	-44.38	-44.37	-44.36	-44.35	-44.34	-44.33	-44.32	-44.31	-44.3	-44.29	-44.28	-44.27	-44.26	-44.25	-44.24	-44.23	-44.22	-44.21	-44.2	-44.19	-44.18	-44.17	-44.16	-44.15	-44.14	-44.13	-44.12	-44.11	-44.1	-44.09	-44.08	-44.07	-44.06	-44.05	-44.04	-44.03	-44.02	-44.01	-44	-43.99	-43.98	-43.97	-43.96	-43.95	-43.94	-43.93	-43.92	-43.91	-43.9	-43.89	-43.88	-43.87	-43.86	-43.85	-43.84	-43.83	-43.82	-43.81	-43.8	-43.79	-43.78	-43.77	-43.76	-43.75	-43.74	-43.73	-43.72	-43.71	-43.7	-43.69	-43.68	-43.67	-43.66	-43.65	-43.64	-43.63	-43.62	-43.61	-43.6	-43.59	-43.58	-43.57	-43.56	-43.55	-43.54	-43.53	-43.52	-43.51	-43.5	-43.49	-43.48	-43.47	-43.46	-43.45	-43.44	-43.43	-43.42	-43.41	-43.4	-43.39	-43.38	-43.37	-43.36	-43.35	-43.34	-43.33	-43.32	-43.31	-43.3	-43.29	-43.28	-43.27	-43.26	-43.25	-43.24	-43.23	-43.22	-43.21	-43.2	-43.19	-43.18	-43.17	-43.16	-43.15	-43.14	-43.13	-43.12	-43.11	-43.1	-43.09	-43.08	-43.07	-43.06	-43.05	-43.04	-43.03	-43.02	-43.01	-43	-42.99	-42.98	-42.97	-42.96	-42.95	-42.94	-42.93	-42.92	-42.91	-42.9	-42.89	-42.88	-42.87	-42.86	-42.85	-42.84	-42.83	-42.82	-42.81	-42.8	-42.79	-42.78	-42.77	-42.76	-42.75	-42.74	-42.73	-42.72	-42.71	-42.7	-42.69	-42.68	-42.67	-42.66	-42.65	-42.64	-42.63	-42.62	-42.61	-42.6	-42.59	-42.58	-42.57	-42.56	-42.55	-42.54	-42.53	-42.52	-42.51	-42.5	-42.49	-42.48	-42.47	-42.46	-42.45	-42.44	-42.43	-42.42	-42.41	-42.4	-42.39	-42.38	-42.37	-42.36	-42.35	-42.34	-42.33	-42.32	-42.31	-42.3	-42.29	-42.28	-42.27	-42.26	-42.25	-42.24	-42.23	-42.22	-42.21	-42.2	-42.19	-42.18	-42.17	-42.16	-42.15	-42.14	-42.13	-42.12	-42.11	-42.1	-42.09	-42.08	-42.07	-42.06	-42.05	-42.04	-42.03	-42.02	-42.01	-42	-41.99	-41.98	-41.97	-41.96	-41.95	-41.94	-41.93	-41.92	-41.91	-41.9	-41.89	-41.88	-41.87	-41.86	-41.85	-41.84	-41.83	-41.82	-41.81	-41.8	-41.79	-41.78	-41.77	-41.76	-41.75	-41.74	-41.73	-41.72	-41.71	-41.7	-41.69	-41.68	-41.67	-41.66	-41.65	-41.64	-41.63	-41.62	-41.61	-41.6	-41.59	-41.58	-41.57	-41.56	-41.55	-41.54	-41.53	-41.52	-41.51	-41.5	-41.49	-41.48	-41.47	-41.46	-41.45	-41.44	-41.43	-41.42	-41.41	-41.4	-41.39	-41.38	-41.37	-41.36	-41.35	-41.34	-41.33	-41.32	-41.31	-41.3	-41.29	-41.28	-41.27	-41.26	-41.25	-41.24	-41.23	-41.22	-41.21	-41.2	-41.19	-41.18	-41.17	-41.16	-41.15	-41.14	-41.13	-41.12	-41.11	-41.1	-41.09	-41.08	-41.07	-41.06	-41.05	-41.04	-41.03	-41.02	-41.01	-41	-40.99	-40.98	-40.97	-40.96	-40.95	-40.94	-40.93	-40.92	-40.91	-40.9	-40.89	-40.88	-40.87	-40.86	-40.85	-40.84	-40.83	-40.82	-40.81	-40.8	-40.79	-40.78	-40.77	-40.76	-40.75	-40.74	-40.73	-40.72	-40.71	-40.7	-40.69	-40.68	-40.67	-40.66	-40.65	-40.64	-40.63	-40.62	-40.61	-40.6	-40.59	-40.58	-40.57	-40.56	-40.55	-40.54	-40.53	-40.52	-40.51	-40.5	-40.49	-40.48	-40.47	-40.46	-40.45	-40.44	-40.43	-40.42	-40.41	-40.4	-40.39	-40.38	-40.37	-40.36	-40.35	-40.34	-40.33	-40.32	-40.31	-40.3	-40.29	-40.28	-40.27	-40.26	-40.25	-40.24	-40.23	-40.22	-40.21	-40.2	-40.19	-40.18	-40.17	-40.16	-40.15	-40.14	-40.13	-40.12	-40.11	-40.1	-40.09	-40.08	-40.07	-40.06	-40.05	-40.04	-40.03	-40.02	-40.01	-40	-39.99	-39.98	-39.97	-39.96	-39.95	-39.94	-39.93	-39.92	-39.91	-39.9	-39.89	-39.88	-39.87	-39.86	-39.85	-39.84	-39.83	-39.82	-39.81	-39.8	-39.79	-39.78	-39.77	-39.76	-39.75	-39.74	-39.73	-39.72	-39.71	-39.7	-39.69	-39.68	-39.67	-39.66	-39.65	-39.64	-39.63	-39.62	-39.61	-39.6	-39.59	-39.58	-39.57	-39.56	-39.55	-39.54	-39.53	-39.52	-39.51	-39.5	-39.49	-39.48	-39.47	-39.46	-39.45	-39.44	-39.43	-39.42	-39.41	-39.4	-39.39	-39.38	-39.37	-39.36	-39.35	-39.34	-39.33	-39.32	-39.31	-39.3	-39.29	-39.28	-39.27	-39.26	-39.25	-39.24	-39.23	-39.22	-39.21	-39.2	-39.19	-39.18	-39.17	-39.16	-39.15	-39.14	-39.13	-39.12	-39.11	-39.1	-39.09	-39.08	-39.07	-39.06	-39.05	-39.04	-39.03	-39.02	-39.01	-39	-38.99	-38.98	-38.97	-38.96	-38.95	-38.94	-38.93	-38.92	-38.91	-38.9	-38.89	-38.88	-38.87	-38.86	-38.85	-38.84	-38.83	-38.82	-38.81	-38.8	-38.79	-38.78	-38.77	-38.76	-38.75	-38.74	-38.73	-38.72	-38.71	-38.7	-38.69	-38.68	-38.67	-38.66	-38.65	-38.64	-38.63	-38.62	-38.61	-38.6	-38.59	-38.58	-38.57	-38.56	-38.55	-38.54	-38.53	-38.52	-38.51	-38.5	-38.49	-38.48	-38.47	-38.46	-38.45	-38.44	-38.43	-38.42	-38.41	-38.4	-38.39	-38.38	-38.37	-38.36	-38.35	-38.34	-38.33	-38.32	-38.31	-38.3	-38.29	-38.28	-38.27	-38.26	-38.25	-38.24	-38.23	-38.22	-38.21	-38.2	-38.19	-38.18	-38.17	-38.16	-38.15	-38.14	-38.13	-38.12	-38.11	-38.1	-38.09	-38.08	-38.07	-38.06	-38.05	-38.04	-38.03	-38.02	-38.01	-38	-37.99	-37.98	-37.97	-37.96	-37.95	-37.94	-37.93	-37.92	-37.91	-37.9	-37.89	-37.88	-37.87	-37.86	-37.85	-37.84	-37.83	-37.82	-37.81	-37.8	-37.79	-37.78	-37.77	-37.76	-37.75	-37.74	-37.73	-37.72	-37.71	-37.7	-37.69	-37.68	-37.67	-37.66	-37.65	-37.64	-37.63	-37.62	-37.61	-37.6	-37.59	-37.58	-37.57	-37.56	-37.55	-37.54	-37.53	-37.52	-37.51	-37.5	-37.49	-37.48	-37.47	-37.46	-37.45	-37.44	-37.43	-37.42	-37.41	-37.4	-37.39	-37.38	-37.37	-37.36	-37.35	-37.34	-37.33	-37.32	-37.31	-37.3	-37.29	-37.28	-37.27	-37.26	-37.25	-37.24	-37.23	-37.22	-37.21	-37.2	-37.19	-37.18	-37.17	-37.16	-37.15	-37.14	-37.13	-37.12	-37.11	-37.1	-37.09	-37.08	-37.07	-37.06	-37.05	-37.04	-37.03	-37.02	-37.01	-37	-36.99	-36.98	-36.97	-36.96	-36.95	-36.94	-36.93	-36.92	-36.91	-36.9	-36.89	-36.88	-36.87	-36.86	-36.85	-36.84	-36.83	-36.82	-36.81	-36.8	-36.79	-36.78	-36.77	-36.76	-36.75	-36.74	-36.73	-36.72	-36.71	-36.7	-36.69	-36.68	-36.67	-36.66	-36.65	-36.64	-36.63	-36.62	-36.61	-36.6	-36.59	-36.58	-36.57	-36.56	-36.55	-36.54	-36.53	-36.52	-36.51	-36.5	-36.49	-36.48	-36.47	-36.46	-36.45	-36.44	-36.43	-36.42	-36.41	-36.4	-36.39	-36.38	-36.37	-36.36	-36.35	-36.34	-36.33	-36.32	-36.31	-36.3	-36.29	-36.28	-36.27	-36.26	-36.25	-36.24	-36.23	-36.22	-36.21	-36.2	-36.19	-36.18	-36.17	-36.16	-36.15	-36.14	-36.13	-36.12	-36.11	-36.1	-36.09	-36.08	-36.07	-36.06	-36.05	-36.04	-36.03	-36.02	-36.01	-36	-35.99	-35.98	-35.97	-35.96	-35.95	-35.94	-35.93	-35.92	-35.91	-35.9	-35.89	-35.88	-35.87	-35.86	-35.85	-35.84	-35.83	-35.82	-35.81	-35.8	-35.79	-35.78	-35.77	-35.76	-35.75	-35.74	-35.73	-35.72	-35.71	-35.7	-35.69	-35.68	-35.67	-35.66	-35.65	-35.64	-35.63	-35.62	-35.61	-35.6	-35.59	-35.58	-35.57	-35.56	-35.55	-35.54	-35.53	-35.52	-35.51	-35.5	-35.49	-35.48	-35.47	-35.46	-35.45	-35.44	-35.43	-35.42	-35.41	-35.4	-35.39	-35.38	-35.37	-35.36	-35.35	-35.34	-35.33	-35.32	-35.31	-35.3	-35.29	-35.28	-35.27	-35.26	-35.25	-35.24	-35.23	-35.22	-35.21	-35.2	-35.19	-35.18	-35.17	-35.16	-35.15	-35.14	-35.13	-35.12	-35.11	-35.1	-35.09	-35.08	-35.07	-35.06	-35.05	-35.04	-35.03	-35.02	-35.01	-35	-34.99	-34.98	-34.97	-34.96	-34.95	-34.94	-34.93	-34.92	-34.91	-34.9	-34.89	-34.88	-34.87	-34.86	-34.85	-34.84	-34.83	-34.82	-34.81	-34.8	-34.79	-34.78	-34.77	-34.76	-34.75	-34.74	-34.73	-34.72	-34.71	-34.7	-34.69	-34.68	-34.67	-34.66	-34.65	-34.64	-34.63	-34.62	-34.61	-34.6	-34.59	-34.58	-34.57	-34.56	-34.55	-34.54	-34.53	-34.52	-34.51	-34.5	-34.49	-34.48	-34.47	-34.46	-34.45	-34.44	-34.43	-34.42	-34.41	-34.4	-34.39	-34.38	-34.37	-34.36	-34.35	-34.34	-34.33	-34.32	-34.31	-34.3	-34.29	-34.28	-34.27	-34.26	-34.25	-34.24	-34.23	-34.22	-34.21	-34.2	-34.19	-34.18	-34.17	-34.16	-34.15	-34.14	-34.13	-34.12	-34.11	-34.1	-34.09	-34.08	-34.07	-34.06	-34.05	-34.04	-34.03	-34.02	-34.01	-34	-33.99	-33.98	-33.97	-33.96	-33.95	-33.94	-33.93	-33.92	-33.91	-33.9	-33.89	-33.88	-33.87	-33.86	-33.85	-33.84	-33.83	-33.82	-33.81	-33.8	-33.79	-33.78	-33.77	-33.76	-33.75	-33.74	-33.73	-33.72	-33.71	-33.7	-33.69	-33.68	-33.67	-33.66	-33.65	-33.64	-33.63	-33.62	-33.61	-33.6	-33.59	-33.58	-33.57	-33.56	-33.55	-33.54	-33.53	-33.52	-33.51	-33.5	-33.49	-33.48	-33.47	-33.46	-33.45	-33.44	-33.43	-33.42	-33.41	-33.4	-33.39	-33.38	-33.37	-33.36	-33.35	-33.34	-33.33	-33.32	-33.31	-33.3	-33.29	-33.28	-33.27	-33.26	-33.25	-33.24	-33.23	-33.22	-33.21	-33.2	-33.19	-33.18	-33.17	-33.16	-33.15	-33.14	-33.13	-33.12	-33.11	-33.1	-33.09	-33.08	-33.07	-33.06	-33.05	-33.04	-33.03	-33.02	-33.01	-33	-32.99	-32.98	-32.97	-32.96	-32.95	-32.94	-32.93	-32.92	-32.91	-32.9	-32.89	-32.88	-32.87	-32.86	-32.85	-32.84	-32.83	-32.82	-32.81	-32.8	-32.79	-32.78	-32.77	-32.76	-32.75	-32.74	-32.73	-32.72	-32.71	-32.7	-32.69	-32.68	-32.67	-32.66	-32.65	-32.64	-32.63	-32.62	-32.61	-32.6	-32.59	-32.58	-32.57	-32.56	-32.55	-32.54	-32.53	-32.52	-32.51	-32.5	-32.49	-32.48	-32.47	-32.46	-32.45	-32.44	-32.43	-32.42	-32.41	-32.4	-32.39	-32.38	-32.37	-32.36	-32.35	-32.34	-32.33	-32.32	-32.31	-32.3	-32.29	-32.28	-32.27	-32.26	-32.25	-32.24	-32.23	-32.22	-32.21	-32.2	-32.19	-32.18	-32.17	-32.16	-32.15	-32.14	-32.13	-32.12	-32.11	-32.1	-32.09	-32.08	-32.07	-32.06	-32.05	-32.04	-32.03	-32.02	-32.01	-32	-31.99	-31.98	-31.97	-31.96	-31.95	-31.94	-31.93	-31.92	-31.91	-31.9	-31.89	-31.88	-31.87	-31.86	-31.85	-31.84	-31.83	-31.82	-31.81	-31.8	-31.79	-31.78	-31.77	-31.76	-31.75	-31.74	-31.73	-31.72	-31.71	-31.7	-31.69	-31.68	-31.67	-31.66	-31.65	-31.64	-31.63	-31.62	-31.61	-31.6	-31.59	-31.58	-31.57	-31.56	-31.55	-31.54	-31.53	-31.52	-31.51	-31.5	-31.49	-31.48	-31.47	-31.46	-31.45	-31.44	-31.43	-31.42	-31.41	-31.4	-31.39	-31.38	-31.37	-31.36	-31.35	-31.34	-31.33	-31.32	-31.31	-31.3	-31.29	-31.28	-31.27	-31.26	-31.25	-31.24	-31.23	-31.22	-31.21	-31.2	-31.19	-31.18	-31.17	-31.16	-31.15	-31.14	-31.13	-31.12	-31.11	-31.1	-31.09	-31.08	-31.07	-31.06	-31.05	-31.04	-31.03	-31.02	-31.01	-31	-30.99	-30.98	-30.97	-30.96	-30.95	-30.94	-30.93	-30.92	-30.91	-30.9	-30.89	-30.88	-30.87	-30.86	-30.85	-30.84	-30.83	-30.82	-30.81	-30.8	-30.79	-30.78	-30.77	-30.76	-30.75	-30.74	-30.73	-30.72	-30.71	-30.7	-30.69	-30.68	-30.67	-30.66	-30.65	-30.64	-30.63	-30.62	-30.61	-30.6	-30.59	-30.58	-30.57	-30.56	-30.55	-30.54	-30.53	-30.52	-30.51	-30.5	-30.49	-30.48	-30.47	-30.46	-30.45	-30.44	-30.43	-30.42	-30.41	-30.4	-30.39	-30.38	-30.37	-30.36	-30.35	-30.34	-30.33	-30.32	-30.31	-30.3	-30.29	-30.28	-30.27	-30.26	-30.25	-30.24	-30.23	-30.22	-30.21	-30.2	-30.19	-30.18	-30.17	-30.16	-30.15	-30.14	-30.13	-30.12	-30.11	-30.1	-30.09	-30.08	-30.07	-30.06	-30.05	-30.04	-30.03	-30.02	-30.01	-30	-29.99	-29.98	-29.97	-29.96	-29.95	-29.94	-29.93	-29.92	-29.91	-29.9	-29.89	-29.88	-29.87	-29.86	-29.85	-29.84	-29.83	-29.82	-29.81	-29.8	-29.79	-29.78	-29.77	-29.76	-29.75	-29.74	-29.73	-29.72	-29.71	-29.7	-29.69	-29.68	-29.67	-29.66	-29.65	-29.64	-29.63	-29.62	-29.61	-29.6	-29.59	-29.58	-29.57	-29.56	-29.55	-29.54	-29.53	-29.52	-29.51	-29.5	-29.49	-29.48	-29.47	-29.46	-29.45	-29.44	-29.43	-29.42	-29.41	-29.4	-29.39	-29.38	-29.37	-29.36	-29.35	-29.34	-29.33	-29.32	-29.31	-29.3	-29.29	-29.28	-29.27	-29.26	-29.25	-29.24	-29.23	-29.22	-29.21	-29.2	-29.19	-29.18	-29.17	-29.16	-29.15	-29.14	-29.13	-29.12	-29.11	-29.1	-29.09	-29.08	-29.07	-29.06	-29.05	-29.04	-29.03	-29.02	-29.01	-29	-28.99	-28.98	-28.97	-28.96	-28.95	-28.94	-28.93	-28.92	-28.91	-28.9	-28.89	-28.88	-28.87	-28.86	-28.85	-28.84	-28.83	-28.82	-28.81	-28.8	-28.79	-28.78	-28.77	-28.76	-28.75	-28.74	-28.73	-28.72	-28.71	-28.7	-28.69	-28.68	-28.67	-28.66	-28.65	-28.64	-28.63	-28.62	-28.61	-28.6	-28.59	-28.58	-28.57	-28.56	-28.55	-28.54	-28.53	-28.52	-28.51	-28.5	-28.49	-28.48	-28.47	-28.46	-28.45	-28.44	-28.43	-28.42	-28.41	-28.4	-28.39	-28.38	-28.37	-28.36	-28.35	-28.34	-28.33	-28.32	-28.31	-28.3	-28.29	-28.28	-28.27	-28.26	-28.25	-28.24	-28.23	-28.22	-28.21	-28.2	-28.19	-28.18	-28.17	-28.16	-28.15	-28.14	-28.13	-28.12	-28.11	-28.1	-28.09	-28.08	-28.07	-28.06	-28.05	-28.04	-28.03	-28.02	-28.01	-28	-27.99	-27.98	-27.97	-27.96	-27.95	-27.94	-27.93	-27.92	-27.91	-27.9	-27.89	-27.88	-27.87	-27.86	-27.85	-27.84	-27.83	-27.82	-27.81	-27.8	-27.79	-27.78	-27.77	-27.76	-27.75	-27.74	-27.73	-27.72	-27.71	-27.7	-27.69	-27.68	-27.67	-27.66	-27.65	-27.64	-27.63	-27.62	-27.61	-27.6	-27.59	-27.58	-27.57	-27.56	-27.55	-27.54	-27.53	-27.52	-27.51	-27.5	-27.49	-27.48	-27.47	-27.46	-27.45	-27.44	-27.43	-27.42	-27.41	-27.4	-27.39	-27.38	-27.37	-27.36	-27.35	-27.34	-27.33	-27.32	-27.31	-27.3	-27.29	-27.28	-27.27	-27.26	-27.25	-27.24	-27.23	-27.22	-27.21	-27.2	-27.19	-27.18	-27.17	-27.16	-27.15	-27.14	-27.13	-27.12	-27.11	-27.1	-27.09	-27.08	-27.07	-27.06	-27.05	-27.04	-27.03	-27.02	-27.01	-27	-26.99	-26.98	-26.97	-26.96	-26.95	-26.94	-26.93	-26.92	-26.91	-26.9	-26.89	-26.88	-26.87	-26.86	-26.85	-26.84	-26.83	-26.82	-26.81	-26.8	-26.79	-26.78	-26.77	-26.76	-26.75	-26.74	-26.73	-26.72	-26.71	-26.7	-26.69	-26.68	-26.67	-26.66	-26.65	-26.64	-26.63	-26.62	-26.61	-26.6	-26.59	-26.58	-26.57	-26.56	-26.55	-26.54	-26.53	-26.52	-26.51	-26.5	-26.49	-26.48	-26.47	-26.46	-26.45	-26.44	-26.43	-26.42	-26.41	-26.4	-26.39	-26.38	-26.37	-26.36	-26.35	-26.34	-26.33	-26.32	-26.31	-26.3	-26.29	-26.28	-26.27	-26.26	-26.25	-26.24	-26.23	-26.22	-26.21	-26.2	-26.19	-26.18	-26.17	-26.16	-26.15	-26.14	-26.13	-26.12	-26.11	-26.1	-26.09	-26.08	-26.07	-26.06	-26.05	-26.04	-26.03	-26.02	-26.01	-26	-25.99	-25.98	-25.97	-25.96	-25.95	-25.94	-25.93	-25.92	-25.91	-25.9	-25.89	-25.88	-25.87	-25.86	-25.85	-25.84	-25.83	-25.82	-25.81	-25.8	-25.79	-25.78	-25.77	-25.76	-25.75	-25.74	-25.73	-25.72	-25.71	-25.7	-25.69	-25.68	-25.67	-25.66	-25.65	-25.64	-25.63	-25.62	-25.61	-25.6	-25.59	-25.58	-25.57	-25.56	-25.55	-25.54	-25.53	-25.52	-25.51	-25.5	-25.49	-25.48	-25.47	-25.46	-25.45	-25.44	-25.43	-25.42	-25.41	-25.4	-25.39	-25.38	-25.37	-25.36	-25.35	-25.34	-25.33	-25.32	-25.31	-25.3	-25.29	-25.28	-25.27	-25.26	-25.25	-25.24	-25.23	-25.22	-25.21	-25.2	-25.19	-25.18	-25.17	-25.16	-25.15	-25.14	-25.13	-25.12	-25.11	-25.1	-25.09	-25.08	-25.07	-25.06	-25.05	-25.04	-25.03	-25.02	-25.01	-25	-24.99	-24.98	-24.97	-24.96	-24.95	-24.94	-24.93	-24.92	-24.91	-24.9	-24.89	-24.88	-24.87	-24.86	-24.85	-24.84	-24.83	-24.82	-24.81	-24.8	-24.79	-24.78	-24.77	-24.76	-24.75	-24.74	-24.73	-24.72	-24.71	-24.7	-24.69	-24.68	-24.67	-24.66	-24.65	-24.64	-24.63	-24.62	-24.61	-24.6	-24.59	-24.58	-24.57	-24.56	-24.55	-24.54	-24.53	-24.52	-24.51	-24.5	-24.49	-24.48	-24.47	-24.46	-24.45	-24.44	-24.43	-24.42	-24.41	-24.4	-24.39	-24.38	-24.37	-24.36	-24.35	-24.34	-24.33	-24.32	-24.31	-24.3	-24.29	-24.28	-24.27	-24.26	-24.25	-24.24	-24.23	-24.22	-24.21	-24.2	-24.19	-24.18	-24.17	-24.16	-24.15	-24.14	-24.13	-24.12	-24.11	-24.1	-24.09	-24.08	-24.07	-24.06	-24.05	-24.04	-24.03	-24.02	-24.01	-24	-23.99	-23.98	-23.97	-23.96	-23.95	-23.94	-23.93	-23.92	-23.91	-23.9	-23.89	-23.88	-23.87	-23.86	-23.85	-23.84	-23.83	-23.82	-23.81	-23.8	-23.79	-23.78	-23.77	-23.76	-23.75	-23.74	-23.73	-23.72	-23.71	-23.7	-23.69	-23.68	-23.67	-23.66	-23.65	-23.64	-23.63	-23.62	-23.61	-23.6	-23.59	-23.58	-23.57	-23.56	-23.55	-23.54	-23.53	-23.52	-23.51	-23.5	-23.49	-23.48	-23.47	-23.46	-23.45	-23.44	-23.43	-23.42	-23.41	-23.4	-23.39	-23.38	-23.37	-23.36	-23.35	-23.34	-23.33	-23.32	-23.31	-23.3	-23.29	-23.28	-23.27	-23.26	-23.25	-23.24	-23.23	-23.22	-23.21	-23.2	-23.19	-23.18	-23.17	-23.16	-23.15	-23.14	-23.13	-23.12	-23.11	-23.1	-23.09	-23.08	-23.07	-23.06	-23.05	-23.04	-23.03	-23.02	-23.01	-23	-22.99	-22.98	-22.97	-22.96	-22.95	-22.94	-22.93	-22.92	-22.91	-22.9	-22.89	-22.88	-22.87	-22.86	-22.85	-22.84	-22.83	-22.82	-22.81	-22.8	-22.79	-22.78	-22.77	-22.76	-22.75	-22.74	-22.73	-22.72	-22.71	-22.7	-22.69	-22.68	-22.67	-22.66	-22.65	-22.64	-22.63	-22.62	-22.61	-22.6	-22.59	-22.58	-22.57	-22.56	-22.55	-22.54	-22.53	-22.52	-22.51	-22.5	-22.49	-22.48	-22.47	-22.46	-22.45	-22.44	-22.43	-22.42	-22.41	-22.4	-22.39	-22.38	-22.37	-22.36	-22.35	-22.34	-22.33	-22.32	-22.31	-22.3	-22.29	-22.28	-22.27	-22.26	-22.25	-22.24	-22.23	-22.22	-22.21	-22.2	-22.19	-22.18	-22.17	-22.16	-22.15	-22.14	-22.13	-22.12	-22.11	-22.1	-22.09	-22.08	-22.07	-22.06	-22.05	-22.04	-22.03	-22.02	-22.01	-22	-21.99	-21.98	-21.97	-21.96	-21.95	-21.94	-21.93	-21.92	-21.91	-21.9	-21.89	-21.88	-21.87	-21.86	-21.85	-21.84	-21.83	-21.82	-21.81	-21.8	-21.79	-21.78	-21.77	-21.76	-21.75	-21.74	-21.73	-21.72	-21.71	-21.7	-21.69	-21.68	-21.67	-21.66	-21.65	-21.64	-21.63	-21.62	-21.61	-21.6	-21.59	-21.58	-21.57	-21.56	-21.55	-21.54	-21.53	-21.52	-21.51	-21.5	-21.49	-21.48	-21.47	-21.46	-21.45	-21.44	-21.43	-21.42	-21.41	-21.4	-21.39	-21.38	-21.37	-21.36	-21.35	-21.34	-21.33	-21.32	-21.31	-21.3	-21.29	-21.28	-21.27	-21.26	-21.25	-21.24	-21.23	-21.22	-21.21	-21.2	-21.19	-21.18	-21.17	-21.16	-21.15	-21.14	-21.13	-21.12	-21.11	-21.1	-21.09	-21.08	-21.07	-21.06	-21.05	-21.04	-21.03	-21.02	-21.01	-21	-20.99	-20.98	-20.97	-20.96	-20.95	-20.94	-20.93	-20.92	-20.91	-20.9	-20.89	-20.88	-20.87	-20.86	-20.85	-20.84	-20.83	-20.82	-20.81	-20.8	-20.79	-20.78	-20.77	-20.76	-20.75	-20.74	-20.73	-20.72	-20.71	-20.7	-20.69	-20.68	-20.67	-20.66	-20.65	-20.64	-20.63	-20.62	-20.61	-20.6	-20.59	-20.58	-20.57	-20.56	-20.55	-20.54	-20.53	-20.52	-20.51	-20.5	-20.49	-20.48	-20.47	-20.46	-20.45	-20.44	-20.43	-20.42	-20.41	-20.4	-20.39	-20.38	-20.37	-20.36	-20.35	-20.34	-20.33	-20.32	-20.31	-20.3	-20.29	-20.28	-20.27	-20.26	-20.25	-20.24	-20.23	-20.22	-20.21	-20.2	-20.19	-20.18	-20.17	-20.16	-20.15	-20.14	-20.13	-20.12	-20.11	-20.1	-20.09	-20.08	-20.07	-20.06	-20.05	-20.04	-20.03	-20.02	-20.01	-20	-19.99	-19.98	-19.97	-19.96	-19.95	-19.94	-19.93	-19.92	-19.91	-19.9	-19.89	-19.88	-19.87	-19.86	-19.85	-19.84	-19.83	-19.82	-19.81	-19.8	-19.79	-19.78	-19.77	-19.76	-19.75	-19.74	-19.73	-19.72	-19.71	-19.7	-19.69	-19.68	-19.67	-19.66	-19.65	-19.64	-19.63	-19.62	-19.61	-19.6	-19.59	-19.58	-19.57	-19.56	-19.55	-19.54	-19.53	-19.52	-19.51	-19.5	-19.49	-19.48	-19.47	-19.46	-19.45	-19.44	-19.43	-19.42	-19.41	-19.4	-19.39	-19.38	-19.37	-19.36	-19.35	-19.34	-19.33	-19.32	-19.31	-19.3	-19.29	-19.28	-19.27	-19.26	-19.25	-19.24	-19.23	-19.22	-19.21	-19.2	-19.19	-19.18	-19.17	-19.16	-19.15	-19.14	-19.13	-19.12	-19.11	-19.1	-19.09	-19.08	-19.07	-19.06	-19.05	-19.04	-19.03	-19.02	-19.01	-19	-18.99	-18.98	-18.97	-18.96	-18.95	-18.94	-18.93	-18.92	-18.91	-18.9	-18.89	-18.88	-18.87	-18.86	-18.85	-18.84	-18.83	-18.82	-18.81	-18.8	-18.79	-18.78	-18.77	-18.76	-18.75	-18.74	-18.73	-18.72	-18.71	-18.7	-18.69	-18.68	-18.67	-18.66	-18.65	-18.64	-18.63	-18.62	-18.61	-18.6	-18.59	-18.58	-18.57	-18.56	-18.55	-18.54	-18.53	-18.52	-18.51	-18.5	-18.49	-18.48	-18.47	-18.46	-18.45	-18.44	-18.43	-18.42	-18.41	-18.4	-18.39	-18.38	-18.37	-18.36	-18.35	-18.34	-18.33	-18.32	-18.31	-18.3	-18.29	-18.28	-18.27	-18.26	-18.25	-18.24	-18.23	-18.22	-18.21	-18.2	-18.19	-18.18	-18.17	-18.16	-18.15	-18.14	-18.13	-18.12	-18.11	-18.1	-18.09	-18.08	-18.07	-18.06	-18.05	-18.04	-18.03	-18.02	-18.01	-18	-17.99	-17.98	-17.97	-17.96	-17.95	-17.94	-17.93	-17.92	-17.91	-17.9	-17.89	-17.88	-17.87	-17.86	-17.85	-17.84	-17.83	-17.82	-17.81	-17.8	-17.79	-17.78	-17.77	-17.76	-17.75	-17.74	-17.73	-17.72	-17.71	-17.7	-17.69	-17.68	-17.67	-17.66	-17.65	-17.64	-17.63	-17.62	-17.61	-17.6	-17.59	-17.58	-17.57	-17.56	-17.55	-17.54	-17.53	-17.52	-17.51	-17.5	-17.49	-17.48	-17.47	-17.46	-17.45	-17.44	-17.43	-17.42	-17.41	-17.4	-17.39	-17.38	-17.37	-17.36	-17.35	-17.34	-17.33	-17.32	-17.31	-17.3	-17.29	-17.28	-17.27	-17.26	-17.25	-17.24	-17.23	-17.22	-17.21	-17.2	-17.19	-17.18	-17.17	-17.16	-17.15	-17.14	-17.13	-17.12	-17.11	-17.1	-17.09	-17.08	-17.07	-17.06	-17.05	-17.04	-17.03	-17.02	-17.01	-17	-16.99	-16.98	-16.97	-16.96	-16.95	-16.94	-16.93	-16.92	-16.91	-16.9	-16.89	-16.88	-16.87	-16.86	-16.85	-16.84	-16.83	-16.82	-16.81	-16.8	-16.79	-16.78	-16.77	-16.76	-16.75	-16.74	-16.73	-16.72	-16.71	-16.7	-16.69	-16.68	-16.67	-16.66	-16.65	-16.64	-16.63	-16.62	-16.61	-16.6	-16.59	-16.58	-16.57	-16.56	-16.55	-16.54	-16.53	-16.52	-16.51	-16.5	-16.49	-16.48	-16.47	-16.46	-16.45	-16.44	-16.43	-16.42	-16.41	-16.4	-16.39	-16.38	-16.37	-16.36	-16.35	-16.34	-16.33	-16.32	-16.31	-16.3	-16.29	-16.28	-16.27	-16.26	-16.25	-16.24	-16.23	-16.22	-16.21	-16.2	-16.19	-16.18	-16.17	-16.16	-16.15	-16.14	-16.13	-16.12	-16.11	-16.1	-16.09	-16.08	-16.07	-16.06	-16.05	-16.04	-16.03	-16.02	-16.01	-16	-15.99	-15.98	-15.97	-15.96	-15.95	-15.94	-15.93	-15.92	-15.91	-15.9	-15.89	-15.88	-15.87	-15.86	-15.85	-15.84	-15.83	-15.82	-15.81	-15.8	-15.79	-15.78	-15.77	-15.76	-15.75	-15.74	-15.73	-15.72	-15.71	-15.7	-15.69	-15.68	-15.67	-15.66	-15.65	-15.64	-15.63	-15.62	-15.61	-15.6	-15.59	-15.58	-15.57	-15.56	-15.55	-15.54	-15.53	-15.52	-15.51	-15.5	-15.49	-15.48	-15.47	-15.46	-15.45	-15.44	-15.43	-15.42	-15.41	-15.4	-15.39	-15.38	-15.37	-15.36	-15.35	-15.34	-15.33	-15.32	-15.31	-15.3	-15.29	-15.28	-15.27	-15.26	-15.25	-15.24	-15.23	-15.22	-15.21	-15.2	-15.19	-15.18	-15.17	-15.16	-15.15	-15.14	-15.13	-15.12	-15.11	-15.1	-15.09	-15.08	-15.07	-15.06	-15.05	-15.04	-15.03	-15.02	-15.01	-15	-14.99	-14.98	-14.97	-14.96	-14.95	-14.94	-14.93	-14.92	-14.91	-14.9	-14.89	-14.88	-14.87	-14.86	-14.85	-14.84	-14.83	-14.82	-14.81	-14.8	-14.79	-14.78	-14.77	-14.76	-14.75	-14.74	-14.73	-14.72	-14.71	-14.7	-14.69	-14.68	-14.67	-14.66	-14.65	-14.64	-14.63	-14.62	-14.61	-14.6	-14.59	-14.58	-14.57	-14.56	-14.55	-14.54	-14.53	-14.52	-14.51	-14.5	-14.49	-14.48	-14.47	-14.46	-14.45	-14.44	-14.43	-14.42	-14.41	-14.4	-14.39	-14.38	-14.37	-14.36	-14.35	-14.34	-14.33	-14.32	-14.31	-14.3	-14.29	-14.28	-14.27	-14.26	-14.25	-14.24	-14.23	-14.22	-14.21	-14.2	-14.19	-14.18	-14.17	-14.16	-14.15	-14.14	-14.13	-14.12	-14.11	-14.1	-14.09	-14.08	-14.07	-14.06	-14.05	-14.04	-14.03	-14.02	-14.01	-14	-13.99	-13.98	-13.97	-13.96	-13.95	-13.94	-13.93	-13.92	-13.91	-13.9	-13.89	-13.88	-13.87	-13.86	-13.85	-13.84	-13.83	-13.82	-13.81	-13.8	-13.79	-13.78	-13.77	-13.76	-13.75	-13.74	-13.73	-13.72	-13.71	-13.7	-13.69	-13.68	-13.67	-13.66	-13.65	-13.64	-13.63	-13.62	-13.61	-13.6	-13.59	-13.58	-13.57	-13.56	-13.55	-13.54	-13.53	-13.52	-13.51	-13.5	-13.49	-13.48	-13.47	-13.46	-13.45	-13.44	-13.43	-13.42	-13.41	-13.4	-13.39	-13.38	-13.37	-13.36	-13.35	-13.34	-13.33	-13.32	-13.31	-13.3	-13.29	-13.28	-13.27	-13.26	-13.25	-13.24	-13.23	-13.22	-13.21	-13.2	-13.19	-13.18	-13.17	-13.16	-13.15	-13.14	-13.13	-13.12	-13.11	-13.1	-13.09	-13.08	-13.07	-13.06	-13.05	-13.04	-13.03	-13.02	-13.01	-13	-12.99	-12.98	-12.97	-12.96	-12.95	-12.94	-12.93	-12.92	-12.91	-12.9	-12.89	-12.88	-12.87	-12.86	-12.85	-12.84	-12.83	-12.82	-12.81	-12.8	-12.79	-12.78	-12.77	-12.76	-12.75	-12.74	-12.73	-12.72	-12.71	-12.7	-12.69	-12.68	-12.67	-12.66	-12.65	-12.64	-12.63	-12.62	-12.61	-12.6	-12.59	-12.58	-12.57	-12.56	-12.55	-12.54	-12.53	-12.52	-12.51	-12.5	-12.49	-12.48	-12.47	-12.46	-12.45	-12.44	-12.43	-12.42	-12.41	-12.4	-12.39	-12.38	-12.37	-12.36	-12.35	-12.34	-12.33	-12.32	-12.31	-12.3	-12.29	-12.28	-12.27	-12.26	-12.25	-12.24	-12.23	-12.22	-12.21	-12.2	-12.19	-12.18	-12.17	-12.16	-12.15	-12.14	-12.13	-12.12	-12.11	-12.1	-12.09	-12.08	-12.07	-12.06	-12.05	-12.04	-12.03	-12.02	-12.01	-12	-11.99	-11.98	-11.97	-11.96	-11.95	-11.94	-11.93	-11.92	-11.91	-11.9	-11.89	-11.88	-11.87	-11.86	-11.85	-11.84	-11.83	-11.82	-11.81	-11.8	-11.79	-11.78	-11.77	-11.76	-11.75	-11.74	-11.73	-11.72	-11.71	-11.7	-11.69	-11.68	-11.67	-11.66	-11.65	-11.64	-11.63	-11.62	-11.61	-11.6	-11.59	-11.58	-11.57	-11.56	-11.55	-11.54	-11.53	-11.52	-11.51	-11.5	-11.49	-11.48	-11.47	-11.46	-11.45	-11.44	-11.43	-11.42	-11.41	-11.4	-11.39	-11.38	-11.37	-11.36	-11.35	-11.34	-11.33	-11.32	-11.31	-11.3	-11.29	-11.28	-11.27	-11.26	-11.25	-11.24	-11.23	-11.22	-11.21	-11.2	-11.19	-11.18	-11.17	-11.16	-11.15	-11.14	-11.13	-11.12	-11.11	-11.1	-11.09	-11.08	-11.07	-11.06	-11.05	-11.04	-11.03	-11.02	-11.01	-11	-10.99	-10.98	-10.97	-10.96	-10.95	-10.94	-10.93	-10.92	-10.91	-10.9	-10.89	-10.88	-10.87	-10.86	-10.85	-10.84	-10.83	-10.82	-10.81	-10.8	-10.79	-10.78	-10.77	-10.76	-10.75	-10.74	-10.73	-10.72	-10.71	-10.7	-10.69	-10.68	-10.67	-10.66	-10.65	-10.64	-10.63	-10.62	-10.61	-10.6	-10.59	-10.58	-10.57	-10.56	-10.55	-10.54	-10.53	-10.52	-10.51	-10.5	-10.49	-10.48	-10.47	-10.46	-10.45	-10.44	-10.43	-10.42	-10.41	-10.4	-10.39	-10.38	-10.37	-10.36	-10.35	-10.34	-10.33	-10.32	-10.31	-10.3	-10.29	-10.28	-10.27	-10.26	-10.25	-10.24	-10.23	-10.22	-10.21	-10.2	-10.19	-10.18	-10.17	-10.16	-10.15	-10.14	-10.13	-10.12	-10.11	-10.1	-10.09	-10.08	-10.07	-10.06	-10.05	-10.04	-10.03	-10.02	-10.01	-10	-9.99	-9.98	-9.97	-9.96	-9.95	-9.94	-9.93	-9.92	-9.91	-9.9	-9.89	-9.88	-9.87	-9.86	-9.85	-9.84	-9.83	-9.82	-9.81	-9.8	-9.79	-9.78	-9.77	-9.76	-9.75	-9.74	-9.73	-9.72	-9.71	-9.7	-9.69	-9.68	-9.67	-9.66	-9.65	-9.64	-9.63	-9.62	-9.61	-9.6	-9.59	-9.58	-9.57	-9.56	-9.55	-9.54	-9.53	-9.52	-9.51	-9.5	-9.49	-9.48	-9.47	-9.46	-9.45	-9.44	-9.43	-9.42	-9.41	-9.4	-9.39	-9.38	-9.37	-9.36	-9.35	-9.34	-9.33	-9.32	-9.31	-9.3	-9.29	-9.28	-9.27	-9.26	-9.25	-9.24	-9.23	-9.22	-9.21	-9.2	-9.19	-9.18	-9.17	-9.16	-9.15	-9.14	-9.13	-9.12	-9.11	-9.1	-9.09	-9.08	-9.07	-9.06	-9.05	-9.04	-9.03	-9.02	-9.01	-9	-8.99	-8.98	-8.97	-8.96	-8.95	-8.94	-8.93	-8.92	-8.91	-8.9	-8.89	-8.88	-8.87	-8.86	-8.85	-8.84	-8.83	-8.82	-8.81	-8.8	-8.79	-8.78	-8.77	-8.76	-8.75	-8.74	-8.73	-8.72	-8.71	-8.7	-8.69	-8.68	-8.67	-8.66	-8.65	-8.64	-8.63	-8.62	-8.61	-8.6	-8.59	-8.58	-8.57	-8.56	-8.55	-8.54	-8.53	-8.52	-8.51	-8.5	-8.49	-8.48	-8.47	-8.46	-8.45	-8.44	-8.43	-8.42	-8.41	-8.4	-8.39	-8.38	-8.37	-8.36	-8.35	-8.34	-8.33	-8.32	-8.31	-8.3	-8.29	-8.28	-8.27	-8.26	-8.25	-8.24	-8.23	-8.22	-8.21	-8.2	-8.19	-8.18	-8.17	-8.16	-8.15	-8.14	-8.13	-8.12	-8.11	-8.1	-8.09	-8.08	-8.07	-8.06	-8.05	-8.04	-8.03	-8.02	-8.01	-8	-7.99	-7.98	-7.97	-7.96	-7.95	-7.94	-7.93	-7.92	-7.91	-7.9	-7.89	-7.88	-7.87	-7.86	-7.85	-7.84	-7.83	-7.82	-7.81	-7.8	-7.79	-7.78	-7.77	-7.76	-7.75	-7.74	-7.73	-7.72	-7.71	-7.7	-7.69	-7.68	-7.67	-7.66	-7.65	-7.64	-7.63	-7.62	-7.61	-7.6	-7.59	-7.58	-7.57	-7.56	-7.55	-7.54	-7.53	-7.52	-7.51	-7.5	-7.49	-7.48	-7.47	-7.46	-7.45	-7.44	-7.43	-7.42	-7.41	-7.4	-7.39	-7.38	-7.37	-7.36	-7.35	-7.34	-7.33	-7.32	-7.31	-7.3	-7.29	-7.28	-7.27	-7.26	-7.25	-7.24	-7.23	-7.22	-7.21	-7.2	-7.19	-7.18	-7.17	-7.16	-7.15	-7.14	-7.13	-7.12	-7.11	-7.1	-7.09	-7.08	-7.07	-7.06	-7.05	-7.04	-7.03	-7.02	-7.01	-7	-6.99	-6.98	-6.97	-6.96	-6.95	-6.94	-6.93	-6.92	-6.91	-6.9	-6.89	-6.88	-6.87	-6.86	-6.85	-6.84	-6.83	-6.82	-6.81	-6.8	-6.79	-6.78	-6.77	-6.76	-6.75	-6.74	-6.73	-6.72	-6.71	-6.7	-6.69	-6.68	-6.67	-6.66	-6.65	-6.64	-6.63	-6.62	-6.61	-6.6	-6.59	-6.58	-6.57	-6.56	-6.55	-6.54	-6.53	-6.52	-6.51	-6.5	-6.49	-6.48	-6.47	-6.46	-6.45	-6.44	-6.43	-6.42	-6.41	-6.4	-6.39	-6.38	-6.37	-6.36	-6.35	-6.34	-6.33	-6.32	-6.31	-6.3	-6.29	-6.28	-6.27	-6.26	-6.25	-6.24	-6.23	-6.22	-6.21	-6.2	-6.19	-6.18	-6.17	-6.16	-6.15	-6.14	-6.13	-6.12	-6.11	-6.1	-6.09	-6.08	-6.07	-6.06	-6.05	-6.04	-6.03	-6.02	-6.01	-6	-5.99	-5.98	-5.97	-5.96	-5.95	-5.94	-5.93	-5.92	-5.91	-5.9	-5.89	-5.88	-5.87	-5.86	-5.85	-5.84	-5.83	-5.82	-5.81	-5.8	-5.79	-5.78	-5.77	-5.76	-5.75	-5.74	-5.73	-5.72	-5.71	-5.7	-5.69	-5.68	-5.67	-5.66	-5.65	-5.64	-5.63	-5.62	-5.61	-5.6	-5.59	-5.58	-5.57	-5.56	-5.55	-5.54	-5.53	-5.52	-5.51	-5.5	-5.49	-5.48	-5.47	-5.46	-5.45	-5.44	-5.43	-5.42	-5.41	-5.4	-5.39	-5.38	-5.37	-5.36	-5.35	-5.34	-5.33	-5.32	-5.31	-5.3	-5.29	-5.28	-5.27	-5.26	-5.25	-5.24	-5.23	-5.22	-5.21	-5.2	-5.19	-5.18	-5.17	-5.16	-5.15	-5.14	-5.13	-5.12	-5.11	-5.1	-5.09	-5.08	-5.07	-5.06	-5.05	-5.04	-5.03	-5.02	-5.01	-5	-4.99	-4.98	-4.97	-4.96	-4.95	-4.94	-4.93	-4.92	-4.91	-4.9	-4.89	-4.88	-4.87	-4.86	-4.85	-4.84	-4.83	-4.82	-4.81	-4.8	-4.79	-4.78	-4.77	-4.76	-4.75	-4.74	-4.73	-4.72	-4.71	-4.7	-4.69	-4.68	-4.67	-4.66	-4.65	-4.64	-4.63	-4.62	-4.61	-4.6	-4.59	-4.58	-4.57	-4.56	-4.55	-4.54	-4.53	-4.52	-4.51	-4.5	-4.49	-4.48	-4.47	-4.46	-4.45	-4.44	-4.43	-4.42	-4.41	-4.4	-4.39	-4.38	-4.37	-4.36	-4.35	-4.34	-4.33	-4.32	-4.31	-4.3	-4.29	-4.28	-4.27	-4.26	-4.25	-4.24	-4.23	-4.22	-4.21	-4.2	-4.19	-4.18	-4.17	-4.16	-4.15	-4.14	-4.13	-4.12	-4.11	-4.1	-4.09	-4.08	-4.07	-4.06	-4.05	-4.04	-4.03	-4.02	-4.01	-4	-3.99	-3.98	-3.97	-3.96	-3.95	-3.94	-3.93	-3.92	-3.91	-3.9	-3.89	-3.88	-3.87	-3.86	-3.85	-3.84	-3.83	-3.82	-3.81	-3.8	-3.79	-3.78	-3.77	-3.76	-3.75	-3.74	-3.73	-3.72	-3.71	-3.7	-3.69	-3.68	-3.67	-3.66	-3.65	-3.64	-3.63	-3.62	-3.61	-3.6	-3.59	-3.58	-3.57	-3.56	-3.55	-3.54	-3.53	-3.52	-3.51	-3.5	-3.49	-3.48	-3.47	-3.46	-3.45	-3.44	-3.43	-3.42	-3.41	-3.4	-3.39	-3.38	-3.37	-3.36	-3.35	-3.34	-3.33	-3.32	-3.31	-3.3	-3.29	-3.28	-3.27	-3.26	-3.25	-3.24	-3.23	-3.22	-3.21	-3.2	-3.19	-3.18	-3.17	-3.16	-3.15	-3.14	-3.13	-3.12	-3.11	-3.1	-3.09	-3.08	-3.07	-3.06	-3.05	-3.04	-3.03	-3.02	-3.01	-3	-2.99	-2.98	-2.97	-2.96	-2.95	-2.94	-2.93	-2.92	-2.91	-2.9	-2.89	-2.88	-2.87	-2.86	-2.85	-2.84	-2.83	-2.82	-2.81	-2.8	-2.79	-2.78	-2.77	-2.76	-2.75	-2.74	-2.73	-2.72	-2.71	-2.7	-2.69	-2.68	-2.67	-2.66	-2.65	-2.64	-2.63	-2.62	-2.61	-2.6	-2.59	-2.58	-2.57	-2.56	-2.55	-2.54	-2.53	-2.52	-2.51	-2.5	-2.49	-2.48	-2.47	-2.46	-2.45	-2.44	-2.43	-2.42	-2.41	-2.4	-2.39	-2.38	-2.37	-2.36	-2.35	-2.34	-2.33	-2.32	-2.31	-2.3	-2.29	-2.28	-2.27	-2.26	-2.25	-2.24	-2.23	-2.22	-2.21	-2.2	-2.19	-2.18	-2.17	-2.16	-2.15	-2.14	-2.13	-2.12	-2.11	-2.1	-2.09	-2.08	-2.07	-2.06	-2.05	-2.04	-2.03	-2.02	-2.01	-2	-1.99	-1.98	-1.97	-1.96	-1.95	-1.94	-1.93	-1.92	-1.91	-1.9	-1.89	-1.88	-1.87	-1.86	-1.85	-1.84	-1.83	-1.82	-1.81	-1.8	-1.79	-1.78	-1.77	-1.76	-1.75	-1.74	-1.73	-1.72	-1.71	-1.7	-1.69	-1.68	-1.67	-1.66	-1.65	-1.64	-1.63	-1.62	-1.61	-1.6	-1.59	-1.58	-1.57	-1.56	-1.55	-1.54	-1.53	-1.52	-1.51	-1.5	-1.49	-1.48	-1.47	-1.46	-1.45	-1.44	-1.43	-1.42	-1.41	-1.4	-1.39	-1.38	-1.37	-1.36	-1.35	-1.34	-1.33	-1.32	-1.31	-1.3	-1.29	-1.28	-1.27	-1.26	-1.25	-1.24	-1.23	-1.22	-1.21	-1.2	-1.19	-1.18	-1.17	-1.16	-1.15	-1.14	-1.13	-1.12	-1.11	-1.1	-1.09	-1.08	-1.07	-1.06	-1.05	-1.04	-1.03	-1.02	-1.01	-1	-0.99	-0.98	-0.97	-0.96	-0.95	-0.94	-0.93	-0.92	-0.91	-0.9	-0.89	-0.88	-0.87	-0.86	-0.85	-0.84	-0.83	-0.82	-0.81	-0.8	-0.79	-0.78	-0.77	-0.76	-0.75	-0.74	-0.73	-0.72	-0.71	-0.7	-0.69	-0.68	-0.67	-0.66	-0.65	-0.64	-0.63	-0.62	-0.61	-0.6	-0.59	-0.58	-0.57	-0.56	-0.55	-0.54	-0.53	-0.52	-0.51	-0.5	-0.49	-0.48	-0.47	-0.46	-0.45	-0.44	-0.43	-0.42	-0.41	-0.4	-0.39	-0.38	-0.37	-0.36	-0.35	-0.34	-0.33	-0.32	-0.31	-0.3	-0.29	-0.28	-0.27	-0.26	-0.25	-0.24	-0.23	-0.22	-0.21	-0.2	-0.19	-0.18	-0.17	-0.16	-0.15	-0.14	-0.13	-0.12	-0.11	-0.1	-0.09	-0.08	-0.07	-0.06	-0.05	-0.04	-0.03	-0.02	-0.01	0	0.01	0.02	0.03	0.04	0.05	0.06	0.07	0.08	0.09	0.1	0.11	0.12	0.13	0.14	0.15	0.16	0.17	0.18	0.19	0.2	0.21	0.22	0.23	0.24	0.25	0.26	0.27	0.28	0.29	0.3	0.31	0.32	0.33	0.34	0.35	0.36	0.37	0.38	0.39	0.4	0.41	0.42	0.43	0.44	0.45	0.46	0.47	0.48	0.49	0.5	0.51	0.52	0.53	0.54	0.55	0.56	0.57	0.58	0.59	0.6	0.61	0.62	0.63	0.64	0.65	0.66	0.67	0.68	0.69	0.7	0.71	0.72	0.73	0.74	0.75	0.76	0.77	0.78	0.79	0.8	0.81	0.82	0.83	0.84	0.85	0.86	0.87	0.88	0.89	0.9	0.91	0.92	0.93	0.94	0.95	0.96	0.97	0.98	0.99	1	1.01	1.02	1.03	1.04	1.05	1.06	1.07	1.08	1.09	1.1	1.11	1.12	1.13	1.14	1.15	1.16	1.17	1.18	1.19	1.2	1.21	1.22	1.23	1.24	1.25	1.26	1.27	1.28	1.29	1.3	1.31	1.32	1.33	1.34	1.35	1.36	1.37	1.38	1.39	1.4	1.41	1.42	1.43	1.44	1.45	1.46	1.47	1.48	1.49	1.5	1.51	1.52	1.53	1.54	1.55	1.56	1.57	1.58	1.59	1.6	1.61	1.62	1.63	1.64	1.65	1.66	1.67	1.68	1.69	1.7	1.71	1.72	1.73	1.74	1.75	1.76	1.77	1.78	1.79	1.8	1.81	1.82	1.83	1.84	1.85	1.86	1.87	1.88	1.89	1.9	1.91	1.92	1.93	1.94	1.95	1.96	1.97	1.98	1.99	2	2.01	2.02	2.03	2.04	2.05	2.06	2.07	2.08	2.09	2.1	2.11	2.12	2.13	2.14	2.15	2.16	2.17	2.18	2.19	2.2	2.21	2.22	2.23	2.24	2.25	2.26	2.27	2.28	2.29	2.3	2.31	2.32	2.33	2.34	2.35	2.36	2.37	2.38	2.39	2.4	2.41	2.42	2.43	2.44	2.45	2.46	2.47	2.48	2.49	2.5	2.51	2.52	2.53	2.54	2.55	2.56	2.57	2.58	2.59	2.6	2.61	2.62	2.63	2.64	2.65	2.66	2.67	2.68	2.69	2.7	2.71	2.72	2.73	2.74	2.75	2.76	2.77	2.78	2.79	2.8	2.81	2.82	2.83	2.84	2.85	2.86	2.87	2.88	2.89	2.9	2.91	2.92	2.93	2.94	2.95	2.96	2.97	2.98	2.99	3	3.01	3.02	3.03	3.04	3.05	3.06	3.07	3.08	3.09	3.1	3.11	3.12	3.13	3.14	3.15	3.16	3.17	3.18	3.19	3.2	3.21	3.22	3.23	3.24	3.25	3.26	3.27	3.28	3.29	3.3	3.31	3.32	3.33	3.34	3.35	3.36	3.37	3.38	3.39	3.4	3.41	3.42	3.43	3.44	3.45	3.46	3.47	3.48	3.49	3.5	3.51	3.52	3.53	3.54	3.55	3.56	3.57	3.58	3.59	3.6	3.61	3.62	3.63	3.64	3.65	3.66	3.67	3.68	3.69	3.7	3.71	3.72	3.73	3.74	3.75	3.76	3.77	3.78	3.79	3.8	3.81	3.82	3.83	3.84	3.85	3.86	3.87	3.88	3.89	3.9	3.91	3.92	3.93	3.94	3.95	3.96	3.97	3.98	3.99	4	4.01	4.02	4.03	4.04	4.05	4.06	4.07	4.08	4.09	4.1	4.11	4.12	4.13	4.14	4.15	4.16	4.17	4.18	4.19	4.2	4.21	4.22	4.23	4.24	4.25	4.26	4.27	4.28	4.29	4.3	4.31	4.32	4.33	4.34	4.35	4.36	4.37	4.38	4.39	4.4	4.41	4.42	4.43	4.44	4.45	4.46	4.47	4.48	4.49	4.5	4.51	4.52	4.53	4.54	4.55	4.56	4.57	4.58	4.59	4.6	4.61	4.62	4.63	4.64	4.65	4.66	4.67	4.68	4.69	4.7	4.71	4.72	4.73	4.74	4.75	4.76	4.77	4.78	4.79	4.8	4.81	4.82	4.83	4.84	4.85	4.86	4.87	4.88	4.89	4.9	4.91	4.92	4.93	4.94	4.95	4.96	4.97	4.98	4.99	5	5.01	5.02	5.03	5.04	5.05	5.06	5.07	5.08	5.09	5.1	5.11	5.12	5.13	5.14	5.15	5.16	5.17	5.18	5.19	5.2	5.21	5.22	5.23	5.24	5.25	5.26	5.27	5.28	5.29	5.3	5.31	5.32	5.33	5.34	5.35	5.36	5.37	5.38	5.39	5.4	5.41	5.42	5.43	5.44	5.45	5.46	5.47	5.48	5.49	5.5	5.51	5.52	5.53	5.54	5.55	5.56	5.57	5.58	5.59	5.6	5.61	5.62	5.63	5.64	5.65	5.66	5.67	5.68	5.69	5.7	5.71	5.72	5.73	5.74	5.75	5.76	5.77	5.78	5.79	5.8	5.81	5.82	5.83	5.84	5.85	5.86	5.87	5.88	5.89	5.9	5.91	5.92	5.93	5.94	5.95	5.96	5.97	5.98	5.99	6	6.01	6.02	6.03	6.04	6.05	6.06	6.07	6.08	6.09	6.1	6.11	6.12	6.13	6.14	6.15	6.16	6.17	6.18	6.19	6.2	6.21	6.22	6.23	6.24	6.25	6.26	6.27	6.28	6.29	6.3	6.31	6.32	6.33	6.34	6.35	6.36	6.37	6.38	6.39	6.4	6.41	6.42	6.43	6.44	6.45	6.46	6.47	6.48	6.49	6.5	6.51	6.52	6.53	6.54	6.55	6.56	6.57	6.58	6.59	6.6	6.61	6.62	6.63	6.64	6.65	6.66	6.67	6.68	6.69	6.7	6.71	6.72	6.73	6.74	6.75	6.76	6.77	6.78	6.79	6.8	6.81	6.82	6.83	6.84	6.85	6.86	6.87	6.88	6.89	6.9	6.91	6.92	6.93	6.94	6.95	6.96	6.97	6.98	6.99	7	7.01	7.02	7.03	7.04	7.05	7.06	7.07	7.08	7.09	7.1	7.11	7.12	7.13	7.14	7.15	7.16	7.17	7.18	7.19	7.2	7.21	7.22	7.23	7.24	7.25	7.26	7.27	7.28	7.29	7.3	7.31	7.32	7.33	7.34	7.35	7.36	7.37	7.38	7.39	7.4	7.41	7.42	7.43	7.44	7.45	7.46	7.47	7.48	7.49	7.5	7.51	7.52	7.53	7.54	7.55	7.56	7.57	7.58	7.59	7.6	7.61	7.62	7.63	7.64	7.65	7.66	7.67	7.68	7.69	7.7	7.71	7.72	7.73	7.74	7.75	7.76	7.77	7.78	7.79	7.8	7.81	7.82	7.83	7.84	7.85	7.86	7.87	7.88	7.89	7.9	7.91	7.92	7.93	7.94	7.95	7.96	7.97	7.98	7.99	8	8.01	8.02	8.03	8.04	8.05	8.06	8.07	8.08	8.09	8.1	8.11	8.12	8.13	8.14	8.15	8.16	8.17	8.18	8.19	8.2	8.21	8.22	8.23	8.24	8.25	8.26	8.27	8.28	8.29	8.3	8.31	8.32	8.33	8.34	8.35	8.36	8.37	8.38	8.39	8.4	8.41	8.42	8.43	8.44	8.45	8.46	8.47	8.48	8.49	8.5	8.51	8.52	8.53	8.54	8.55	8.56	8.57	8.58	8.59	8.6	8.61	8.62	8.63	8.64	8.65	8.66	8.67	8.68	8.69	8.7	8.71	8.72	8.73	8.74	8.75	8.76	8.77	8.78	8.79	8.8	8.81	8.82	8.83	8.84	8.85	8.86	8.87	8.88	8.89	8.9	8.91	8.92	8.93	8.94	8.95	8.96	8.97	8.98	8.99	9	9.01	9.02	9.03	9.04	9.05	9.06	9.07	9.08	9.09	9.1	9.11	9.12	9.13	9.14	9.15	9.16	9.17	9.18	9.19	9.2	9.21	9.22	9.23	9.24	9.25	9.26	9.27	9.28	9.29	9.3	9.31	9.32	9.33	9.34	9.35	9.36	9.37	9.38	9.39	9.4	9.41	9.42	9.43	9.44	9.45	9.46	9.47	9.48	9.49	9.5	9.51	9.52	9.53	9.54	9.55	9.56	9.57	9.58	9.59	9.6	9.61	9.62	9.63	9.64	9.65	9.66	9.67	9.68	9.69	9.7	9.71	9.72	9.73	9.74	9.75	9.76	9.77	9.78	9.79	9.8	9.81	9.82	9.83	9.84	9.85	9.86	9.87	9.88	9.89	9.9	9.91	9.92	9.93	9.94	9.95	9.96	9.97	9.98	9.99	10	10.01	10.02	10.03	10.04	10.05	10.06	10.07	10.08	10.09	10.1	10.11	10.12	10.13	10.14	10.15	10.16	10.17	10.18	10.19	10.2	10.21	10.22	10.23	10.24	10.25	10.26	10.27	10.28	10.29	10.3	10.31	10.32	10.33	10.34	10.35	10.36	10.37	10.38	10.39	10.4	10.41	10.42	10.43	10.44	10.45	10.46	10.47	10.48	10.49	10.5	10.51	10.52	10.53	10.54	10.55	10.56	10.57	10.58	10.59	10.6	10.61	10.62	10.63	10.64	10.65	10.66	10.67	10.68	10.69	10.7	10.71	10.72	10.73	10.74	10.75	10.76	10.77	10.78	10.79	10.8	10.81	10.82	10.83	10.84	10.85	10.86	10.87	10.88	10.89	10.9	10.91	10.92	10.93	10.94	10.95	10.96	10.97	10.98	10.99	11	11.01	11.02	11.03	11.04	11.05	11.06	11.07	11.08	11.09	11.1	11.11	11.12	11.13	11.14	11.15	11.16	11.17	11.18	11.19	11.2	11.21	11.22	11.23	11.24	11.25	11.26	11.27	11.28	11.29	11.3	11.31	11.32	11.33	11.34	11.35	11.36	11.37	11.38	11.39	11.4	11.41	11.42	11.43	11.44	11.45	11.46	11.47	11.48	11.49	11.5	11.51	11.52	11.53	11.54	11.55	11.56	11.57	11.58	11.59	11.6	11.61	11.62	11.63	11.64	11.65	11.66	11.67	11.68	11.69	11.7	11.71	11.72	11.73	11.74	11.75	11.76	11.77	11.78	11.79	11.8	11.81	11.82	11.83	11.84	11.85	11.86	11.87	11.88	11.89	11.9	11.91	11.92	11.93	11.94	11.95	11.96	11.97	11.98	11.99	12	12.01	12.02	12.03	12.04	12.05	12.06	12.07	12.08	12.09	12.1	12.11	12.12	12.13	12.14	12.15	12.16	12.17	12.18	12.19	12.2	12.21	12.22	12.23	12.24	12.25	12.26	12.27	12.28	12.29	12.3	12.31	12.32	12.33	12.34	12.35	12.36	12.37	12.38	12.39	12.4	12.41	12.42	12.43	12.44	12.45	12.46	12.47	12.48	12.49	12.5	12.51	12.52	12.53	12.54	12.55	12.56	12.57	12.58	12.59	12.6	12.61	12.62	12.63	12.64	12.65	12.66	12.67	12.68	12.69	12.7	12.71	12.72	12.73	12.74	12.75	12.76	12.77	12.78	12.79	12.8	12.81	12.82	12.83	12.84	12.85	12.86	12.87	12.88	12.89	12.9	12.91	12.92	12.93	12.94	12.95	12.96	12.97	12.98	12.99	13	13.01	13.02	13.03	13.04	13.05	13.06	13.07	13.08	13.09	13.1	13.11	13.12	13.13	13.14	13.15	13.16	13.17	13.18	13.19	13.2	13.21	13.22	13.23	13.24	13.25	13.26	13.27	13.28	13.29	13.3	13.31	13.32	13.33	13.34	13.35	13.36	13.37	13.38	13.39	13.4	13.41	13.42	13.43	13.44	13.45	13.46	13.47	13.48	13.49	13.5	13.51	13.52	13.53	13.54	13.55	13.56	13.57	13.58	13.59	13.6	13.61	13.62	13.63	13.64	13.65	13.66	13.67	13.68	13.69	13.7	13.71	13.72	13.73	13.74	13.75	13.76	13.77	13.78	13.79	13.8	13.81	13.82	13.83	13.84	13.85	13.86	13.87	13.88	13.89	13.9	13.91	13.92	13.93	13.94	13.95	13.96	13.97	13.98	13.99	14	14.01	14.02	14.03	14.04	14.05	14.06	14.07	14.08	14.09	14.1	14.11	14.12	14.13	14.14	14.15	14.16	14.17	14.18	14.19	14.2	14.21	14.22	14.23	14.24	14.25	14.26	14.27	14.28	14.29	14.3	14.31	14.32	14.33	14.34	14.35	14.36	14.37	14.38	14.39	14.4	14.41	14.42	14.43	14.44	14.45	14.46	14.47	14.48	14.49	14.5	14.51	14.52	14.53	14.54	14.55	14.56	14.57	14.58	14.59	14.6	14.61	14.62	14.63	14.64	14.65	14.66	14.67	14.68	14.69	14.7	14.71	14.72	14.73	14.74	14.75	14.76	14.77	14.78	14.79	14.8	14.81	14.82	14.83	14.84	14.85	14.86	14.87	14.88	14.89	14.9	14.91	14.92	14.93	14.94	14.95	14.96	14.97	14.98	14.99	15	15.01	15.02	15.03	15.04	15.05	15.06	15.07	15.08	15.09	15.1	15.11	15.12	15.13	15.14	15.15	15.16	15.17	15.18	15.19	15.2	15.21	15.22	15.23	15.24	15.25	15.26	15.27	15.28	15.29	15.3	15.31	15.32	15.33	15.34	15.35	15.36	15.37	15.38	15.39	15.4	15.41	15.42	15.43	15.44	15.45	15.46	15.47	15.48	15.49	15.5	15.51	15.52	15.53	15.54	15.55	15.56	15.57	15.58	15.59	15.6	15.61	15.62	15.63	15.64	15.65	15.66	15.67	15.68	15.69	15.7	15.71	15.72	15.73	15.74	15.75	15.76	15.77	15.78	15.79	15.8	15.81	15.82	15.83	15.84	15.85	15.86	15.87	15.88	15.89	15.9	15.91	15.92	15.93	15.94	15.95	15.96	15.97	15.98	15.99	16	16.01	16.02	16.03	16.04	16.05	16.06	16.07	16.08	16.09	16.1	16.11	16.12	16.13	16.14	16.15	16.16	16.17	16.18	16.19	16.2	16.21	16.22	16.23	16.24	16.25	16.26	16.27	16.28	16.29	16.3	16.31	16.32	16.33	16.34	16.35	16.36	16.37	16.38	16.39	16.4	16.41	16.42	16.43	16.44	16.45	16.46	16.47	16.48	16.49	16.5	16.51	16.52	16.53	16.54	16.55	16.56	16.57	16.58	16.59	16.6	16.61	16.62	16.63	16.64	16.65	16.66	16.67	16.68	16.69	16.7	16.71	16.72	16.73	16.74	16.75	16.76	16.77	16.78	16.79	16.8	16.81	16.82	16.83	16.84	16.85	16.86	16.87	16.88	16.89	16.9	16.91	16.92	16.93	16.94	16.95	16.96	16.97	16.98	16.99	17	17.01	17.02	17.03	17.04	17.05	17.06	17.07	17.08	17.09	17.1	17.11	17.12	17.13	17.14	17.15	17.16	17.17	17.18	17.19	17.2	17.21	17.22	17.23	17.24	17.25	17.26	17.27	17.28	17.29	17.3	17.31	17.32	17.33	17.34	17.35	17.36	17.37	17.38	17.39	17.4	17.41	17.42	17.43	17.44	17.45	17.46	17.47	17.48	17.49	17.5	17.51	17.52	17.53	17.54	17.55	17.56	17.57	17.58	17.59	17.6	17.61	17.62	17.63	17.64	17.65	17.66	17.67	17.68	17.69	17.7	17.71	17.72	17.73	17.74	17.75	17.76	17.77	17.78	17.79	17.8	17.81	17.82	17.83	17.84	17.85	17.86	17.87	17.88	17.89	17.9	17.91	17.92	17.93	17.94	17.95	17.96	17.97	17.98	17.99	18	18.01	18.02	18.03	18.04	18.05	18.06	18.07	18.08	18.09	18.1	18.11	18.12	18.13	18.14	18.15	18.16	18.17	18.18	18.19	18.2	18.21	18.22	18.23	18.24	18.25	18.26	18.27	18.28	18.29	18.3	18.31	18.32	18.33	18.34	18.35	18.36	18.37	18.38	18.39	18.4	18.41	18.42	18.43	18.44	18.45	18.46	18.47	18.48	18.49	18.5	18.51	18.52	18.53	18.54	18.55	18.56	18.57	18.58	18.59	18.6	18.61	18.62	18.63	18.64	18.65	18.66	18.67	18.68	18.69	18.7	18.71	18.72	18.73	18.74	18.75	18.76	18.77	18.78	18.79	18.8	18.81	18.82	18.83	18.84	18.85	18.86	18.87	18.88	18.89	18.9	18.91	18.92	18.93	18.94	18.95	18.96	18.97	18.98	18.99	19	19.01	19.02	19.03	19.04	19.05	19.06	19.07	19.08	19.09	19.1	19.11	19.12	19.13	19.14	19.15	19.16	19.17	19.18	19.19	19.2	19.21	19.22	19.23	19.24	19.25	19.26	19.27	19.28	19.29	19.3	19.31	19.32	19.33	19.34	19.35	19.36	19.37	19.38	19.39	19.4	19.41	19.42	19.43	19.44	19.45	19.46	19.47	19.48	19.49	19.5	19.51	19.52	19.53	19.54	19.55	19.56	19.57	19.58	19.59	19.6	19.61	19.62	19.63	19.64	19.65	19.66	19.67	19.68	19.69	19.7	19.71	19.72	19.73	19.74	19.75	19.76	19.77	19.78	19.79	19.8	19.81	19.82	19.83	19.84	19.85	19.86	19.87	19.88	19.89	19.9	19.91	19.92	19.93	19.94	19.95	19.96	19.97	19.98	19.99	20	20.01	20.02	20.03	20.04	20.05	20.06	20.07	20.08	20.09	20.1	20.11	20.12	20.13	20.14	20.15	20.16	20.17	20.18	20.19	20.2	20.21	20.22	20.23	20.24	20.25	20.26	20.27	20.28	20.29	20.3	20.31	20.32	20.33	20.34	20.35	20.36	20.37	20.38	20.39	20.4	20.41	20.42	20.43	20.44	20.45	20.46	20.47	20.48	20.49	20.5	20.51	20.52	20.53	20.54	20.55	20.56	20.57	20.58	20.59	20.6	20.61	20.62	20.63	20.64	20.65	20.66	20.67	20.68	20.69	20.7	20.71	20.72	20.73	20.74	20.75	20.76	20.77	20.78	20.79	20.8	20.81	20.82	20.83	20.84	20.85	20.86	20.87	20.88	20.89	20.9	20.91	20.92	20.93	20.94	20.95	20.96	20.97	20.98	20.99	21	21.01	21.02	21.03	21.04	21.05	21.06	21.07	21.08	21.09	21.1	21.11	21.12	21.13	21.14	21.15	21.16	21.17	21.18	21.19	21.2	21.21	21.22	21.23	21.24	21.25	21.26	21.27	21.28	21.29	21.3	21.31	21.32	21.33	21.34	21.35	21.36	21.37	21.38	21.39	21.4	21.41	21.42	21.43	21.44	21.45	21.46	21.47	21.48	21.49	21.5	21.51	21.52	21.53	21.54	21.55	21.56	21.57	21.58	21.59	21.6	21.61	21.62	21.63	21.64	21.65	21.66	21.67	21.68	21.69	21.7	21.71	21.72	21.73	21.74	21.75	21.76	21.77	21.78	21.79	21.8	21.81	21.82	21.83	21.84	21.85	21.86	21.87	21.88	21.89	21.9	21.91	21.92	21.93	21.94	21.95	21.96	21.97	21.98	21.99	22	22.01	22.02	22.03	22.04	22.05	22.06	22.07	22.08	22.09	22.1	22.11	22.12	22.13	22.14	22.15	22.16	22.17	22.18	22.19	22.2	22.21	22.22	22.23	22.24	22.25	22.26	22.27	22.28	22.29	22.3	22.31	22.32	22.33	22.34	22.35	22.36	22.37	22.38	22.39	22.4	22.41	22.42	22.43	22.44	22.45	22.46	22.47	22.48	22.49	22.5	22.51	22.52	22.53	22.54	22.55	22.56	22.57	22.58	22.59	22.6	22.61	22.62	22.63	22.64	22.65	22.66	22.67	22.68	22.69	22.7	22.71	22.72	22.73	22.74	22.75	22.76	22.77	22.78	22.79	22.8	22.81	22.82	22.83	22.84	22.85	22.86	22.87	22.88	22.89	22.9	22.91	22.92	22.93	22.94	22.95	22.96	22.97	22.98	22.99	23	23.01	23.02	23.03	23.04	23.05	23.06	23.07	23.08	23.09	23.1	23.11	23.12	23.13	23.14	23.15	23.16	23.17	23.18	23.19	23.2	23.21	23.22	23.23	23.24	23.25	23.26	23.27	23.28	23.29	23.3	23.31	23.32	23.33	23.34	23.35	23.36	23.37	23.38	23.39	23.4	23.41	23.42	23.43	23.44	23.45	23.46	23.47	23.48	23.49	23.5	23.51	23.52	23.53	23.54	23.55	23.56	23.57	23.58	23.59	23.6	23.61	23.62	23.63	23.64	23.65	23.66	23.67	23.68	23.69	23.7	23.71	23.72	23.73	23.74	23.75	23.76	23.77	23.78	23.79	23.8	23.81	23.82	23.83	23.84	23.85	23.86	23.87	23.88	23.89	23.9	23.91	23.92	23.93	23.94	23.95	23.96	23.97	23.98	23.99	24	24.01	24.02	24.03	24.04	24.05	24.06	24.07	24.08	24.09	24.1	24.11	24.12	24.13	24.14	24.15	24.16	24.17	24.18	24.19	24.2	24.21	24.22	24.23	24.24	24.25	24.26	24.27	24.28	24.29	24.3	24.31	24.32	24.33	24.34	24.35	24.36	24.37	24.38	24.39	24.4	24.41	24.42	24.43	24.44	24.45	24.46	24.47	24.48	24.49	24.5	24.51	24.52	24.53	24.54	24.55	24.56	24.57	24.58	24.59	24.6	24.61	24.62	24.63	24.64	24.65	24.66	24.67	24.68	24.69	24.7	24.71	24.72	24.73	24.74	24.75	24.76	24.77	24.78	24.79	24.8	24.81	24.82	24.83	24.84	24.85	24.86	24.87	24.88	24.89	24.9	24.91	24.92	24.93	24.94	24.95	24.96	24.97	24.98	24.99	25	25.01	25.02	25.03	25.04	25.05	25.06	25.07	25.08	25.09	25.1	25.11	25.12	25.13	25.14	25.15	25.16	25.17	25.18	25.19	25.2	25.21	25.22	25.23	25.24	25.25	25.26	25.27	25.28	25.29	25.3	25.31	25.32	25.33	25.34	25.35	25.36	25.37	25.38	25.39	25.4	25.41	25.42	25.43	25.44	25.45	25.46	25.47	25.48	25.49	25.5	25.51	25.52	25.53	25.54	25.55	25.56	25.57	25.58	25.59	25.6	25.61	25.62	25.63	25.64	25.65	25.66	25.67	25.68	25.69	25.7	25.71	25.72	25.73	25.74	25.75	25.76	25.77	25.78	25.79	25.8	25.81	25.82	25.83	25.84	25.85	25.86	25.87	25.88	25.89	25.9	25.91	25.92	25.93	25.94	25.95	25.96	25.97	25.98	25.99	26	26.01	26.02	26.03	26.04	26.05	26.06	26.07	26.08	26.09	26.1	26.11	26.12	26.13	26.14	26.15	26.16	26.17	26.18	26.19	26.2	26.21	26.22	26.23	26.24	26.25	26.26	26.27	26.28	26.29	26.3	26.31	26.32	26.33	26.34	26.35	26.36	26.37	26.38	26.39	26.4	26.41	26.42	26.43	26.44	26.45	26.46	26.47	26.48	26.49	26.5	26.51	26.52	26.53	26.54	26.55	26.56	26.57	26.58	26.59	26.6	26.61	26.62	26.63	26.64	26.65	26.66	26.67	26.68	26.69	26.7	26.71	26.72	26.73	26.74	26.75	26.76	26.77	26.78	26.79	26.8	26.81	26.82	26.83	26.84	26.85	26.86	26.87	26.88	26.89	26.9	26.91	26.92	26.93	26.94	26.95	26.96	26.97	26.98	26.99	27	27.01	27.02	27.03	27.04	27.05	27.06	27.07	27.08	27.09	27.1	27.11	27.12	27.13	27.14	27.15	27.16	27.17	27.18	27.19	27.2	27.21	27.22	27.23	27.24	27.25	27.26	27.27	27.28	27.29	27.3	27.31	27.32	27.33	27.34	27.35	27.36	27.37	27.38	27.39	27.4	27.41	27.42	27.43	27.44	27.45	27.46	27.47	27.48	27.49	27.5	27.51	27.52	27.53	27.54	27.55	27.56	27.57	27.58	27.59	27.6	27.61	27.62	27.63	27.64	27.65	27.66	27.67	27.68	27.69	27.7	27.71	27.72	27.73	27.74	27.75	27.76	27.77	27.78	27.79	27.8	27.81	27.82	27.83	27.84	27.85	27.86	27.87	27.88	27.89	27.9	27.91	27.92	27.93	27.94	27.95	27.96	27.97	27.98	27.99	28	28.01	28.02	28.03	28.04	28.05	28.06	28.07	28.08	28.09	28.1	28.11	28.12	28.13	28.14	28.15	28.16	28.17	28.18	28.19	28.2	28.21	28.22	28.23	28.24	28.25	28.26	28.27	28.28	28.29	28.3	28.31	28.32	28.33	28.34	28.35	28.36	28.37	28.38	28.39	28.4	28.41	28.42	28.43	28.44	28.45	28.46	28.47	28.48	28.49	28.5	28.51	28.52	28.53	28.54	28.55	28.56	28.57	28.58	28.59	28.6	28.61	28.62	28.63	28.64	28.65	28.66	28.67	28.68	28.69	28.7	28.71	28.72	28.73	28.74	28.75	28.76	28.77	28.78	28.79	28.8	28.81	28.82	28.83	28.84	28.85	28.86	28.87	28.88	28.89	28.9	28.91	28.92	28.93	28.94	28.95	28.96	28.97	28.98	28.99	29	29.01	29.02	29.03	29.04	29.05	29.06	29.07	29.08	29.09	29.1	29.11	29.12	29.13	29.14	29.15	29.16	29.17	29.18	29.19	29.2	29.21	29.22	29.23	29.24	29.25	29.26	29.27	29.28	29.29	29.3	29.31	29.32	29.33	29.34	29.35	29.36	29.37	29.38	29.39	29.4	29.41	29.42	29.43	29.44	29.45	29.46	29.47	29.48	29.49	29.5	29.51	29.52	29.53	29.54	29.55	29.56	29.57	29.58	29.59	29.6	29.61	29.62	29.63	29.64	29.65	29.66	29.67	29.68	29.69	29.7	29.71	29.72	29.73	29.74	29.75	29.76	29.77	29.78	29.79	29.8	29.81	29.82	29.83	29.84	29.85	29.86	29.87	29.88	29.89	29.9	29.91	29.92	29.93	29.94	29.95	29.96	29.97	29.98	29.99	30	30.01	30.02	30.03	30.04	30.05	30.06	30.07	30.08	30.09	30.1	30.11	30.12	30.13	30.14	30.15	30.16	30.17	30.18	30.19	30.2	30.21	30.22	30.23	30.24	30.25	30.26	30.27	30.28	30.29	30.3	30.31	30.32	30.33	30.34	30.35	30.36	30.37	30.38	30.39	30.4	30.41	30.42	30.43	30.44	30.45	30.46	30.47	30.48	30.49	30.5	30.51	30.52	30.53	30.54	30.55	30.56	30.57	30.58	30.59	30.6	30.61	30.62	30.63	30.64	30.65	30.66	30.67	30.68	30.69	30.7	30.71	30.72	30.73	30.74	30.75	30.76	30.77	30.78	30.79	30.8	30.81	30.82	30.83	30.84	30.85	30.86	30.87	30.88	30.89	30.9	30.91	30.92	30.93	30.94	30.95	30.96	30.97	30.98	30.99	31	31.01	31.02	31.03	31.04	31.05	31.06	31.07	31.08	31.09	31.1	31.11	31.12	31.13	31.14	31.15	31.16	31.17	31.18	31.19	31.2	31.21	31.22	31.23	31.24	31.25	31.26	31.27	31.28	31.29	31.3	31.31	31.32	31.33	31.34	31.35	31.36	31.37	31.38	31.39	31.4	31.41	31.42	31.43	31.44	31.45	31.46	31.47	31.48	31.49	31.5	31.51	31.52	31.53	31.54	31.55	31.56	31.57	31.58	31.59	31.6	31.61	31.62	31.63	31.64	31.65	31.66	31.67	31.68	31.69	31.7	31.71	31.72	31.73	31.74	31.75	31.76	31.77	31.78	31.79	31.8	31.81	31.82	31.83	31.84	31.85	31.86	31.87	31.88	31.89	31.9	31.91	31.92	31.93	31.94	31.95	31.96	31.97	31.98	31.99	32	32.01	32.02	32.03	32.04	32.05	32.06	32.07	32.08	32.09	32.1	32.11	32.12	32.13	32.14	32.15	32.16	32.17	32.18	32.19	32.2	32.21	32.22	32.23	32.24	32.25	32.26	32.27	32.28	32.29	32.3	32.31	32.32	32.33	32.34	32.35	32.36	32.37	32.38	32.39	32.4	32.41	32.42	32.43	32.44	32.45	32.46	32.47	32.48	32.49	32.5	32.51	32.52	32.53	32.54	32.55	32.56	32.57	32.58	32.59	32.6	32.61	32.62	32.63	32.64	32.65	32.66	32.67	32.68	32.69	32.7	32.71	32.72	32.73	32.74	32.75	32.76	32.77	32.78	32.79	32.8	32.81	32.82	32.83	32.84	32.85	32.86	32.87	32.88	32.89	32.9	32.91	32.92	32.93	32.94	32.95	32.96	32.97	32.98	32.99	33	33.01	33.02	33.03	33.04	33.05	33.06	33.07	33.08	33.09	33.1	33.11	33.12	33.13	33.14	33.15	33.16	33.17	33.18	33.19	33.2	33.21	33.22	33.23	33.24	33.25	33.26	33.27	33.28	33.29	33.3	33.31	33.32	33.33	33.34	33.35	33.36	33.37	33.38	33.39	33.4	33.41	33.42	33.43	33.44	33.45	33.46	33.47	33.48	33.49	33.5	33.51	33.52	33.53	33.54	33.55	33.56	33.57	33.58	33.59	33.6	33.61	33.62	33.63	33.64	33.65	33.66	33.67	33.68	33.69	33.7	33.71	33.72	33.73	33.74	33.75	33.76	33.77	33.78	33.79	33.8	33.81	33.82	33.83	33.84	33.85	33.86	33.87	33.88	33.89	33.9	33.91	33.92	33.93	33.94	33.95	33.96	33.97	33.98	33.99	34	34.01	34.02	34.03	34.04	34.05	34.06	34.07	34.08	34.09	34.1	34.11	34.12	34.13	34.14	34.15	34.16	34.17	34.18	34.19	34.2	34.21	34.22	34.23	34.24	34.25	34.26	34.27	34.28	34.29	34.3	34.31	34.32	34.33	34.34	34.35	34.36	34.37	34.38	34.39	34.4	34.41	34.42	34.43	34.44	34.45	34.46	34.47	34.48	34.49	34.5	34.51	34.52	34.53	34.54	34.55	34.56	34.57	34.58	34.59	34.6	34.61	34.62	34.63	34.64	34.65	34.66	34.67	34.68	34.69	34.7	34.71	34.72	34.73	34.74	34.75	34.76	34.77	34.78	34.79	34.8	34.81	34.82	34.83	34.84	34.85	34.86	34.87	34.88	34.89	34.9	34.91	34.92	34.93	34.94	34.95	34.96	34.97	34.98	34.99	35	35.01	35.02	35.03	35.04	35.05	35.06	35.07	35.08	35.09	35.1	35.11	35.12	35.13	35.14	35.15	35.16	35.17	35.18	35.19	35.2	35.21	35.22	35.23	35.24	35.25	35.26	35.27	35.28	35.29	35.3	35.31	35.32	35.33	35.34	35.35	35.36	35.37	35.38	35.39	35.4	35.41	35.42	35.43	35.44	35.45	35.46	35.47	35.48	35.49	35.5	35.51	35.52	35.53	35.54	35.55	35.56	35.57	35.58	35.59	35.6	35.61	35.62	35.63	35.64	35.65	35.66	35.67	35.68	35.69	35.7	35.71	35.72	35.73	35.74	35.75	35.76	35.77	35.78	35.79	35.8	35.81	35.82	35.83	35.84	35.85	35.86	35.87	35.88	35.89	35.9	35.91	35.92	35.93	35.94	35.95	35.96	35.97	35.98	35.99	36	36.01	36.02	36.03	36.04	36.05	36.06	36.07	36.08	36.09	36.1	36.11	36.12	36.13	36.14	36.15	36.16	36.17	36.18	36.19	36.2	36.21	36.22	36.23	36.24	36.25	36.26	36.27	36.28	36.29	36.3	36.31	36.32	36.33	36.34	36.35	36.36	36.37	36.38	36.39	36.4	36.41	36.42	36.43	36.44	36.45	36.46	36.47	36.48	36.49	36.5	36.51	36.52	36.53	36.54	36.55	36.56	36.57	36.58	36.59	36.6	36.61	36.62	36.63	36.64	36.65	36.66	36.67	36.68	36.69	36.7	36.71	36.72	36.73	36.74	36.75	36.76	36.77	36.78	36.79	36.8	36.81	36.82	36.83	36.84	36.85	36.86	36.87	36.88	36.89	36.9	36.91	36.92	36.93	36.94	36.95	36.96	36.97	36.98	36.99	37	37.01	37.02	37.03	37.04	37.05	37.06	37.07	37.08	37.09	37.1	37.11	37.12	37.13	37.14	37.15	37.16	37.17	37.18	37.19	37.2	37.21	37.22	37.23	37.24	37.25	37.26	37.27	37.28	37.29	37.3	37.31	37.32	37.33	37.34	37.35	37.36	37.37	37.38	37.39	37.4	37.41	37.42	37.43	37.44	37.45	37.46	37.47	37.48	37.49	37.5	37.51	37.52	37.53	37.54	37.55	37.56	37.57	37.58	37.59	37.6	37.61	37.62	37.63	37.64	37.65	37.66	37.67	37.68	37.69	37.7	37.71	37.72	37.73	37.74	37.75	37.76	37.77	37.78	37.79	37.8	37.81	37.82	37.83	37.84	37.85	37.86	37.87	37.88	37.89	37.9	37.91	37.92	37.93	37.94	37.95	37.96	37.97	37.98	37.99	38	38.01	38.02	38.03	38.04	38.05	38.06	38.07	38.08	38.09	38.1	38.11	38.12	38.13	38.14	38.15	38.16	38.17	38.18	38.19	38.2	38.21	38.22	38.23	38.24	38.25	38.26	38.27	38.28	38.29	38.3	38.31	38.32	38.33	38.34	38.35	38.36	38.37	38.38	38.39	38.4	38.41	38.42	38.43	38.44	38.45	38.46	38.47	38.48	38.49	38.5	38.51	38.52	38.53	38.54	38.55	38.56	38.57	38.58	38.59	38.6	38.61	38.62	38.63	38.64	38.65	38.66	38.67	38.68	38.69	38.7	38.71	38.72	38.73	38.74	38.75	38.76	38.77	38.78	38.79	38.8	38.81	38.82	38.83	38.84	38.85	38.86	38.87	38.88	38.89	38.9	38.91	38.92	38.93	38.94	38.95	38.96	38.97	38.98	38.99	39	39.01	39.02	39.03	39.04	39.05	39.06	39.07	39.08	39.09	39.1	39.11	39.12	39.13	39.14	39.15	39.16	39.17	39.18	39.19	39.2	39.21	39.22	39.23	39.24	39.25	39.26	39.27	39.28	39.29	39.3	39.31	39.32	39.33	39.34	39.35	39.36	39.37	39.38	39.39	39.4	39.41	39.42	39.43	39.44	39.45	39.46	39.47	39.48	39.49	39.5	39.51	39.52	39.53	39.54	39.55	39.56	39.57	39.58	39.59	39.6	39.61	39.62	39.63	39.64	39.65	39.66	39.67	39.68	39.69	39.7	39.71	39.72	39.73	39.74	39.75	39.76	39.77	39.78	39.79	39.8	39.81	39.82	39.83	39.84	39.85	39.86	39.87	39.88	39.89	39.9	39.91	39.92	39.93	39.94	39.95	39.96	39.97	39.98	39.99	40	40.01	40.02	40.03	40.04	40.05	40.06	40.07	40.08	40.09	40.1	40.11	40.12	40.13	40.14	40.15	40.16	40.17	40.18	40.19	40.2	40.21	40.22	40.23	40.24	40.25	40.26	40.27	40.28	40.29	40.3	40.31	40.32	40.33	40.34	40.35	40.36	40.37	40.38	40.39	40.4	40.41	40.42	40.43	40.44	40.45	40.46	40.47	40.48	40.49	40.5	40.51	40.52	40.53	40.54	40.55	40.56	40.57	40.58	40.59	40.6	40.61	40.62	40.63	40.64	40.65	40.66	40.67	40.68	40.69	40.7	40.71	40.72	40.73	40.74	40.75	40.76	40.77	40.78	40.79	40.8	40.81	40.82	40.83	40.84	40.85	40.86	40.87	40.88	40.89	40.9	40.91	40.92	40.93	40.94	40.95	40.96	40.97	40.98	40.99	41	41.01	41.02	41.03	41.04	41.05	41.06	41.07	41.08	41.09	41.1	41.11	41.12	41.13	41.14	41.15	41.16	41.17	41.18	41.19	41.2	41.21	41.22	41.23	41.24	41.25	41.26	41.27	41.28	41.29	41.3	41.31	41.32	41.33	41.34	41.35	41.36	41.37	41.38	41.39	41.4	41.41	41.42	41.43	41.44	41.45	41.46	41.47	41.48	41.49	41.5	41.51	41.52	41.53	41.54	41.55	41.56	41.57	41.58	41.59	41.6	41.61	41.62	41.63	41.64	41.65	41.66	41.67	41.68	41.69	41.7	41.71	41.72	41.73	41.74	41.75	41.76	41.77	41.78	41.79	41.8	41.81	41.82	41.83	41.84	41.85	41.86	41.87	41.88	41.89	41.9	41.91	41.92	41.93	41.94	41.95	41.96	41.97	41.98	41.99	42	42.01	42.02	42.03	42.04	42.05	42.06	42.07	42.08	42.09	42.1	42.11	42.12	42.13	42.14	42.15	42.16	42.17	42.18	42.19	42.2	42.21	42.22	42.23	42.24	42.25	42.26	42.27	42.28	42.29	42.3	42.31	42.32	42.33	42.34	42.35	42.36	42.37	42.38	42.39	42.4	42.41	42.42	42.43	42.44	42.45	42.46	42.47	42.48	42.49	42.5	42.51	42.52	42.53	42.54	42.55	42.56	42.57	42.58	42.59	42.6	42.61	42.62	42.63	42.64	42.65	42.66	42.67	42.68	42.69	42.7	42.71	42.72	42.73	42.74	42.75	42.76	42.77	42.78	42.79	42.8	42.81	42.82	42.83	42.84	42.85	42.86	42.87	42.88	42.89	42.9	42.91	42.92	42.93	42.94	42.95	42.96	42.97	42.98	42.99	43	43.01	43.02	43.03	43.04	43.05	43.06	43.07	43.08	43.09	43.1	43.11	43.12	43.13	43.14	43.15	43.16	43.17	43.18	43.19	43.2	43.21	43.22	43.23	43.24	43.25	43.26	43.27	43.28	43.29	43.3	43.31	43.32	43.33	43.34	43.35	43.36	43.37	43.38	43.39	43.4	43.41	43.42	43.43	43.44	43.45	43.46	43.47	43.48	43.49	43.5	43.51	43.52	43.53	43.54	43.55	43.56	43.57	43.58	43.59	43.6	43.61	43.62	43.63	43.64	43.65	43.66	43.67	43.68	43.69	43.7	43.71	43.72	43.73	43.74	43.75	43.76	43.77	43.78	43.79	43.8	43.81	43.82	43.83	43.84	43.85	43.86	43.87	43.88	43.89	43.9	43.91	43.92	43.93	43.94	43.95	43.96	43.97	43.98	43.99	44	44.01	44.02	44.03	44.04	44.05	44.06	44.07	44.08	44.09	44.1	44.11	44.12	44.13	44.14	44.15	44.16	44.17	44.18	44.19	44.2	44.21	44.22	44.23	44.24	44.25	44.26	44.27	44.28	44.29	44.3	44.31	44.32	44.33	44.34	44.35	44.36	44.37	44.38	44.39	44.4	44.41	44.42	44.43	44.44	44.45	44.46	44.47	44.48	44.49	44.5	44.51	44.52	44.53	44.54	44.55	44.56	44.57	44.58	44.59	44.6	44.61	44.62	44.63	44.64	44.65	44.66	44.67	44.68	44.69	44.7	44.71	44.72	44.73	44.74	44.75	44.76	44.77	44.78	44.79	44.8	44.81	44.82	44.83	44.84	44.85	44.86	44.87	44.88	44.89	44.9	44.91	44.92	44.93	44.94	44.95	44.96	44.97	44.98	44.99	45	45.01	45.02	45.03	45.04	45.05	45.06	45.07	45.08	45.09	45.1	45.11	45.12	45.13	45.14	45.15	45.16	45.17	45.18	45.19	45.2	45.21	45.22	45.23	45.24	45.25	45.26	45.27	45.28	45.29	45.3	45.31	45.32	45.33	45.34	45.35	45.36	45.37	45.38	45.39	45.4	45.41	45.42	45.43	45.44	45.45	45.46	45.47	45.48	45.49	45.5	45.51	45.52	45.53	45.54	45.55	45.56	45.57	45.58	45.59	45.6	45.61	45.62	45.63	45.64	45.65	45.66	45.67	45.68	45.69	45.7	45.71	45.72	45.73	45.74	45.75	45.76	45.77	45.78	45.79	45.8	45.81	45.82	45.83	45.84	45.85	45.86	45.87	45.88	45.89	45.9	45.91	45.92	45.93	45.94	45.95	45.96	45.97	45.98	45.99	46	46.01	46.02	46.03	46.04	46.05	46.06	46.07	46.08	46.09	46.1	46.11	46.12	46.13	46.14	46.15	46.16	46.17	46.18	46.19	46.2	46.21	46.22	46.23	46.24	46.25	46.26	46.27	46.28	46.29	46.3	46.31	46.32	46.33	46.34	46.35	46.36	46.37	46.38	46.39	46.4	46.41	46.42	46.43	46.44	46.45	46.46	46.47	46.48	46.49	46.5	46.51	46.52	46.53	46.54	46.55	46.56	46.57	46.58	46.59	46.6	46.61	46.62	46.63	46.64	46.65	46.66	46.67	46.68	46.69	46.7	46.71	46.72	46.73	46.74	46.75	46.76	46.77	46.78	46.79	46.8	46.81	46.82	46.83	46.84	46.85	46.86	46.87	46.88	46.89	46.9	46.91	46.92	46.93	46.94	46.95	46.96	46.97	46.98	46.99	47	47.01	47.02	47.03	47.04	47.05	47.06	47.07	47.08	47.09	47.1	47.11	47.12	47.13	47.14	47.15	47.16	47.17	47.18	47.19	47.2	47.21	47.22	47.23	47.24	47.25	47.26	47.27	47.28	47.29	47.3	47.31	47.32	47.33	47.34	47.35	47.36	47.37	47.38	47.39	47.4	47.41	47.42	47.43	47.44	47.45	47.46	47.47	47.48	47.49	47.5	47.51	47.52	47.53	47.54	47.55	47.56	47.57	47.58	47.59	47.6	47.61	47.62	47.63	47.64	47.65	47.66	47.67	47.68	47.69	47.7	47.71	47.72	47.73	47.74	47.75	47.76	47.77	47.78	47.79	47.8	47.81	47.82	47.83	47.84	47.85	47.86	47.87	47.88	47.89	47.9	47.91	47.92	47.93	47.94	47.95	47.96	47.97	47.98	47.99	48	48.01	48.02	48.03	48.04	48.05	48.06	48.07	48.08	48.09	48.1	48.11	48.12	48.13	48.14	48.15	48.16	48.17	48.18	48.19	48.2	48.21	48.22	48.23	48.24	48.25	48.26	48.27	48.28	48.29	48.3	48.31	48.32	48.33	48.34	48.35	48.36	48.37	48.38	48.39	48.4	48.41	48.42	48.43	48.44	48.45	48.46	48.47	48.48	48.49	48.5	48.51	48.52	48.53	48.54	48.55	48.56	48.57	48.58	48.59	48.6	48.61	48.62	48.63	48.64	48.65	48.66	48.67	48.68	48.69	48.7	48.71	48.72	48.73	48.74	48.75	48.76	48.77	48.78	48.79	48.8	48.81	48.82	48.83	48.84	48.85	48.86	48.87	48.88	48.89	48.9	48.91	48.92	48.93	48.94	48.95	48.96	48.97	48.98	48.99	49	49.01	49.02	49.03	49.04	49.05	49.06	49.07	49.08	49.09	49.1	49.11	49.12	49.13	49.14	49.15	49.16	49.17	49.18	49.19	49.2	49.21	49.22	49.23	49.24	49.25	49.26	49.27	49.28	49.29	49.3	49.31	49.32	49.33	49.34	49.35	49.36	49.37	49.38	49.39	49.4	49.41	49.42	49.43	49.44	49.45	49.46	49.47	49.48	49.49	49.5	49.51	49.52	49.53	49.54	49.55	49.56	49.57	49.58	49.59	49.6	49.61	49.62	49.63	49.64	49.65	49.66	49.67	49.68	49.69	49.7	49.71	49.72	49.73	49.74	49.75	49.76	49.77	49.78	49.79	49.8	49.81	49.82	49.83	49.84	49.85	49.86	49.87	49.88	49.89	49.9	49.91	49.92	49.93	49.94	49.95	49.96	49.97	49.98	49.99	50];


plot(x,y)
hold on
plot(x, 1./(1 + exp(-x))-.5)

legend('Our Solution over [-50, +50]', 'Sigmoid(x)-.5 over [-50, +50]')
legend('Location', 'southeast')

axis([-52 52 -.6 .6])



==> NNover70.m <==
y = [-0.493674,	-0.49724,	-0.496807,	-0.497142,	-0.497126,	-0.497108,	-0.497074,	-0.497035,	-0.497003,	-0.49697,	-0.49694,	-0.496907,	-0.496887,	-0.496855,	-0.496832,	-0.496803,	-0.496782,	-0.496758,	-0.496738,	-0.496716,	-0.4967,	-0.496683,	-0.49666,	-0.496649,	-0.496628,	-0.496615,	-0.496602,	-0.496596,	-0.496582,	-0.496573,	-0.496566,	-0.49656,	-0.496549,	-0.496548,	-0.496538,	-0.496543,	-0.496537,	-0.496533,	-0.49654,	-0.496537,	-0.496538,	-0.496537,	-0.496554,	-0.496556,	-0.496558,	-0.496561,	-0.496574,	-0.496585,	-0.496593,	-0.496603,	-0.49662,	-0.496631,	-0.496642,	-0.496662,	-0.496678,	-0.496692,	-0.496714,	-0.496727,	-0.496747,	-0.49677,	-0.496784,	-0.496807,	-0.496834,	-0.496858,	-0.496882,	-0.49691,	-0.496931,	-0.496955,	-0.49699,	-0.497012,	-0.497044,	-0.497071,	-0.497099,	-0.49713,	-0.497167,	-0.497192,	-0.497221,	-0.497255,	-0.497292,	-0.497327,	-0.49736,	-0.497397,	-0.497417,	-0.497467,	-0.497504,	-0.497539,	-0.497585,	-0.497613,	-0.497652,	-0.49769,	-0.497731,	-0.497772,	-0.49781,	-0.497845,	-0.497889,	-0.497926,	-0.497966,	-0.498007,	-0.498049,	-0.498087,	-0.498128,	-0.498178,	-0.498206,	-0.49825,	-0.498295,	-0.498336,	-0.498379,	-0.498418,	-0.498451,	-0.498498,	-0.498544,	-0.498581,	-0.498626,	-0.498661,	-0.49871,	-0.498745,	-0.498789,	-0.49882,	-0.498871,	-0.498898,	-0.498947,	-0.498993,	-0.499037,	-0.499073,	-0.499108,	-0.499155,	-0.49919,	-0.499227,	-0.499267,	-0.499299,	-0.499342,	-0.499377,	-0.499421,	-0.499452,	-0.499491,	-0.499524,	-0.49956,	-0.499595,	-0.499633,	-0.499668,	-0.499701,	-0.49973,	-0.499767,	-0.4998,	-0.499835,	-0.499866,	-0.49989,	-0.49993,	-0.499955,	-0.499984,	-0.500009,	-0.50004,	-0.500071,	-0.500103,	-0.500129,	-0.500157,	-0.500178,	-0.500204,	-0.50023,	-0.500251,	-0.500277,	-0.500299,	-0.500319,	-0.500342,	-0.500365,	-0.500381,	-0.500401,	-0.500422,	-0.500442,	-0.50046,	-0.500478,	-0.500492,	-0.500507,	-0.500525,	-0.500539,	-0.500556,	-0.50057,	-0.500579,	-0.500597,	-0.500601,	-0.500617,	-0.500626,	-0.500634,	-0.500644,	-0.500656,	-0.50066,	-0.50067,	-0.500677,	-0.500683,	-0.500687,	-0.50069,	-0.500698,	-0.5007,	-0.500704,	-0.500706,	-0.500708,	-0.500705,	-0.500711,	-0.500709,	-0.50071,	-0.500709,	-0.50071,	-0.500703,	-0.500705,	-0.500698,	-0.500697,	-0.500693,	-0.50069,	-0.500681,	-0.500679,	-0.500664,	-0.500671,	-0.500657,	-0.50065,	-0.500643,	-0.500631,	-0.500622,	-0.500614,	-0.500606,	-0.500597,	-0.500573,	-0.500576,	-0.500559,	-0.500544,	-0.500535,	-0.500547,	-0.500514,	-0.5005,	-0.50048,	-0.500468,	-0.500452,	-0.500436,	-0.500421,	-0.500403,	-0.500392,	-0.500369,	-0.500332,	-0.500332,	-0.50032,	-0.500306,	-0.50029,	-0.500269,	-0.500252,	-0.500233,	-0.500212,	-0.500196,	-0.500178,	-0.500159,	-0.500145,	-0.500127,	-0.500101,	-0.500084,	-0.500063,	-0.500046,	-0.500025,	-0.500002,	-0.499985,	-0.499964,	-0.499945,	-0.499927,	-0.499905,	-0.499883,	-0.499863,	-0.499847,	-0.499827,	-0.499803,	-0.499782,	-0.499764,	-0.499745,	-0.499721,	-0.499704,	-0.499684,	-0.499664,	-0.499643,	-0.49962,	-0.499605,	-0.499585,	-0.499562,	-0.499546,	-0.499526,	-0.499509,	-0.499496,	-0.499471,	-0.499455,	-0.499433,	-0.499419,	-0.499401,	-0.499382,	-0.499365,	-0.499346,	-0.499329,	-0.499311,	-0.4993,	-0.49928,	-0.499266,	-0.499248,	-0.499228,	-0.499215,	-0.499198,	-0.499189,	-0.499167,	-0.499172,	-0.499146,	-0.49912,	-0.499116,	-0.499103,	-0.499094,	-0.499079,	-0.499071,	-0.499054,	-0.499049,	-0.499035,	-0.499024,	-0.499012,	-0.499004,	-0.498996,	-0.498985,	-0.498972,	-0.498968,	-0.498965,	-0.498953,	-0.498944,	-0.498947,	-0.498932,	-0.498925,	-0.49892,	-0.498916,	-0.498909,	-0.498904,	-0.498906,	-0.498899,	-0.498893,	-0.498894,	-0.498896,	-0.498885,	-0.498886,	-0.498885,	-0.498885,	-0.498879,	-0.498884,	-0.49888,	-0.498881,	-0.498882,	-0.498887,	-0.498886,	-0.49889,	-0.498888,	-0.498893,	-0.498897,	-0.498901,	-0.498901,	-0.498909,	-0.498913,	-0.498918,	-0.498924,	-0.498929,	-0.498935,	-0.498942,	-0.498952,	-0.498956,	-0.498967,	-0.498972,	-0.498977,	-0.498989,	-0.498998,	-0.499011,	-0.49902,	-0.499031,	-0.49904,	-0.499049,	-0.49906,	-0.499071,	-0.499084,	-0.49909,	-0.499109,	-0.49912,	-0.499133,	-0.499145,	-0.499157,	-0.499173,	-0.499189,	-0.499207,	-0.499216,	-0.499226,	-0.499245,	-0.49926,	-0.499273,	-0.499292,	-0.499306,	-0.499319,	-0.499332,	-0.499354,	-0.499371,	-0.499388,	-0.499404,	-0.499418,	-0.499438,	-0.499456,	-0.499473,	-0.499492,	-0.499506,	-0.499525,	-0.499546,	-0.499563,	-0.499581,	-0.499594,	-0.499618,	-0.499636,	-0.499657,	-0.499672,	-0.499693,	-0.499709,	-0.49973,	-0.499755,	-0.499766,	-0.499784,	-0.499804,	-0.499826,	-0.499842,	-0.499861,	-0.499881,	-0.499896,	-0.499912,	-0.499937,	-0.499955,	-0.499972,	-0.499984,	-0.500011,	-0.500023,	-0.500045,	-0.500062,	-0.500074,	-0.500099,	-0.500115,	-0.500129,	-0.500151,	-0.50017,	-0.50019,	-0.500287,	-0.500226,	-0.500237,	-0.500254,	-0.500268,	-0.500285,	-0.5003,	-0.500316,	-0.50033,	-0.50035,	-0.500366,	-0.500376,	-0.500391,	-0.500401,	-0.500421,	-0.500432,	-0.500448,	-0.500452,	-0.500473,	-0.500486,	-0.500502,	-0.500511,	-0.500524,	-0.500537,	-0.500541,	-0.500556,	-0.500568,	-0.500579,	-0.500587,	-0.500597,	-0.500606,	-0.500615,	-0.500621,	-0.500634,	-0.500638,	-0.50063,	-0.500648,	-0.50066,	-0.500663,	-0.500679,	-0.500678,	-0.50068,	-0.500689,	-0.500689,	-0.500694,	-0.500697,	-0.500706,	-0.500702,	-0.500701,	-0.500709,	-0.50072,	-0.50071,	-0.50071,	-0.500711,	-0.500711,	-0.500707,	-0.500709,	-0.500705,	-0.500704,	-0.500706,	-0.500701,	-0.500696,	-0.500699,	-0.500692,	-0.500685,	-0.500677,	-0.50067,	-0.500667,	-0.500663,	-0.50064,	-0.500648,	-0.500636,	-0.500633,	-0.50062,	-0.500616,	-0.500603,	-0.50059,	-0.500579,	-0.500574,	-0.500562,	-0.500544,	-0.500535,	-0.500521,	-0.500506,	-0.500494,	-0.500498,	-0.500465,	-0.500446,	-0.500438,	-0.500413,	-0.500404,	-0.50038,	-0.500368,	-0.500353,	-0.500335,	-0.500318,	-0.500297,	-0.500277,	-0.500258,	-0.500231,	-0.500221,	-0.500194,	-0.500177,	-0.500155,	-0.500132,	-0.500111,	-0.500088,	-0.500065,	-0.500042,	-0.500017,	-0.499995,	-0.499969,	-0.499945,	-0.499916,	-0.499893,	-0.49987,	-0.499838,	-0.499815,	-0.499794,	-0.499763,	-0.499739,	-0.499712,	-0.499677,	-0.49965,	-0.499616,	-0.499597,	-0.499568,	-0.499539,	-0.49951,	-0.499484,	-0.499456,	-0.499416,	-0.499389,	-0.499359,	-0.499329,	-0.499298,	-0.499279,	-0.499238,	-0.499204,	-0.499176,	-0.499146,	-0.499114,	-0.49908,	-0.499051,	-0.49902,	-0.498984,	-0.498952,	-0.498922,	-0.498888,	-0.498859,	-0.498823,	-0.498792,	-0.498758,	-0.498728,	-0.498693,	-0.49866,	-0.498625,	-0.4986,	-0.498568,	-0.498531,	-0.498504,	-0.498464,	-0.498431,	-0.498402,	-0.498366,	-0.498337,	-0.498299,	-0.498269,	-0.498235,	-0.498205,	-0.498174,	-0.498143,	-0.498099,	-0.498078,	-0.498043,	-0.498018,	-0.497979,	-0.497949,	-0.497918,	-0.49789,	-0.497855,	-0.497826,	-0.497796,	-0.497768,	-0.497731,	-0.497705,	-0.497673,	-0.497656,	-0.497613,	-0.497587,	-0.497557,	-0.497544,	-0.497503,	-0.497473,	-0.497449,	-0.497422,	-0.497394,	-0.497366,	-0.497341,	-0.497313,	-0.497288,	-0.497267,	-0.497236,	-0.497211,	-0.497189,	-0.49717,	-0.497142,	-0.49712,	-0.497085,	-0.497072,	-0.497051,	-0.497031,	-0.497007,	-0.496985,	-0.496963,	-0.496946,	-0.496927,	-0.496922,	-0.496883,	-0.496868,	-0.496845,	-0.496833,	-0.496811,	-0.496799,	-0.496782,	-0.496766,	-0.496752,	-0.496741,	-0.496725,	-0.49671,	-0.496699,	-0.496685,	-0.496671,	-0.496656,	-0.49665,	-0.49664,	-0.496631,	-0.496615,	-0.496613,	-0.496603,	-0.496597,	-0.496587,	-0.496582,	-0.496574,	-0.496566,	-0.496558,	-0.496556,	-0.496554,	-0.496546,	-0.496544,	-0.496541,	-0.496532,	-0.49654,	-0.49655,	-0.49654,	-0.496531,	-0.496534,	-0.496539,	-0.496547,	-0.496539,	-0.496544,	-0.496552,	-0.496552,	-0.496557,	-0.496573,	-0.496571,	-0.496573,	-0.49658,	-0.496589,	-0.496592,	-0.496604,	-0.49661,	-0.496624,	-0.496639,	-0.496652,	-0.496656,	-0.496669,	-0.496675,	-0.496697,	-0.496711,	-0.496722,	-0.496732,	-0.496748,	-0.496764,	-0.496783,	-0.496798,	-0.496817,	-0.496838,	-0.496851,	-0.496869,	-0.496888,	-0.496909,	-0.496932,	-0.496952,	-0.496974,	-0.496992,	-0.497017,	-0.49704,	-0.497059,	-0.497085,	-0.497111,	-0.497144,	-0.497162,	-0.497184,	-0.497216,	-0.497238,	-0.497266,	-0.497297,	-0.497325,	-0.497348,	-0.497381,	-0.497409,	-0.497441,	-0.497453,	-0.497494,	-0.49753,	-0.497561,	-0.497591,	-0.497624,	-0.497655,	-0.497694,	-0.497725,	-0.497744,	-0.497792,	-0.497825,	-0.497863,	-0.497893,	-0.497938,	-0.497953,	-0.498003,	-0.498035,	-0.498087,	-0.498117,	-0.49815,	-0.498187,	-0.498222,	-0.49827,	-0.498303,	-0.498339,	-0.498379,	-0.498416,	-0.498455,	-0.498531,	-0.498536,	-0.498577,	-0.49862,	-0.498658,	-0.498699,	-0.498738,	-0.498782,	-0.49882,	-0.49886,	-0.498902,	-0.498938,	-0.498992,	-0.499035,	-0.499072,	-0.499121,	-0.499156,	-0.499193,	-0.499252,	-0.499281,	-0.499325,	-0.499376,	-0.49941,	-0.499452,	-0.499494,	-0.499542,	-0.499575,	-0.499623,	-0.499666,	-0.499709,	-0.499749,	-0.499795,	-0.499834,	-0.49988,	-0.49992,	-0.499964,	-0.500008,	-0.500051,	-0.500093,	-0.500132,	-0.500176,	-0.500227,	-0.500251,	-0.500304,	-0.500315,	-0.500389,	-0.500429,	-0.500468,	-0.500512,	-0.500549,	-0.500592,	-0.500635,	-0.500675,	-0.500716,	-0.500754,	-0.500795,	-0.500833,	-0.500878,	-0.500913,	-0.500952,	-0.500993,	-0.501037,	-0.50109,	-0.501102,	-0.501147,	-0.501178,	-0.501222,	-0.50126,	-0.501296,	-0.501334,	-0.501373,	-0.501405,	-0.50144,	-0.501474,	-0.501512,	-0.501553,	-0.501581,	-0.501611,	-0.501649,	-0.501689,	-0.501717,	-0.501745,	-0.501784,	-0.501812,	-0.501847,	-0.501877,	-0.501904,	-0.501934,	-0.501967,	-0.501994,	-0.502027,	-0.502052,	-0.502081,	-0.502109,	-0.502133,	-0.502159,	-0.502188,	-0.502216,	-0.50224,	-0.502263,	-0.50229,	-0.502318,	-0.502334,	-0.502361,	-0.502382,	-0.502405,	-0.502427,	-0.502448,	-0.502549,	-0.502499,	-0.502512,	-0.502529,	-0.502545,	-0.502565,	-0.502586,	-0.502603,	-0.502621,	-0.502632,	-0.502653,	-0.502667,	-0.502681,	-0.502694,	-0.502704,	-0.502725,	-0.502728,	-0.502747,	-0.502757,	-0.502767,	-0.502778,	-0.502784,	-0.5028,	-0.502808,	-0.502805,	-0.502829,	-0.502831,	-0.502839,	-0.502842,	-0.502849,	-0.502861,	-0.502857,	-0.502876,	-0.502863,	-0.50287,	-0.502874,	-0.502875,	-0.502873,	-0.502871,	-0.502873,	-0.502876,	-0.502869,	-0.502875,	-0.502866,	-0.502868,	-0.502858,	-0.50286,	-0.502855,	-0.502852,	-0.502851,	-0.502838,	-0.502834,	-0.502824,	-0.502817,	-0.50281,	-0.502802,	-0.502791,	-0.50278,	-0.502771,	-0.502763,	-0.502746,	-0.502732,	-0.502727,	-0.502709,	-0.502701,	-0.502689,	-0.502667,	-0.502655,	-0.502641,	-0.502627,	-0.502608,	-0.502598,	-0.502577,	-0.502557,	-0.502539,	-0.502517,	-0.502503,	-0.502482,	-0.502461,	-0.502451,	-0.502424,	-0.502402,	-0.502375,	-0.502363,	-0.502337,	-0.502315,	-0.502291,	-0.502261,	-0.502234,	-0.502232,	-0.502191,	-0.502163,	-0.502137,	-0.502108,	-0.502085,	-0.50206,	-0.502025,	-0.502003,	-0.501983,	-0.501945,	-0.501919,	-0.50189,	-0.50186,	-0.501829,	-0.501803,	-0.501766,	-0.501737,	-0.501711,	-0.501677,	-0.501648,	-0.501601,	-0.501585,	-0.501566,	-0.501515,	-0.501479,	-0.50145,	-0.501419,	-0.501389,	-0.501346,	-0.501318,	-0.50128,	-0.501243,	-0.50121,	-0.501179,	-0.501147,	-0.501112,	-0.501068,	-0.501034,	-0.500983,	-0.500967,	-0.500926,	-0.500896,	-0.500856,	-0.500821,	-0.500784,	-0.500749,	-0.500706,	-0.500668,	-0.500636,	-0.500597,	-0.500561,	-0.500522,	-0.500488,	-0.500446,	-0.500412,	-0.500374,	-0.500336,	-0.500296,	-0.500262,	-0.500223,	-0.500184,	-0.500147,	-0.500114,	-0.500071,	-0.500039,	-0.499998,	-0.49996,	-0.499923,	-0.499884,	-0.499847,	-0.499812,	-0.499776,	-0.499736,	-0.499704,	-0.499667,	-0.499627,	-0.499598,	-0.499557,	-0.499517,	-0.499485,	-0.499443,	-0.499421,	-0.499376,	-0.499347,	-0.499308,	-0.499272,	-0.499236,	-0.499201,	-0.499167,	-0.49918,	-0.499116,	-0.499074,	-0.49903,	-0.499001,	-0.49897,	-0.498934,	-0.498905,	-0.498868,	-0.498839,	-0.498806,	-0.498782,	-0.498702,	-0.498709,	-0.498683,	-0.498655,	-0.498622,	-0.498589,	-0.498566,	-0.498535,	-0.498508,	-0.498478,	-0.498453,	-0.498422,	-0.498399,	-0.498367,	-0.498342,	-0.498314,	-0.498283,	-0.498268,	-0.49824,	-0.498214,	-0.498192,	-0.498172,	-0.498147,	-0.498133,	-0.498111,	-0.498083,	-0.49806,	-0.498042,	-0.498013,	-0.498001,	-0.497985,	-0.497965,	-0.497941,	-0.497925,	-0.497902,	-0.497894,	-0.497869,	-0.497857,	-0.497837,	-0.497823,	-0.497803,	-0.497799,	-0.49778,	-0.49777,	-0.497746,	-0.497745,	-0.497732,	-0.497716,	-0.497709,	-0.497705,	-0.497687,	-0.497683,	-0.49767,	-0.497668,	-0.497656,	-0.497649,	-0.497639,	-0.497635,	-0.497628,	-0.497624,	-0.497619,	-0.497618,	-0.497613,	-0.497614,	-0.497604,	-0.497601,	-0.497604,	-0.497603,	-0.497604,	-0.497603,	-0.497601,	-0.497605,	-0.497605,	-0.497607,	-0.49761,	-0.497624,	-0.497621,	-0.497623,	-0.497629,	-0.497619,	-0.497637,	-0.497643,	-0.497648,	-0.497656,	-0.497667,	-0.497679,	-0.49769,	-0.497697,	-0.497704,	-0.497716,	-0.497728,	-0.497735,	-0.497748,	-0.49776,	-0.497781,	-0.497794,	-0.497802,	-0.49782,	-0.497834,	-0.497848,	-0.497863,	-0.497886,	-0.497897,	-0.497915,	-0.497935,	-0.497955,	-0.49797,	-0.497986,	-0.498009,	-0.49803,	-0.498046,	-0.498067,	-0.49809,	-0.498111,	-0.498136,	-0.498156,	-0.498179,	-0.49821,	-0.498225,	-0.498252,	-0.498274,	-0.4983,	-0.498323,	-0.498349,	-0.498376,	-0.4984,	-0.498428,	-0.498458,	-0.498479,	-0.498506,	-0.498536,	-0.498565,	-0.498592,	-0.498621,	-0.498651,	-0.49867,	-0.498703,	-0.498737,	-0.498768,	-0.4988,	-0.498826,	-0.498846,	-0.498894,	-0.49892,	-0.49895,	-0.498982,	-0.499012,	-0.499047,	-0.499076,	-0.499108,	-0.499142,	-0.49917,	-0.499204,	-0.499243,	-0.499274,	-0.499313,	-0.499339,	-0.499378,	-0.499399,	-0.499442,	-0.499476,	-0.499506,	-0.499543,	-0.499577,	-0.499608,	-0.499655,	-0.499678,	-0.499713,	-0.49975,	-0.499782,	-0.499824,	-0.49985,	-0.499885,	-0.499922,	-0.499949,	-0.499991,	-0.500023,	-0.500057,	-0.500091,	-0.500116,	-0.500157,	-0.500196,	-0.500227,	-0.500258,	-0.500289,	-0.500325,	-0.50036,	-0.500397,	-0.500419,	-0.500458,	-0.50049,	-0.500514,	-0.500554,	-0.500591,	-0.500625,	-0.500655,	-0.500689,	-0.500715,	-0.500746,	-0.500782,	-0.500807,	-0.500842,	-0.500871,	-0.500903,	-0.500934,	-0.500963,	-0.500992,	-0.50102,	-0.501051,	-0.501074,	-0.501108,	-0.501136,	-0.501166,	-0.501191,	-0.501221,	-0.501248,	-0.501275,	-0.501301,	-0.501324,	-0.501352,	-0.501378,	-0.501399,	-0.501426,	-0.501445,	-0.501473,	-0.501498,	-0.50152,	-0.50154,	-0.501565,	-0.501588,	-0.501609,	-0.501632,	-0.501654,	-0.501665,	-0.501693,	-0.501713,	-0.501721,	-0.50175,	-0.501764,	-0.5018,	-0.501806,	-0.501821,	-0.501838,	-0.501861,	-0.50187,	-0.501882,	-0.5019,	-0.501912,	-0.501927,	-0.501942,	-0.501957,	-0.501966,	-0.501978,	-0.501987,	-0.502,	-0.502016,	-0.502026,	-0.50203,	-0.502033,	-0.502049,	-0.502061,	-0.502066,	-0.50207,	-0.50208,	-0.502086,	-0.50209,	-0.502102,	-0.502108,	-0.502096,	-0.502108,	-0.502107,	-0.502119,	-0.502119,	-0.502115,	-0.502119,	-0.502124,	-0.502119,	-0.50212,	-0.502117,	-0.50212,	-0.502118,	-0.50211,	-0.502112,	-0.502111,	-0.502106,	-0.502098,	-0.502101,	-0.502091,	-0.502081,	-0.502086,	-0.502072,	-0.502068,	-0.502061,	-0.502056,	-0.502045,	-0.502032,	-0.502023,	-0.502006,	-0.502005,	-0.501994,	-0.501987,	-0.501973,	-0.501959,	-0.501953,	-0.501938,	-0.501922,	-0.501907,	-0.501894,	-0.501884,	-0.501866,	-0.501849,	-0.501831,	-0.501821,	-0.501798,	-0.501787,	-0.501771,	-0.501752,	-0.501725,	-0.501715,	-0.501695,	-0.501679,	-0.501655,	-0.501634,	-0.501621,	-0.501592,	-0.501571,	-0.501548,	-0.501533,	-0.501511,	-0.501495,	-0.501461,	-0.501442,	-0.501426,	-0.501399,	-0.501374,	-0.501348,	-0.501324,	-0.501302,	-0.501273,	-0.501253,	-0.501235,	-0.501204,	-0.501177,	-0.50115,	-0.501123,	-0.501109,	-0.501119,	-0.501042,	-0.501021,	-0.500993,	-0.500968,	-0.500938,	-0.500911,	-0.500881,	-0.500857,	-0.500827,	-0.500802,	-0.500778,	-0.500748,	-0.500708,	-0.500689,	-0.500658,	-0.500678,	-0.500598,	-0.500576,	-0.500548,	-0.500514,	-0.500493,	-0.500458,	-0.500425,	-0.500405,	-0.500374,	-0.500344,	-0.500319,	-0.500287,	-0.500258,	-0.500233,	-0.500206,	-0.500172,	-0.500142,	-0.500113,	-0.500083,	-0.500055,	-0.500022,	-0.500002,	-0.499972,	-0.499938,	-0.499917,	-0.499885,	-0.499857,	-0.499832,	-0.499806,	-0.499776,	-0.499745,	-0.499717,	-0.499688,	-0.499664,	-0.499641,	-0.499611,	-0.499585,	-0.499556,	-0.499533,	-0.499513,	-0.499484,	-0.499458,	-0.499432,	-0.499409,	-0.499384,	-0.499351,	-0.499337,	-0.49931,	-0.499284,	-0.499265,	-0.499235,	-0.499209,	-0.4992,	-0.499171,	-0.49915,	-0.499127,	-0.499105,	-0.499081,	-0.499061,	-0.499038,	-0.499023,	-0.499005,	-0.498983,	-0.498961,	-0.498946,	-0.498921,	-0.498908,	-0.49889,	-0.498872,	-0.498855,	-0.49884,	-0.49882,	-0.498808,	-0.498794,	-0.498774,	-0.498757,	-0.498744,	-0.498731,	-0.498716,	-0.498703,	-0.498693,	-0.498683,	-0.498667,	-0.498654,	-0.498643,	-0.498626,	-0.49863,	-0.498613,	-0.498598,	-0.498589,	-0.498586,	-0.498576,	-0.498565,	-0.498561,	-0.49855,	-0.498547,	-0.498539,	-0.498534,	-0.498529,	-0.498526,	-0.498517,	-0.498521,	-0.498512,	-0.498506,	-0.49851,	-0.498503,	-0.498505,	-0.498498,	-0.4985,	-0.498496,	-0.498497,	-0.498491,	-0.498497,	-0.498499,	-0.498498,	-0.498499,	-0.498508,	-0.498508,	-0.49851,	-0.498514,	-0.498523,	-0.498531,	-0.49853,	-0.498533,	-0.498537,	-0.498538,	-0.498553,	-0.498561,	-0.49856,	-0.498579,	-0.498586,	-0.498593,	-0.498604,	-0.498613,	-0.498621,	-0.498633,	-0.498643,	-0.498653,	-0.498668,	-0.498684,	-0.498692,	-0.498704,	-0.498715,	-0.498731,	-0.498747,	-0.498759,	-0.498774,	-0.498791,	-0.498806,	-0.498823,	-0.498838,	-0.498854,	-0.498871,	-0.498886,	-0.498902,	-0.498922,	-0.498945,	-0.498965,	-0.498976,	-0.498996,	-0.499025,	-0.499036,	-0.499053,	-0.499077,	-0.499093,	-0.49912,	-0.499139,	-0.499163,	-0.499177,	-0.49921,	-0.499228,	-0.499255,	-0.499277,	-0.499289,	-0.499321,	-0.499343,	-0.499368,	-0.499387,	-0.499414,	-0.499441,	-0.499465,	-0.499488,	-0.499509,	-0.499535,	-0.499569,	-0.499594,	-0.499614,	-0.499642,	-0.499665,	-0.499689,	-0.499727,	-0.499746,	-0.499773,	-0.4998,	-0.499828,	-0.499852,	-0.499881,	-0.499902,	-0.499936,	-0.499959,	-0.499991,	-0.500015,	-0.500047,	-0.500067,	-0.500098,	-0.50013,	-0.500152,	-0.500181,	-0.500209,	-0.500234,	-0.500265,	-0.500292,	-0.50032,	-0.50035,	-0.500379,	-0.500402,	-0.500429,	-0.500457,	-0.500477,	-0.500513,	-0.500541,	-0.500568,	-0.500598,	-0.500621,	-0.500645,	-0.500676,	-0.500706,	-0.500733,	-0.500759,	-0.500785,	-0.500811,	-0.50084,	-0.500871,	-0.50089,	-0.500917,	-0.500937,	-0.500969,	-0.500992,	-0.501014,	-0.501044,	-0.501069,	-0.501098,	-0.50112,	-0.501146,	-0.501168,	-0.501188,	-0.501215,	-0.50124,	-0.501258,	-0.501286,	-0.501317,	-0.501333,	-0.501346,	-0.50136,	-0.501401,	-0.501422,	-0.501444,	-0.501466,	-0.501485,	-0.501504,	-0.501528,	-0.501537,	-0.501565,	-0.501587,	-0.501606,	-0.501623,	-0.501645,	-0.501663,	-0.501681,	-0.501699,	-0.501714,	-0.501733,	-0.501753,	-0.501762,	-0.501782,	-0.5018,	-0.501815,	-0.501826,	-0.501851,	-0.501864,	-0.501873,	-0.501886,	-0.501901,	-0.501916,	-0.501929,	-0.501936,	-0.501947,	-0.501962,	-0.501975,	-0.501986,	-0.501991,	-0.501997,	-0.502007,	-0.502024,	-0.502032,	-0.502041,	-0.502045,	-0.502056,	-0.502063,	-0.502068,	-0.502072,	-0.502084,	-0.502084,	-0.502091,	-0.502095,	-0.50211,	-0.502108,	-0.50211,	-0.502112,	-0.502111,	-0.502107,	-0.50212,	-0.50212,	-0.502126,	-0.502127,	-0.502121,	-0.502121,	-0.502124,	-0.50212,	-0.502123,	-0.502112,	-0.502115,	-0.502111,	-0.502112,	-0.502116,	-0.502104,	-0.502099,	-0.502094,	-0.502087,	-0.502078,	-0.502081,	-0.502062,	-0.50206,	-0.502057,	-0.50205,	-0.502042,	-0.502033,	-0.502019,	-0.502009,	-0.502003,	-0.501994,	-0.501983,	-0.501974,	-0.501962,	-0.501951,	-0.501937,	-0.501927,	-0.501913,	-0.501902,	-0.501888,	-0.501872,	-0.501852,	-0.501846,	-0.501824,	-0.501814,	-0.501797,	-0.501786,	-0.501762,	-0.501748,	-0.501728,	-0.501716,	-0.501691,	-0.501675,	-0.501662,	-0.501644,	-0.501623,	-0.501603,	-0.501586,	-0.501564,	-0.501545,	-0.501513,	-0.501501,	-0.501479,	-0.501464,	-0.501438,	-0.501417,	-0.50139,	-0.501372,	-0.501346,	-0.501331,	-0.501307,	-0.501279,	-0.501257,	-0.501229,	-0.501203,	-0.501185,	-0.501157,	-0.501135,	-0.501098,	-0.501078,	-0.501058,	-0.501031,	-0.501,	-0.500975,	-0.50095,	-0.50092,	-0.500895,	-0.50087,	-0.500841,	-0.500812,	-0.50079,	-0.500758,	-0.500731,	-0.500703,	-0.500672,	-0.500643,	-0.500617,	-0.500589,	-0.500556,	-0.500528,	-0.500498,	-0.500472,	-0.500443,	-0.500416,	-0.500386,	-0.500354,	-0.500326,	-0.500297,	-0.500264,	-0.500237,	-0.500208,	-0.500172,	-0.500146,	-0.500116,	-0.500089,	-0.500056,	-0.500024,	-0.499989,	-0.499965,	-0.499936,	-0.499913,	-0.499888,	-0.499845,	-0.499818,	-0.499789,	-0.499756,	-0.499726,	-0.499697,	-0.499664,	-0.499633,	-0.499613,	-0.499573,	-0.499543,	-0.499521,	-0.499487,	-0.499459,	-0.499434,	-0.499402,	-0.49937,	-0.499338,	-0.499311,	-0.499284,	-0.499254,	-0.499227,	-0.499195,	-0.499163,	-0.499134,	-0.499109,	-0.499086,	-0.499058,	-0.499022,	-0.498998,	-0.498972,	-0.498942,	-0.498919,	-0.498891,	-0.498861,	-0.498839,	-0.49881,	-0.498788,	-0.498761,	-0.498735,	-0.498704,	-0.498682,	-0.498656,	-0.498636,	-0.498607,	-0.498584,	-0.498561,	-0.498535,	-0.498512,	-0.498489,	-0.498459,	-0.498446,	-0.498421,	-0.498399,	-0.498373,	-0.498353,	-0.498329,	-0.498319,	-0.498285,	-0.498268,	-0.498245,	-0.498223,	-0.498202,	-0.498181,	-0.498156,	-0.498146,	-0.498124,	-0.498104,	-0.498089,	-0.498072,	-0.49805,	-0.498037,	-0.498022,	-0.498003,	-0.497981,	-0.497971,	-0.497955,	-0.497939,	-0.497922,	-0.497908,	-0.497887,	-0.497878,	-0.497865,	-0.497853,	-0.497836,	-0.497826,	-0.497809,	-0.497803,	-0.49779,	-0.497776,	-0.497762,	-0.497758,	-0.497747,	-0.497733,	-0.497728,	-0.497719,	-0.497712,	-0.497701,	-0.497693,	-0.497685,	-0.497677,	-0.497672,	-0.497669,	-0.49766,	-0.497652,	-0.497645,	-0.497645,	-0.497639,	-0.497631,	-0.497628,	-0.497625,	-0.49762,	-0.497616,	-0.497612,	-0.497614,	-0.497634,	-0.497607,	-0.497607,	-0.497612,	-0.497608,	-0.497611,	-0.49761,	-0.497607,	-0.497613,	-0.497611,	-0.497617,	-0.497613,	-0.497615,	-0.497621,	-0.497625,	-0.497626,	-0.497628,	-0.497636,	-0.497641,	-0.497647,	-0.49765,	-0.497657,	-0.497664,	-0.497672,	-0.497684,	-0.497686,	-0.497692,	-0.497711,	-0.497709,	-0.497721,	-0.497729,	-0.497734,	-0.497747,	-0.497753,	-0.497766,	-0.497778,	-0.497799,	-0.497801,	-0.497813,	-0.49782,	-0.497841,	-0.497853,	-0.497869,	-0.497876,	-0.497891,	-0.497904,	-0.497919,	-0.497933,	-0.497951,	-0.497964,	-0.49798,	-0.497997,	-0.498014,	-0.498033,	-0.498046,	-0.498063,	-0.498081,	-0.4981,	-0.498115,	-0.498135,	-0.498148,	-0.498176,	-0.49819,	-0.49821,	-0.498237,	-0.498243,	-0.498271,	-0.498294,	-0.498313,	-0.498333,	-0.498355,	-0.498376,	-0.498401,	-0.498423,	-0.498448,	-0.498466,	-0.498479,	-0.498512,	-0.498533,	-0.498559,	-0.498579,	-0.498602,	-0.498629,	-0.498655,	-0.498683,	-0.49871,	-0.49873,	-0.49875,	-0.49878,	-0.498801,	-0.498822,	-0.49886,	-0.49888,	-0.498911,	-0.498931,	-0.498957,	-0.499003,	-0.499024,	-0.499057,	-0.499067,	-0.4991,	-0.499122,	-0.499147,	-0.499175,	-0.499203,	-0.499227,	-0.499261,	-0.499288,	-0.499317,	-0.499349,	-0.499377,	-0.499407,	-0.499428,	-0.499464,	-0.499489,	-0.499519,	-0.499546,	-0.499578,	-0.499605,	-0.499634,	-0.499667,	-0.499704,	-0.499711,	-0.499758,	-0.499786,	-0.499817,	-0.499843,	-0.499872,	-0.499901,	-0.499931,	-0.499962,	-0.49999,	-0.500021,	-0.500047,	-0.500083,	-0.500109,	-0.500142,	-0.500172,	-0.500201,	-0.500235,	-0.500262,	-0.500285,	-0.50032,	-0.500353,	-0.500377,	-0.50041,	-0.500443,	-0.500472,	-0.5005,	-0.500528,	-0.500558,	-0.500604,	-0.500617,	-0.500657,	-0.500678,	-0.500708,	-0.50074,	-0.500764,	-0.500797,	-0.500824,	-0.500852,	-0.500888,	-0.500916,	-0.500938,	-0.50096,	-0.500998,	-0.501032,	-0.501054,	-0.50108,	-0.501113,	-0.501136,	-0.50116,	-0.501192,	-0.501215,	-0.501244,	-0.501273,	-0.5013,	-0.501329,	-0.501359,	-0.50138,	-0.501407,	-0.501435,	-0.501458,	-0.501484,	-0.501506,	-0.50154,	-0.501564,	-0.501591,	-0.501614,	-0.50164,	-0.501664,	-0.50169,	-0.501715,	-0.501737,	-0.50176,	-0.501789,	-0.501811,	-0.501832,	-0.501858,	-0.501884,	-0.501902,	-0.501927,	-0.50195,	-0.50197,	-0.501996,	-0.502009,	-0.502031,	-0.502054,	-0.502077,	-0.502096,	-0.502122,	-0.502141,	-0.502166,	-0.502179,	-0.502195,	-0.502219,	-0.502241,	-0.502263,	-0.502274,	-0.502289,	-0.502316,	-0.502329,	-0.502345,	-0.50236,	-0.502375,	-0.502395,	-0.502415,	-0.502429,	-0.502448,	-0.502466,	-0.502477,	-0.502493,	-0.502512,	-0.502525,	-0.50254,	-0.502548,	-0.502562,	-0.502581,	-0.502589,	-0.502605,	-0.502619,	-0.50263,	-0.50264,	-0.502653,	-0.502668,	-0.502675,	-0.502688,	-0.502698,	-0.502708,	-0.502716,	-0.502727,	-0.502734,	-0.502743,	-0.502755,	-0.502759,	-0.502771,	-0.502781,	-0.502789,	-0.502792,	-0.502802,	-0.50281,	-0.502814,	-0.502821,	-0.502829,	-0.502834,	-0.502838,	-0.502838,	-0.50285,	-0.502855,	-0.502858,	-0.50286,	-0.502871,	-0.502865,	-0.502867,	-0.502871,	-0.502873,	-0.502872,	-0.502881,	-0.502884,	-0.502877,	-0.502865,	-0.502876,	-0.502877,	-0.502875,	-0.502876,	-0.502875,	-0.502879,	-0.502872,	-0.50287,	-0.502867,	-0.502866,	-0.502858,	-0.50286,	-0.502861,	-0.502849,	-0.502847,	-0.502844,	-0.50284,	-0.502836,	-0.502835,	-0.50281,	-0.502816,	-0.502809,	-0.502801,	-0.502792,	-0.50279,	-0.50278,	-0.502772,	-0.502763,	-0.502756,	-0.502747,	-0.502733,	-0.502731,	-0.502716,	-0.502708,	-0.5027,	-0.502687,	-0.502678,	-0.502664,	-0.502654,	-0.502642,	-0.502635,	-0.502625,	-0.502605,	-0.50259,	-0.50258,	-0.502565,	-0.502555,	-0.502562,	-0.502509,	-0.502509,	-0.502491,	-0.502488,	-0.502465,	-0.50245,	-0.502432,	-0.502424,	-0.5024,	-0.502385,	-0.50237,	-0.502347,	-0.502333,	-0.502314,	-0.502296,	-0.502269,	-0.502256,	-0.50224,	-0.502224,	-0.502194,	-0.502183,	-0.502164,	-0.502144,	-0.502125,	-0.502101,	-0.502085,	-0.502062,	-0.50204,	-0.502022,	-0.501998,	-0.501977,	-0.501952,	-0.501921,	-0.50191,	-0.501895,	-0.501864,	-0.501841,	-0.501815,	-0.501798,	-0.501774,	-0.501747,	-0.501726,	-0.5017,	-0.501676,	-0.501652,	-0.501629,	-0.501602,	-0.501578,	-0.501553,	-0.501528,	-0.501501,	-0.501476,	-0.501442,	-0.501427,	-0.5014,	-0.501372,	-0.501346,	-0.501321,	-0.501301,	-0.501264,	-0.501241,	-0.501207,	-0.501188,	-0.501154,	-0.501129,	-0.501104,	-0.501077,	-0.501043,	-0.501018,	-0.500977,	-0.500958,	-0.500931,	-0.500903,	-0.50088,	-0.50085,	-0.50082,	-0.500791,	-0.500753,	-0.500728,	-0.500698,	-0.500671,	-0.500646,	-0.500608,	-0.500587,	-0.500552,	-0.50052,	-0.500492,	-0.500463,	-0.500436,	-0.500402,	-0.500374,	-0.500344,	-0.500313,	-0.500285,	-0.500254,	-0.500222,	-0.500192,	-0.500162,	-0.500133,	-0.500101,	-0.50007,	-0.50004,	-0.500012,	-0.499978,	-0.499948,	-0.499918,	-0.499887,	-0.499853,	-0.499826,	-0.499797,	-0.499763,	-0.499738,	-0.499705,	-0.499672,	-0.499644,	-0.499616,	-0.499581,	-0.499548,	-0.499513,	-0.499488,	-0.49946,	-0.49943,	-0.499398,	-0.49936,	-0.499341,	-0.499306,	-0.499288,	-0.499246,	-0.499208,	-0.499189,	-0.499156,	-0.499124,	-0.4991,	-0.499069,	-0.499039,	-0.499009,	-0.498978,	-0.498947,	-0.498921,	-0.498891,	-0.498859,	-0.498835,	-0.498803,	-0.498773,	-0.498744,	-0.498717,	-0.498687,	-0.498656,	-0.49863,	-0.498605,	-0.498575,	-0.498544,	-0.498518,	-0.498492,	-0.498458,	-0.498438,	-0.498405,	-0.498373,	-0.498355,	-0.498326,	-0.498299,	-0.498269,	-0.498242,	-0.49822,	-0.498193,	-0.498167,	-0.498135,	-0.498112,	-0.498082,	-0.498059,	-0.498035,	-0.498008,	-0.497984,	-0.497962,	-0.497935,	-0.497911,	-0.497885,	-0.497858,	-0.497836,	-0.497812,	-0.49779,	-0.497765,	-0.497743,	-0.497719,	-0.497697,	-0.497671,	-0.497651,	-0.497629,	-0.497607,	-0.497585,	-0.49756,	-0.497539,	-0.497517,	-0.497494,	-0.497481,	-0.497457,	-0.497431,	-0.497422,	-0.497391,	-0.497372,	-0.49735,	-0.497327,	-0.497316,	-0.497301,	-0.497274,	-0.497253,	-0.497236,	-0.497209,	-0.497196,	-0.497181,	-0.497162,	-0.497145,	-0.497136,	-0.497111,	-0.497099,	-0.497075,	-0.497066,	-0.497046,	-0.497028,	-0.497015,	-0.497,	-0.496992,	-0.496969,	-0.496957,	-0.496939,	-0.496925,	-0.496913,	-0.496892,	-0.496883,	-0.496874,	-0.496859,	-0.496845,	-0.496837,	-0.496821,	-0.496814,	-0.496789,	-0.496779,	-0.496775,	-0.49676,	-0.496752,	-0.496746,	-0.496733,	-0.496724,	-0.496719,	-0.496703,	-0.496694,	-0.496683,	-0.496675,	-0.496666,	-0.496662,	-0.49665,	-0.496644,	-0.496635,	-0.49663,	-0.496624,	-0.496624,	-0.496609,	-0.496597,	-0.496597,	-0.49659,	-0.496595,	-0.496582,	-0.496581,	-0.496565,	-0.49657,	-0.496565,	-0.496559,	-0.496552,	-0.496554,	-0.496554,	-0.49655,	-0.496548,	-0.496549,	-0.49654,	-0.496539,	-0.496537,	-0.496534,	-0.496534,	-0.496533,	-0.49653,	-0.496537,	-0.496538,	-0.496536,	-0.496539,	-0.496539,	-0.496537,	-0.496538,	-0.496551,	-0.496537,	-0.496551,	-0.496541,	-0.496551,	-0.496555,	-0.496558,	-0.496562,	-0.496563,	-0.496561,	-0.496563,	-0.496576,	-0.49658,	-0.496586,	-0.49659,	-0.496593,	-0.496597,	-0.496606,	-0.496612,	-0.496614,	-0.496627,	-0.496632,	-0.49664,	-0.496646,	-0.496654,	-0.496666,	-0.496684,	-0.496674,	-0.496683,	-0.496689,	-0.496702,	-0.496709,	-0.496725,	-0.496729,	-0.496731,	-0.49675,	-0.496763,	-0.496767,	-0.49678,	-0.496788,	-0.496799,	-0.496807,	-0.49682,	-0.496828,	-0.496843,	-0.496853,	-0.496865,	-0.49688,	-0.496892,	-0.496895,	-0.496916,	-0.496932,	-0.497015,	-0.496948,	-0.496966,	-0.49698,	-0.496993,	-0.497006,	-0.497022,	-0.497037,	-0.497051,	-0.497062,	-0.497084,	-0.497102,	-0.497118,	-0.497125,	-0.497141,	-0.497157,	-0.497172,	-0.497192,	-0.497205,	-0.497217,	-0.497233,	-0.497254,	-0.497273,	-0.497281,	-0.497299,	-0.497328,	-0.497341,	-0.497353,	-0.497369,	-0.497391,	-0.497401,	-0.49742,	-0.497436,	-0.497461,	-0.497478,	-0.497494,	-0.497512,	-0.497532,	-0.49755,	-0.49757,	-0.497592,	-0.497607,	-0.497614,	-0.497646,	-0.497664,	-0.497679,	-0.497706,	-0.497729,	-0.497735,	-0.497761,	-0.497781,	-0.497793,	-0.497817,	-0.497843,	-0.497858,	-0.497878,	-0.497891,	-0.49792,	-0.497939,	-0.497957,	-0.497979,	-0.497994,	-0.498023,	-0.498041,	-0.498062,	-0.498077,	-0.498102,	-0.49812,	-0.498138,	-0.498162,	-0.498185,	-0.498199,	-0.498226,	-0.498245,	-0.498267,	-0.498287,	-0.49831,	-0.498328,	-0.498353,	-0.498369,	-0.498391,	-0.498413,	-0.498436,	-0.498452,	-0.498481,	-0.498499,	-0.498522,	-0.498538,	-0.498561,	-0.498582,	-0.498599,	-0.49862,	-0.498643,	-0.498668,	-0.498685,	-0.498702,	-0.498732,	-0.498748,	-0.498771,	-0.498789,	-0.498809,	-0.498827,	-0.49885,	-0.498871,	-0.498893,	-0.498908,	-0.498933,	-0.498955,	-0.49898,	-0.498995,	-0.499015,	-0.499038,	-0.499056,	-0.499076,	-0.4991,	-0.499123,	-0.499137,	-0.499155,	-0.499174,	-0.499195,	-0.499217,	-0.49924,	-0.499254,	-0.499272,	-0.499294,	-0.499312,	-0.499334,	-0.499352,	-0.499366,	-0.49939,	-0.499413,	-0.499426,	-0.499446,	-0.499464,	-0.499483,	-0.499504,	-0.499525,	-0.499535,	-0.499555,	-0.499574,	-0.499594,	-0.499608,	-0.499629,	-0.499646,	-0.499664,	-0.49968,	-0.499698,	-0.499719,	-0.499731,	-0.49975,	-0.49977,	-0.499782,	-0.499796,	-0.499817,	-0.49983,	-0.499853,	-0.499868,	-0.499883,	-0.499898,	-0.499915,	-0.499931,	-0.499939,	-0.499958,	-0.499982,	-0.499986,	-0.50001,	-0.500022,	-0.500032,	-0.500051,	-0.500065,	-0.500077,	-0.500089,	-0.500099,	-0.500122,	-0.500132,	-0.500139,	-0.500162,	-0.500175,	-0.500188,	-0.500201,	-0.500214,	-0.500227,	-0.50024,	-0.500254,	-0.500265,	-0.500278,	-0.500287,	-0.500292,	-0.500311,	-0.500322,	-0.500332,	-0.500349,	-0.500353,	-0.500366,	-0.500379,	-0.500387,	-0.500402,	-0.50041,	-0.500418,	-0.500425,	-0.500444,	-0.500448,	-0.500457,	-0.500465,	-0.500474,	-0.500479,	-0.500493,	-0.5005,	-0.500506,	-0.500521,	-0.500529,	-0.500534,	-0.500545,	-0.500545,	-0.500555,	-0.500566,	-0.500569,	-0.500575,	-0.500581,	-0.500586,	-0.500595,	-0.500602,	-0.500606,	-0.500606,	-0.500619,	-0.500621,	-0.500633,	-0.500637,	-0.500641,	-0.500645,	-0.500649,	-0.500653,	-0.500658,	-0.500663,	-0.50067,	-0.500667,	-0.500672,	-0.500668,	-0.500683,	-0.500683,	-0.50069,	-0.500688,	-0.500691,	-0.500703,	-0.500696,	-0.500699,	-0.500703,	-0.500701,	-0.500703,	-0.500706,	-0.500705,	-0.500707,	-0.500713,	-0.50071,	-0.500709,	-0.50071,	-0.500718,	-0.500708,	-0.50071,	-0.500712,	-0.500712,	-0.50071,	-0.500711,	-0.500704,	-0.500706,	-0.500706,	-0.500705,	-0.5007,	-0.500699,	-0.500698,	-0.500694,	-0.500695,	-0.500694,	-0.500688,	-0.500684,	-0.500687,	-0.500686,	-0.500673,	-0.500682,	-0.500673,	-0.500673,	-0.500668,	-0.500663,	-0.500659,	-0.500655,	-0.500646,	-0.500648,	-0.500648,	-0.500639,	-0.500626,	-0.500628,	-0.500623,	-0.500621,	-0.500618,	-0.50061,	-0.500602,	-0.500598,	-0.500586,	-0.500587,	-0.500581,	-0.500576,	-0.500568,	-0.500559,	-0.500548,	-0.500551,	-0.500541,	-0.500539,	-0.500527,	-0.500523,	-0.500515,	-0.500511,	-0.500503,	-0.500497,	-0.500487,	-0.500488,	-0.500473,	-0.500467,	-0.50045,	-0.500447,	-0.500432,	-0.500431,	-0.500414,	-0.500413,	-0.500414,	-0.500403,	-0.500382,	-0.500379,	-0.500371,	-0.500363,	-0.500355,	-0.500347,	-0.500333,	-0.500326,	-0.500311,	-0.500307,	-0.500296,	-0.500291,	-0.500275,	-0.500269,	-0.50026,	-0.500253,	-0.50024,	-0.500234,	-0.500222,	-0.500214,	-0.500214,	-0.50019,	-0.50018,	-0.500169,	-0.500161,	-0.500151,	-0.500138,	-0.500124,	-0.500116,	-0.500106,	-0.500097,	-0.500087,	-0.500074,	-0.500061,	-0.500054,	-0.500041,	-0.500041,	-0.500015,	-0.50001,	-0.499998,	-0.499984,	-0.499975,	-0.499965,	-0.499955,	-0.499941,	-0.49993,	-0.49992,	-0.499909,	-0.499893,	-0.499885,	-0.499875,	-0.499862,	-0.499852,	-0.499843,	-0.499828,	-0.499815,	-0.499809,	-0.499799,	-0.499786,	-0.499771,	-0.499761,	-0.499749,	-0.499739,	-0.499727,	-0.499717,	-0.499705,	-0.499691,	-0.499676,	-0.499672,	-0.499659,	-0.499645,	-0.499636,	-0.499627,	-0.499615,	-0.499601,	-0.499587,	-0.499581,	-0.499569,	-0.499557,	-0.499547,	-0.499537,	-0.499526,	-0.499509,	-0.499497,	-0.499498,	-0.499479,	-0.499471,	-0.499461,	-0.499447,	-0.499433,	-0.49944,	-0.499414,	-0.499404,	-0.499397,	-0.49938,	-0.499373,	-0.499363,	-0.499351,	-0.499343,	-0.499331,	-0.499318,	-0.499308,	-0.499303,	-0.499292,	-0.499284,	-0.499269,	-0.499262,	-0.499255,	-0.499235,	-0.499227,	-0.499223,	-0.499214,	-0.499206,	-0.499192,	-0.49919,	-0.499176,	-0.499151,	-0.499156,	-0.499139,	-0.499139,	-0.49913,	-0.499124,	-0.499114,	-0.499106,	-0.499103,	-0.499085,	-0.499077,	-0.499069,	-0.499059,	-0.49905,	-0.499044,	-0.499037,	-0.499025,	-0.499029,	-0.499013,	-0.499001,	-0.498998,	-0.498991,	-0.498982,	-0.498973,	-0.498968,	-0.498961,	-0.498952,	-0.49895,	-0.498934,	-0.498932,	-0.498929,	-0.498922,	-0.498916,	-0.498908,	-0.498897,	-0.498896,	-0.498889,	-0.498886,	-0.498877,	-0.498878,	-0.498867,	-0.498867,	-0.498857,	-0.498846,	-0.498842,	-0.498836,	-0.498829,	-0.498829,	-0.498825,	-0.498823,	-0.498816,	-0.498811,	-0.498807,	-0.498806,	-0.498799,	-0.498797,	-0.498795,	-0.49879,	-0.498784,	-0.498783,	-0.498773,	-0.498774,	-0.498773,	-0.498769,	-0.498766,	-0.498758,	-0.49876,	-0.498753,	-0.49876,	-0.498752,	-0.498753,	-0.498747,	-0.498747,	-0.498749,	-0.498742,	-0.498742,	-0.498742,	-0.49874,	-0.498735,	-0.498738,	-0.498738,	-0.498745,	-0.498735,	-0.498735,	-0.498733,	-0.49873,	-0.498734,	-0.498733,	-0.498733,	-0.498736,	-0.498734,	-0.498734,	-0.498738,	-0.498736,	-0.498734,	-0.498733,	-0.498735,	-0.498733,	-0.49874,	-0.498744,	-0.498744,	-0.498727,	-0.498749,	-0.498752,	-0.498751,	-0.498753,	-0.498754,	-0.498753,	-0.498761,	-0.498766,	-0.49876,	-0.498771,	-0.498769,	-0.498774,	-0.498778,	-0.498779,	-0.499304,	-0.498753,	-0.498789,	-0.498789,	-0.498794,	-0.498801,	-0.498801,	-0.498816,	-0.49881,	-0.498819,	-0.498825,	-0.498831,	-0.498835,	-0.498836,	-0.498842,	-0.498851,	-0.498863,	-0.498859,	-0.498856,	-0.498869,	-0.498872,	-0.498871,	-0.498891,	-0.498891,	-0.498898,	-0.498904,	-0.498912,	-0.498916,	-0.498925,	-0.49893,	-0.498936,	-0.498937,	-0.498949,	-0.498956,	-0.498966,	-0.49897,	-0.498977,	-0.498988,	-0.498992,	-0.498999,	-0.499008,	-0.499012,	-0.49902,	-0.499028,	-0.499038,	-0.499062,	-0.499058,	-0.499063,	-0.499074,	-0.499077,	-0.499088,	-0.499093,	-0.499103,	-0.499113,	-0.499112,	-0.499127,	-0.499138,	-0.499146,	-0.499159,	-0.499168,	-0.499173,	-0.499182,	-0.499194,	-0.499205,	-0.499212,	-0.499219,	-0.49923,	-0.499242,	-0.49925,	-0.499256,	-0.499268,	-0.499278,	-0.499288,	-0.499297,	-0.499309,	-0.499322,	-0.499326,	-0.499339,	-0.499348,	-0.499358,	-0.499369,	-0.49938,	-0.499386,	-0.499397,	-0.499412,	-0.499422,	-0.499433,	-0.499443,	-0.499451,	-0.499463,	-0.499469,	-0.499488,	-0.499495,	-0.499501,	-0.499524,	-0.499528,	-0.499536,	-0.499555,	-0.49956,	-0.499568,	-0.499584,	-0.499591,	-0.499602,	-0.499615,	-0.499622,	-0.499635,	-0.499651,	-0.49966,	-0.49967,	-0.499679,	-0.499686,	-0.499701,	-0.499714,	-0.499725,	-0.499735,	-0.499748,	-0.499756,	-0.499768,	-0.499771,	-0.499789,	-0.499797,	-0.499812,	-0.499824,	-0.499836,	-0.499844,	-0.499856,	-0.499868,	-0.499881,	-0.499887,	-0.499897,	-0.49991,	-0.499922,	-0.49994,	-0.499945,	-0.499955,	-0.499964,	-0.499971,	-0.49999,	-0.499999,	-0.500008,	-0.500021,	-0.50003,	-0.500041,	-0.500051,	-0.500062,	-0.500074,	-0.500077,	-0.500089,	-0.500104,	-0.500112,	-0.500122,	-0.500135,	-0.50014,	-0.500153,	-0.500159,	-0.500181,	-0.500179,	-0.500197,	-0.500203,	-0.500213,	-0.500223,	-0.500231,	-0.500246,	-0.50025,	-0.500262,	-0.500269,	-0.500282,	-0.500288,	-0.500295,	-0.500315,	-0.500316,	-0.500324,	-0.500337,	-0.50034,	-0.500348,	-0.500359,	-0.500367,	-0.500381,	-0.500384,	-0.500392,	-0.500402,	-0.50041,	-0.500416,	-0.500431,	-0.500173,	-0.500617,	-0.500445,	-0.50046,	-0.500466,	-0.500471,	-0.500481,	-0.500487,	-0.500496,	-0.500499,	-0.500507,	-0.500517,	-0.500526,	-0.500529,	-0.500524,	-0.500544,	-0.500541,	-0.500555,	-0.500562,	-0.500568,	-0.500574,	-0.500581,	-0.500584,	-0.500581,	-0.500594,	-0.500599,	-0.500606,	-0.500611,	-0.50061,	-0.500621,	-0.500628,	-0.500625,	-0.500634,	-0.50064,	-0.500643,	-0.500656,	-0.50065,	-0.500656,	-0.500658,	-0.500654,	-0.500663,	-0.500665,	-0.500673,	-0.500677,	-0.500673,	-0.500678,	-0.500683,	-0.500687,	-0.500694,	-0.500692,	-0.500692,	-0.500699,	-0.500698,	-0.500701,	-0.500698,	-0.500702,	-0.500707,	-0.500707,	-0.500702,	-0.500709,	-0.500708,	-0.500714,	-0.50071,	-0.500714,	-0.50071,	-0.50071,	-0.50071,	-0.500712,	-0.500707,	-0.500711,	-0.500708,	-0.500711,	-0.500722,	-0.500705,	-0.500704,	-0.500704,	-0.500701,	-0.500695,	-0.5007,	-0.500696,	-0.500695,	-0.500683,	-0.500691,	-0.500687,	-0.500684,	-0.500683,	-0.500682,	-0.500676,	-0.500673,	-0.500671,	-0.500665,	-0.500661,	-0.500659,	-0.500657,	-0.500654,	-0.500644,	-0.500634,	-0.500639,	-0.500633,	-0.50064,	-0.500623,	-0.500619,	-0.500608,	-0.500609,	-0.500602,	-0.500607,	-0.500589,	-0.500584,	-0.500574,	-0.500564,	-0.500568,	-0.500557,	-0.500555,	-0.500545,	-0.500536,	-0.500535,	-0.500517,	-0.500516,	-0.500511,	-0.500497,	-0.500491,	-0.500484,	-0.500474,	-0.500467,	-0.500458,	-0.500449,	-0.500439,	-0.500433,	-0.500428,	-0.50041,	-0.500403,	-0.500387,	-0.500377,	-0.500377,	-0.500367,	-0.500355,	-0.50036,	-0.500336,	-0.500321,	-0.500311,	-0.500304,	-0.500292,	-0.500283,	-0.500269,	-0.50026,	-0.500249,	-0.500238,	-0.500225,	-0.50021,	-0.500197,	-0.500187,	-0.500178,	-0.50016,	-0.500153,	-0.500139,	-0.500124,	-0.500115,	-0.500104,	-0.500087,	-0.500072,	-0.500062,	-0.500039,	-0.500021,	-0.500023,	-0.500012,	-0.499993,	-0.499983,	-0.499966,	-0.499953,	-0.499932,	-0.499924,	-0.499907,	-0.499894,	-0.499877,	-0.499863,	-0.499849,	-0.499835,	-0.499813,	-0.499805,	-0.499788,	-0.499769,	-0.499752,	-0.49974,	-0.499725,	-0.499707,	-0.499691,	-0.499668,	-0.499661,	-0.499644,	-0.49963,	-0.499614,	-0.499601,	-0.499584,	-0.499563,	-0.499542,	-0.499528,	-0.499497,	-0.499489,	-0.499476,	-0.499461,	-0.499443,	-0.499428,	-0.49941,	-0.499389,	-0.499371,	-0.499357,	-0.499338,	-0.499319,	-0.499294,	-0.499283,	-0.499266,	-0.499251,	-0.499232,	-0.499214,	-0.499192,	-0.499169,	-0.499157,	-0.499141,	-0.49912,	-0.499103,	-0.499087,	-0.499069,	-0.499035,	-0.499035,	-0.499012,	-0.498995,	-0.498971,	-0.498955,	-0.498935,	-0.498918,	-0.498898,	-0.498881,	-0.498864,	-0.498835,	-0.498826,	-0.498808,	-0.498785,	-0.498766,	-0.498745,	-0.498728,	-0.4987,	-0.498689,	-0.498666,	-0.498651,	-0.498628,	-0.498611,	-0.498594,	-0.498576,	-0.498548,	-0.498536,	-0.498516,	-0.498499,	-0.498482,	-0.49846,	-0.498443,	-0.498424,	-0.4984,	-0.498382,	-0.498366,	-0.498346,	-0.498328,	-0.498308,	-0.498288,	-0.498268,	-0.49825,	-0.498232,	-0.498217,	-0.498187,	-0.498175,	-0.498156,	-0.498145,	-0.498123,	-0.498108,	-0.498084,	-0.498059,	-0.498044,	-0.498027,	-0.498003,	-0.497992,	-0.497975,	-0.49795,	-0.497933,	-0.497916,	-0.497897,	-0.49788,	-0.497868,	-0.497844,	-0.497825,	-0.497808,	-0.497792,	-0.497777,	-0.497753,	-0.497735,	-0.497719,	-0.497702,	-0.497682,	-0.497666,	-0.497654,	-0.497636,	-0.497622,	-0.497599,	-0.497583,	-0.497564,	-0.497549,	-0.497532,	-0.497521,	-0.497496,	-0.497482,	-0.497465,	-0.497451,	-0.497432,	-0.497417,	-0.497405,	-0.497383,	-0.497365,	-0.497351,	-0.497336,	-0.497323,	-0.497304,	-0.497292,	-0.497278,	-0.497265,	-0.497248,	-0.497233,	-0.497217,	-0.4972,	-0.49719,	-0.497178,	-0.49716,	-0.497144,	-0.497135,	-0.497122,	-0.497148,	-0.497107,	-0.497082,	-0.497068,	-0.497051,	-0.497046,	-0.497032,	-0.497019,	-0.497004,	-0.49699,	-0.496976,	-0.496963,	-0.496956,	-0.496938,	-0.496931,	-0.496916,	-0.496916,	-0.496896,	-0.496882,	-0.49687,	-0.496861,	-0.496854,	-0.496849,	-0.496831,	-0.496824,	-0.496807,	-0.496805,	-0.496793,	-0.496788,	-0.496772,	-0.496766,	-0.496758,	-0.496748,	-0.496737,	-0.496731,	-0.496725,	-0.496712,	-0.496711,	-0.496698,	-0.49669,	-0.496684,	-0.496677,	-0.496671,	-0.496663,	-0.496662,	-0.496647,	-0.496643,	-0.496636,	-0.496629,	-0.496625,	-0.496619,	-0.496613,	-0.496617,	-0.496601,	-0.496598,	-0.496593,	-0.495178,	-0.496594,	-0.496562,	-0.496578,	-0.496573,	-0.496568,	-0.496558,	-0.496552,	-0.496556,	-0.496553,	-0.496552,	-0.496557,	-0.496545,	-0.496546,	-0.496546,	-0.496543,	-0.496538,	-0.496539,	-0.496541,	-0.496539,	-0.496536,	-0.496533,	-0.496535,	-0.49653,	-0.496536,	-0.496537,	-0.496536,	-0.496536,	-0.496535,	-0.496536,	-0.496552,	-0.496538,	-0.496544,	-0.496548,	-0.49655,	-0.496541,	-0.49655,	-0.496557,	-0.496555,	-0.496568,	-0.496564,	-0.496567,	-0.496574,	-0.496573,	-0.496578,	-0.496583,	-0.49659,	-0.496594,	-0.496598,	-0.496603,	-0.496606,	-0.496613,	-0.496617,	-0.496624,	-0.496633,	-0.496637,	-0.496648,	-0.496649,	-0.496653,	-0.496663,	-0.496673,	-0.496677,	-0.496681,	-0.496692,	-0.496699,	-0.49671,	-0.496717,	-0.496726,	-0.496736,	-0.496743,	-0.496752,	-0.49676,	-0.496773,	-0.496785,	-0.496787,	-0.496801,	-0.496812,	-0.496822,	-0.496834,	-0.496844,	-0.496854,	-0.49687,	-0.496882,	-0.496891,	-0.496902,	-0.496908,	-0.496925,	-0.496936,	-0.496954,	-0.496968,	-0.496975,	-0.49699,	-0.497,	-0.497015,	-0.497026,	-0.497042,	-0.49706,	-0.497074,	-0.497089,	-0.497099,	-0.497116,	-0.497132,	-0.497148,	-0.497163,	-0.497177,	-0.497192,	-0.497206,	-0.497221,	-0.497242,	-0.497259,	-0.497276,	-0.497289,	-0.497308,	-0.497327,	-0.497342,	-0.497358,	-0.497376,	-0.497394,	-0.497411,	-0.497428,	-0.49745,	-0.497463,	-0.497481,	-0.497504,	-0.497524,	-0.497538,	-0.497558,	-0.49758,	-0.497597,	-0.49762,	-0.497634,	-0.497655,	-0.497676,	-0.497698,	-0.497715,	-0.497734,	-0.497757,	-0.497775,	-0.497793,	-0.497815,	-0.497838,	-0.497852,	-0.497881,	-0.497905,	-0.497918,	-0.49794,	-0.497965,	-0.497982,	-0.498009,	-0.498031,	-0.498052,	-0.498082,	-0.498097,	-0.498121,	-0.498143,	-0.498164,	-0.498192,	-0.498211,	-0.498234,	-0.498249,	-0.498281,	-0.498304,	-0.498323,	-0.498352,	-0.498376,	-0.498402,	-0.498423,	-0.498446,	-0.498471,	-0.498494,	-0.498517,	-0.498538,	-0.498564,	-0.498588,	-0.498611,	-0.498639,	-0.498663,	-0.498684,	-0.498711,	-0.498737,	-0.49877,	-0.498786,	-0.498818,	-0.498838,	-0.49886,	-0.498887,	-0.498911,	-0.49893,	-0.498966,	-0.498991,	-0.499007,	-0.499036,	-0.499058,	-0.499092,	-0.499116,	-0.499142,	-0.499167,	-0.499189,	-0.499219,	-0.499242,	-0.499266,	-0.499298,	-0.499321,	-0.499343,	-0.499381,	-0.499399,	-0.499424,	-0.499455,	-0.499478,	-0.499504,	-0.499526,	-0.499551,	-0.499581,	-0.499612,	-0.499632,	-0.499674,	-0.499687,	-0.499716,	-0.499739,	-0.499764,	-0.499793,	-0.499815,	-0.499841,	-0.499868,	-0.499893,	-0.499919,	-0.499951,	-0.499965,	-0.499998,	-0.500024,	-0.50005,	-0.500075,	-0.500103,	-0.500125,	-0.500152,	-0.500178,	-0.500205,	-0.500231,	-0.500262,	-0.50028,	-0.500309,	-0.50033,	-0.500361,	-0.500389,	-0.500411,	-0.500434,	-0.500466,	-0.500488,	-0.500512,	-0.500539,	-0.500563,	-0.500587,	-0.500608,	-0.500638,	-0.500663,	-0.500687,	-0.500717,	-0.500737,	-0.500764,	-0.500791,	-0.500807,	-0.500837,	-0.500856,	-0.500885,	-0.500907,	-0.500931,	-0.500958,	-0.500985,	-0.501004,	-0.501025,	-0.501051,	-0.501079,	-0.501099,	-0.501118,	-0.501145,	-0.501169,	-0.501177,	-0.501215,	-0.501238,	-0.501258,	-0.501284,	-0.501307,	-0.501328,	-0.501352,	-0.501373,	-0.501397,	-0.501418,	-0.501441,	-0.501468,	-0.501482,	-0.501509,	-0.501528,	-0.501547,	-0.501567,	-0.501587,	-0.501611,	-0.501633,	-0.501726,	-0.501625,	-0.501695,	-0.501714,	-0.501736,	-0.501754,	-0.501776,	-0.501796,	-0.501815,	-0.501837,	-0.501852,	-0.501872,	-0.501889,	-0.501908,	-0.501926,	-0.501951,	-0.501966,	-0.501979,	-0.502001,	-0.502024,	-0.502031,	-0.502052,	-0.502074,	-0.502089,	-0.502109,	-0.502118,	-0.502141,	-0.502161,	-0.502176,	-0.502189,	-0.502207,	-0.502221,	-0.502228,	-0.502255,	-0.502267,	-0.502284,	-0.502299,	-0.502324,	-0.502331,	-0.502346,	-0.502361,	-0.502372,	-0.502388,	-0.502404,	-0.502415,	-0.502426,	-0.502441,	-0.502453,	-0.502467,	-0.502475,	-0.502498,	-0.502506,	-0.502518,	-0.502533,	-0.502541,	-0.502556,	-0.502556,	-0.502573,	-0.502584,	-0.502599,	-0.50261,	-0.502619,	-0.50263,	-0.502641,	-0.502653,	-0.502659,	-0.50267,	-0.502682,	-0.502686,	-0.502698,	-0.502696,	-0.502715,	-0.502712,	-0.50273,	-0.50274,	-0.502744,	-0.502752,	-0.502755,	-0.502758,	-0.502774,	-0.502774,	-0.502785,	-0.502797,	-0.5028,	-0.502803,	-0.502812,	-0.502814,	-0.50282,	-0.502826,	-0.502828,	-0.502834,	-0.50284,	-0.502839,	-0.502845,	-0.502845,	-0.502852,	-0.502859,	-0.502857,	-0.502861,	-0.502864,	-0.502867,	-0.502869,	-0.50287,	-0.502886,	-0.502872,	-0.502878,	-0.502876,	-0.502875,	-0.502878,	-0.502876,	-0.502875,	-0.502876,	-0.502871,	-0.502877,	-0.50288,	-0.502876,	-0.502869,	-0.502878,	-0.502873,	-0.502869,	-0.502866,	-0.502866,	-0.50286,	-0.502858,	-0.502858,	-0.502859,	-0.502855,	-0.502857,	-0.502852,	-0.50284,	-0.502835,	-0.502832,	-0.502826,	-0.502824,	-0.502819,	-0.502819,	-0.502805,	-0.50281,	-0.502799,	-0.502787,	-0.502785,	-0.502765,	-0.502775,	-0.502771,	-0.502761,	-0.502749,	-0.502744,	-0.502732,	-0.502727,	-0.502729,	-0.502723,	-0.502703,	-0.502696,	-0.502691,	-0.502678,	-0.502674,	-0.502659,	-0.502647,	-0.502642,	-0.502627,	-0.50262,	-0.50261,	-0.502601,	-0.502587,	-0.502578,	-0.502566,	-0.502546,	-0.502544,	-0.502536,	-0.50252,	-0.502508,	-0.502496,	-0.502495,	-0.502474,	-0.502459,	-0.502443,	-0.502426,	-0.502421,	-0.5024,	-0.502392,	-0.50238,	-0.502369,	-0.502331,	-0.502335,	-0.502323,	-0.502304,	-0.502295,	-0.502276,	-0.502253,	-0.502243,	-0.50223,	-0.502214,	-0.5022,	-0.502176,	-0.502165,	-0.502145,	-0.50214,	-0.502121,	-0.502105,	-0.502082,	-0.502064,	-0.502046,	-0.50203,	-0.502007,	-0.501996,	-0.501977,	-0.501959,	-0.50194,	-0.501923,	-0.501903,	-0.501887,	-0.501871,	-0.501852,	-0.501836,	-0.501812,	-0.501793,	-0.501775,	-0.501759,	-0.501741,	-0.501719,	-0.501696,	-0.501674,	-0.501654,	-0.501633,	-0.501624,	-0.501591,	-0.501576,	-0.501551,	-0.501531,	-0.501516,	-0.501488,	-0.501463,	-0.501446,	-0.501424,	-0.501402,	-0.501388,	-0.50136,	-0.50134,	-0.50132,	-0.501295,	-0.501275,	-0.501248,	-0.501232,	-0.501205,	-0.501191,	-0.501162,	-0.501143,	-0.501118,	-0.501096,	-0.501075,	-0.501049,	-0.501029,	-0.50101,	-0.500983,	-0.500959,	-0.500939,	-0.500916,	-0.500894,	-0.500866,	-0.500841,	-0.500822,	-0.500793,	-0.500773,	-0.50075,	-0.50073,	-0.5007,	-0.500683,	-0.500657,	-0.500633,	-0.500609,	-0.500585,	-0.500557,	-0.500539,	-0.500512,	-0.500489,	-0.500467,	-0.500443,	-0.500418,	-0.500391,	-0.50037,	-0.500347,	-0.500324,	-0.500302,	-0.500269,	-0.500251,	-0.500227,	-0.5002,	-0.500182,	-0.500152,	-0.500132,	-0.500106,	-0.500087,	-0.500058,	-0.500045,	-0.500009,	-0.499987,	-0.499964,	-0.499941,	-0.499916,	-0.499891,	-0.499864,	-0.499847,	-0.499818,	-0.499796,	-0.499776,	-0.49975,	-0.499725,	-0.499696,	-0.499677,	-0.499643,	-0.499632,	-0.499609,	-0.499582,	-0.499562,	-0.499538,	-0.49951,	-0.499488,	-0.499468,	-0.499443,	-0.499424,	-0.499399,	-0.499375,	-0.499353,	-0.49933,	-0.499307,	-0.499291,	-0.499257,	-0.499232,	-0.499218,	-0.499195,	-0.499175,	-0.499152,	-0.499131,	-0.499111,	-0.499086,	-0.49907,	-0.499044,	-0.499022,	-0.499003,	-0.498992,	-0.498952,	-0.498925,	-0.498914,	-0.498893,	-0.498876,	-0.49885,	-0.498832,	-0.498813,	-0.498787,	-0.498772,	-0.49876,	-0.498728,	-0.498708,	-0.498693,	-0.498675,	-0.498653,	-0.498634,	-0.498615,	-0.498595,	-0.498575,	-0.498556,	-0.498538,	-0.498512,	-0.498503,	-0.498491,	-0.498469,	-0.498454,	-0.498432,	-0.498416,	-0.498399,	-0.49838,	-0.498363,	-0.498346,	-0.498323,	-0.498308,	-0.498289,	-0.49828,	-0.49826,	-0.498248,	-0.498229,	-0.498218,	-0.4982,	-0.498178,	-0.498171,	-0.498153,	-0.49814,	-0.498127,	-0.49811,	-0.498097,	-0.49808,	-0.498067,	-0.498062,	-0.498037,	-0.498024,	-0.498013,	-0.498007,	-0.497993,	-0.497976,	-0.497963,	-0.497952,	-0.49794,	-0.497929,	-0.497917,	-0.497903,	-0.497893,	-0.497883,	-0.497873,	-0.497864,	-0.497851,	-0.497842,	-0.497828,	-0.497821,	-0.497804,	-0.497801,	-0.497797,	-0.497781,	-0.497777,	-0.497768,	-0.49776,	-0.497745,	-0.49774,	-0.497735,	-0.497729,	-0.497722,	-0.497715,	-0.497709,	-0.497697,	-0.497689,	-0.497688,	-0.497683,	-0.49768,	-0.497678,	-0.497665,	-0.49766,	-0.497658,	-0.497651,	-0.497646,	-0.497644,	-0.497642,	-0.497635,	-0.497633,	-0.497627,	-0.497626,	-0.497615,	-0.49762,	-0.497618,	-0.497616,	-0.497613,	-0.497613,	-0.497611,	-0.497614,	-0.497607,	-0.497608,	-0.49761,	-0.4976,	-0.497605,	-0.497608,	-0.497606,	-0.497608,	-0.497613,	-0.497615,	-0.497614,	-0.497607,	-0.497617,	-0.497618,	-0.497626,	-0.497627,	-0.497622,	-0.497627,	-0.497635,	-0.497627,	-0.497639,	-0.49764,	-0.49764,	-0.497652,	-0.497649,	-0.497658,	-0.497653,	-0.497674,	-0.497674,	-0.497678,	-0.497686,	-0.497693,	-0.497698,	-0.497705,	-0.497709,	-0.497723,	-0.49773,	-0.497736,	-0.49774,	-0.497747,	-0.497755,	-0.497763,	-0.497779,	-0.497774,	-0.497791,	-0.497799,	-0.497808,	-0.497817,	-0.497828,	-0.497839,	-0.497849,	-0.49786,	-0.497871,	-0.497876,	-0.497887,	-0.497899,	-0.497913,	-0.497927,	-0.497929,	-0.497948,	-0.497961,	-0.497983,	-0.497984,	-0.497999,	-0.49801,	-0.498025,	-0.498038,	-0.498048,	-0.498067,	-0.498077,	-0.498094,	-0.498105,	-0.498122,	-0.498135,	-0.498156,	-0.498164,	-0.498178,	-0.4982,	-0.498215,	-0.498224,	-0.498241,	-0.498252,	-0.498275,	-0.498294,	-0.498306,	-0.498326,	-0.498342,	-0.49836,	-0.49838,	-0.498392,	-0.498417,	-0.498426,	-0.498448,	-0.498462,	-0.498483,	-0.498503,	-0.498513,	-0.49854,	-0.498555,	-0.498572,	-0.498595,	-0.498613,	-0.498632,	-0.498652,	-0.498671,	-0.498692,	-0.498711,	-0.498729,	-0.498748,	-0.498774,	-0.498789,	-0.49881,	-0.498832,	-0.498852,	-0.498874,	-0.498893,	-0.498912,	-0.498935,	-0.498956,	-0.498971,	-0.498997,	-0.49901,	-0.499031,	-0.499057,	-0.499082,	-0.4991,	-0.499129,	-0.499149,	-0.49917,	-0.499189,	-0.499215,	-0.499243,	-0.49926,	-0.499281,	-0.499303,	-0.49933,	-0.499348,	-0.499379,	-0.49939,	-0.499418,	-0.499419,	-0.499446,	-0.499481,	-0.499508,	-0.499525,	-0.499552,	-0.499577,	-0.499599,	-0.499622,	-0.499642,	-0.499686,	-0.499692,	-0.499713,	-0.499737,	-0.49976,	-0.499787,	-0.499805,	-0.499829,	-0.499851,	-0.499871,	-0.499902,	-0.499916,	-0.499947,	-0.499968,	-0.499992,	-0.500014,	-0.500043,	-0.500062,	-0.500083,	-0.500106,	-0.500126,	-0.500152,	-0.500178,	-0.500197,	-0.500224,	-0.500245,	-0.500268,	-0.500285,	-0.500315,	-0.500338,	-0.50036,	-0.500383,	-0.500403,	-0.500425,	-0.500442,	-0.500476,	-0.500496,	-0.500518,	-0.50054,	-0.500555,	-0.500582,	-0.500608,	-0.500623,	-0.500647,	-0.500676,	-0.500683,	-0.500713,	-0.500735,	-0.500752,	-0.500778,	-0.500798,	-0.50082,	-0.500837,	-0.500862,	-0.500886,	-0.500907,	-0.500924,	-0.500942,	-0.50096,	-0.500985,	-0.501006,	-0.501027,	-0.501037,	-0.501067,	-0.501085,	-0.501107,	-0.501122,	-0.501149,	-0.501162,	-0.50118,	-0.501197,	-0.501221,	-0.501241,	-0.501258,	-0.50127,	-0.501296,	-0.501309,	-0.501327,	-0.501361,	-0.501365,	-0.501384,	-0.501399,	-0.501415,	-0.501431,	-0.501447,	-0.501469,	-0.501491,	-0.501507,	-0.501516,	-0.501531,	-0.501546,	-0.501561,	-0.501579,	-0.501593,	-0.501608,	-0.501623,	-0.501642,	-0.501652,	-0.501664,	-0.501678,	-0.501697,	-0.501705,	-0.50172,	-0.501737,	-0.501748,	-0.501759,	-0.501771,	-0.501787,	-0.501792,	-0.501808,	-0.501822,	-0.50183,	-0.501844,	-0.50186,	-0.501867,	-0.501876,	-0.501889,	-0.501896,	-0.501908,	-0.501917,	-0.501927,	-0.501937,	-0.501948,	-0.501957,	-0.501966,	-0.501973,	-0.501981,	-0.501992,	-0.502,	-0.502005,	-0.502018,	-0.50202,	-0.502026,	-0.50203,	-0.50204,	-0.502045,	-0.502051,	-0.502057,	-0.502065,	-0.502063,	-0.502073,	-0.502075,	-0.50208,	-0.502081,	-0.502094,	-0.502092,	-0.502098,	-0.502099,	-0.502098,	-0.502107,	-0.502109,	-0.502109,	-0.502115,	-0.502116,	-0.502118,	-0.502115,	-0.502116,	-0.50212,	-0.502122,	-0.502119,	-0.502119,	-0.502123,	-0.50212,	-0.502122,	-0.502126,	-0.502121,	-0.502128,	-0.502121,	-0.502113,	-0.502108,	-0.50211,	-0.502107,	-0.502105,	-0.502102,	-0.502098,	-0.502093,	-0.502093,	-0.502091,	-0.502079,	-0.502069,	-0.502075,	-0.502074,	-0.502066,	-0.502055,	-0.502052,	-0.502046,	-0.502036,	-0.502035,	-0.502024,	-0.502018,	-0.502012,	-0.502008,	-0.501996,	-0.501988,	-0.50198,	-0.501974,	-0.501965,	-0.501951,	-0.501949,	-0.50194,	-0.50193,	-0.501921,	-0.501906,	-0.50189,	-0.501881,	-0.501872,	-0.501865,	-0.501852,	-0.501842,	-0.501839,	-0.501824,	-0.501806,	-0.501797,	-0.501785,	-0.501769,	-0.501756,	-0.501742,	-0.501725,	-0.501707,	-0.501706,	-0.50169,	-0.501674,	-0.50166,	-0.501645,	-0.50163,	-0.501607,	-0.501597,	-0.501585,	-0.501566,	-0.501553,	-0.50154,	-0.501523,	-0.501507,	-0.501491,	-0.501473,	-0.501457,	-0.501438,	-0.501421,	-0.501408,	-0.501386,	-0.501371,	-0.501354,	-0.501333,	-0.501317,	-0.501297,	-0.50128,	-0.501264,	-0.501243,	-0.501224,	-0.501206,	-0.501186,	-0.50116,	-0.501148,	-0.501126,	-0.501106,	-0.501091,	-0.501061,	-0.501044,	-0.501026,	-0.500999,	-0.500976,	-0.500964,	-0.500941,	-0.500927,	-0.500894,	-0.500885,	-0.500858,	-0.500835,	-0.500814,	-0.500792,	-0.500771,	-0.500749,	-0.500725,	-0.500706,	-0.500679,	-0.500662,	-0.500641,	-0.500617,	-0.500585,	-0.500572,	-0.500544,	-0.500526,	-0.500494,	-0.500468,	-0.500455,	-0.500432,	-0.500411,	-0.500393,	-0.500358,	-0.500337,	-0.500312,	-0.50029,	-0.500273,	-0.500245,	-0.500217,	-0.500198,	-0.500172,	-0.500151,	-0.500128,	-0.500097,	-0.500084,	-0.500055,	-0.500032,	-0.500006,	-0.499985,	-0.49996,	-0.499941,	-0.499912,	-0.499884,	-0.499863,	-0.499839,	-0.499816,	-0.499791,	-0.499766,	-0.499744,	-0.499728,	-0.499695,	-0.499668,	-0.499646,	-0.499625,	-0.499601,	-0.499578,	-0.499556,	-0.499536,	-0.499505,	-0.499476,	-0.499461,	-0.499438,	-0.499419,	-0.49939,	-0.499363,	-0.499341,	-0.499321,	-0.499288,	-0.499271,	-0.499246,	-0.499224,	-0.499205,	-0.499173,	-0.499154,	-0.499139,	-0.499105,	-0.499089,	-0.499064,	-0.499039,	-0.499023,	-0.498995,	-0.498977,	-0.498955,	-0.498935,	-0.498908,	-0.498888,	-0.498868,	-0.498845,	-0.49883,	-0.498806,	-0.498787,	-0.498757,	-0.498737,	-0.498721,	-0.498693,	-0.498677,	-0.49866,	-0.498637,	-0.498618,	-0.498601,	-0.498575,	-0.498563,	-0.498537,	-0.498517,	-0.498497,	-0.498473,	-0.498463,	-0.498444,	-0.498424,	-0.498409,	-0.498388,	-0.49837,	-0.498351,	-0.498334,	-0.498316,	-0.498296,	-0.49828,	-0.498262,	-0.498248,	-0.498232,	-0.498216,	-0.498194,	-0.498183,	-0.498165,	-0.498153,	-0.498133,	-0.498119,	-0.498107,	-0.498087,	-0.498073,	-0.498056,	-0.498043,	-0.498018,	-0.498015,	-0.498002,	-0.497984,	-0.497978,	-0.497967,	-0.497939,	-0.497941,	-0.497928,	-0.497907,	-0.497899,	-0.497886,	-0.497884,	-0.497863,	-0.497855,	-0.497844,	-0.497833,	-0.49782,	-0.49782,	-0.4978,	-0.497791,	-0.497791,	-0.497774,	-0.497764,	-0.497756,	-0.497745,	-0.497739,	-0.497729,	-0.497724,	-0.497715,	-0.497708,	-0.497703,	-0.497692,	-0.497687,	-0.49768,	-0.497681,	-0.49767,	-0.497665,	-0.497659,	-0.497653,	-0.497647,	-0.497644,	-0.497634,	-0.497635,	-0.497628,	-0.497627,	-0.497622,	-0.497625,	-0.497616,	-0.497646,	-0.497613,	-0.497614,	-0.497611,	-0.497605,	-0.49761,	-0.497602,	-0.497605,	-0.497603,	-0.497602,	-0.497607,	-0.497602,	-0.497605,	-0.497605,	-0.497608,	-0.497606,	-0.497611,	-0.49761,	-0.497612,	-0.497608,	-0.497613,	-0.497623,	-0.497624,	-0.497619,	-0.497632,	-0.497631,	-0.497638,	-0.497645,	-0.497643,	-0.497655,	-0.497657,	-0.497662,	-0.497668,	-0.497672,	-0.497679,	-0.497685,	-0.497694,	-0.497699,	-0.497707,	-0.497718,	-0.497721,	-0.497729,	-0.497738,	-0.497745,	-0.497754,	-0.497761,	-0.49777,	-0.497779,	-0.497787,	-0.497799,	-0.49781,	-0.497819,	-0.497827,	-0.497841,	-0.497852,	-0.497864,	-0.497874,	-0.497886,	-0.497896,	-0.497908,	-0.497922,	-0.497932,	-0.497948,	-0.497957,	-0.497972,	-0.497981,	-0.498001,	-0.498016,	-0.498026,	-0.498043,	-0.498055,	-0.498073,	-0.498089,	-0.498108,	-0.498115,	-0.49813,	-0.49815,	-0.498164,	-0.49818,	-0.498194,	-0.498214,	-0.498229,	-0.49824,	-0.498263,	-0.49828,	-0.498297,	-0.498314,	-0.498333,	-0.498351,	-0.498367,	-0.498378,	-0.498404,	-0.498424,	-0.49844,	-0.498457,	-0.498484,	-0.498502,	-0.498518,	-0.49853,	-0.498556,	-0.498581,	-0.498596,	-0.498613,	-0.498633,	-0.498664,	-0.498681,	-0.498698,	-0.498717,	-0.498743,	-0.498762,	-0.498782,	-0.498803,	-0.498829,	-0.498847,	-0.498868,	-0.498892,	-0.498913,	-0.498934,	-0.498955,	-0.498974,	-0.499,	-0.499018,	-0.499044,	-0.499075,	-0.499093,	-0.499114,	-0.499139,	-0.49916,	-0.499182,	-0.499212,	-0.499229,	-0.499256,	-0.499277,	-0.499297,	-0.499321,	-0.499348,	-0.499365,	-0.499393,	-0.499421,	-0.49944,	-0.499464,	-0.499486,	-0.499516,	-0.49953,	-0.499549,	-0.499583,	-0.499607,	-0.49963,	-0.499654,	-0.499678,	-0.499703,	-0.499726,	-0.499752,	-0.49977,	-0.499804,	-0.499825,	-0.499846,	-0.499873,	-0.499896,	-0.499922,	-0.499942,	-0.49997,	-0.499994,	-0.50002,	-0.500036,	-0.500065,	-0.500089,	-0.500111,	-0.50014,	-0.50016,	-0.500186,	-0.500209,	-0.500237,	-0.500256,	-0.500279,	-0.500293,	-0.500331,	-0.500356,	-0.500373,	-0.500403,	-0.500423,	-0.500447,	-0.500467,	-0.500497,	-0.50052,	-0.500541,	-0.500562,	-0.500586,	-0.500608,	-0.500631,	-0.500652,	-0.500674,	-0.500697,	-0.500728,	-0.500743,	-0.500764,	-0.500794,	-0.500806,	-0.500835,	-0.500861,	-0.500869,	-0.500894,	-0.50092,	-0.500936,	-0.500965,	-0.50098,	-0.501001,	-0.501019,	-0.501085,	-0.501059,	-0.501083,	-0.501104,	-0.501127,	-0.501145,	-0.501164,	-0.501183,	-0.5012,	-0.501222,	-0.501243,	-0.501255,	-0.501276,	-0.501305,	-0.501317,	-0.501335,	-0.501351,	-0.501375,	-0.501392,	-0.501407,	-0.501423,	-0.50144,	-0.501456,	-0.501467,	-0.501495,	-0.501514,	-0.501525,	-0.501539,	-0.501559,	-0.501572,	-0.501583,	-0.501604,	-0.501617,	-0.501639,	-0.501651,	-0.501665,	-0.501678,	-0.501691,	-0.501709,	-0.501719,	-0.501733,	-0.501745,	-0.50176,	-0.501774,	-0.501787,	-0.501796,	-0.501815,	-0.501826,	-0.501835,	-0.501849,	-0.501859,	-0.501873,	-0.501878,	-0.501894,	-0.501908,	-0.501913,	-0.501922,	-0.501931,	-0.501935,	-0.501951,	-0.50196,	-0.501969,	-0.501936,	-0.502025,	-0.501993,	-0.501999,	-0.502009,	-0.502013,	-0.502024,	-0.502036,	-0.502043,	-0.502047,	-0.502048,	-0.502062,	-0.502062,	-0.502067,	-0.502072,	-0.502078,	-0.502076,	-0.502089,	-0.5021,	-0.502103,	-0.502098,	-0.502103,	-0.502104,	-0.502102,	-0.502111,	-0.502113,	-0.502111,	-0.502124,	-0.50211,	-0.502116,	-0.502122,	-0.502119,	-0.502121,	-0.50211,	-0.502118,	-0.502127,	-0.502116,	-0.502119,	-0.502116,	-0.502118,	-0.502114,	-0.502115,	-0.502111,	-0.502103,	-0.502109,	-0.502106,	-0.502101,	-0.502097,	-0.502093,	-0.502092,	-0.502088,	-0.502077,	-0.502072,	-0.502072,	-0.502067,	-0.502064,	-0.502059,	-0.502051,	-0.502051,	-0.502036,	-0.502037,	-0.502026,	-0.502022,	-0.502006,	-0.502002,	-0.501993,	-0.501981,	-0.501983,	-0.501969,	-0.501963,	-0.501952,	-0.501939,	-0.501936,	-0.501925,	-0.501919,	-0.501903,	-0.501892,	-0.501883,	-0.501872,	-0.501863,	-0.501849,	-0.50184,	-0.501824,	-0.501815,	-0.501798,	-0.501797,	-0.501782,	-0.501759,	-0.501753,	-0.501739,	-0.501725,	-0.501714,	-0.501694,	-0.501685,	-0.501673,	-0.501653,	-0.501633,	-0.501621,	-0.501609,	-0.501595,	-0.501576,	-0.501564,	-0.501549,	-0.501526,	-0.501512,	-0.501511,	-0.501476,	-0.501464,	-0.501445,	-0.501431,	-0.501416,	-0.501396,	-0.501381,	-0.501364,	-0.501341,	-0.501324,	-0.501308,	-0.501289,	-0.501268,	-0.501254,	-0.501224,	-0.50121,	-0.501193,	-0.501173,	-0.501154,	-0.501134,	-0.501113,	-0.501089,	-0.501072,	-0.501051,	-0.501037,	-0.501015,	-0.500991,	-0.500968,	-0.500949,	-0.500929,	-0.500909,	-0.500886,	-0.500863,	-0.500841,	-0.500815,	-0.5008,	-0.500775,	-0.500755,	-0.500731,	-0.500708,	-0.500687,	-0.50067,	-0.500641,	-0.500629,	-0.500595,	-0.500573,	-0.500547,	-0.500533,	-0.500508,	-0.500482,	-0.500461,	-0.500437,	-0.500414,	-0.500391,	-0.50036,	-0.500342,	-0.500314,	-0.500297,	-0.500274,	-0.500249,	-0.500226,	-0.500203,	-0.500183,	-0.500153,	-0.50013,	-0.500097,	-0.500091,	-0.500061,	-0.500036,	-0.500024,	-0.499986,	-0.499966,	-0.49994,	-0.499916,	-0.499896,	-0.499872,	-0.499849,	-0.499815,	-0.4998,	-0.499775,	-0.499749,	-0.499732,	-0.499705,	-0.499678,	-0.499652,	-0.499628,	-0.499605,	-0.49959,	-0.499552,	-0.49953,	-0.499507,	-0.499486,	-0.499461,	-0.49944,	-0.49942,	-0.499394,	-0.499367,	-0.499349,	-0.49933,	-0.4993,	-0.499273,	-0.499255,	-0.49923,	-0.499206,	-0.499186,	-0.499163,	-0.499145,	-0.499115,	-0.499096,	-0.499072,	-0.499049,	-0.499032,	-0.499004,	-0.498983,	-0.498962,	-0.49894,	-0.498917,	-0.498897,	-0.498876,	-0.498851,	-0.498836,	-0.498816,	-0.49879,	-0.49877,	-0.498758,	-0.498722,	-0.498708,	-0.498677,	-0.498669,	-0.498648,	-0.498624,	-0.498606,	-0.498579,	-0.498575,	-0.498543,	-0.498528,	-0.498506,	-0.498488,	-0.498469,	-0.498451,	-0.498433,	-0.49841,	-0.498397,	-0.498375,	-0.498355,	-0.498348,	-0.498324,	-0.498307,	-0.498288,	-0.498276,	-0.49826,	-0.498242,	-0.498223,	-0.49821,	-0.498195,	-0.498175,	-0.49816,	-0.498146,	-0.498126,	-0.498111,	-0.498094,	-0.498083,	-0.498062,	-0.498062,	-0.498036,	-0.498039,	-0.498011,	-0.497998,	-0.497981,	-0.497973,	-0.49796,	-0.497945,	-0.497933,	-0.497926,	-0.497906,	-0.497893,	-0.497881,	-0.497871,	-0.497864,	-0.497852,	-0.497837,	-0.497832,	-0.49782,	-0.497808,	-0.497798,	-0.49779,	-0.497784,	-0.49777,	-0.49776,	-0.497755,	-0.497745,	-0.497745,	-0.497729,	-0.497723,	-0.497712,	-0.497707,	-0.4977,	-0.497694,	-0.497686,	-0.497678,	-0.49767,	-0.497668,	-0.497665,	-0.497657,	-0.497652,	-0.497648,	-0.497643,	-0.497638,	-0.49763,	-0.49763,	-0.497628,	-0.497622,	-0.49762,	-0.497617,	-0.497618,	-0.497614,	-0.497612,	-0.497611,	-0.497605,	-0.497609,	-0.497606,	-0.497605,	-0.497602,	-0.497604,	-0.497603,	-0.497605,	-0.497606,	-0.497605,	-0.497606,	-0.497605,	-0.497606,	-0.49761,	-0.497609,	-0.497614,	-0.497618,	-0.49762,	-0.497618,	-0.497619,	-0.497631,	-0.497632,	-0.497634,	-0.497643,	-0.497645,	-0.497649,	-0.497655,	-0.497662,	-0.497667,	-0.497674,	-0.497679,	-0.497684,	-0.497689,	-0.4977,	-0.497702,	-0.497715,	-0.497717,	-0.497726,	-0.497738,	-0.497744,	-0.497753,	-0.497766,	-0.497775,	-0.497781,	-0.497787,	-0.497801,	-0.497811,	-0.497822,	-0.49783,	-0.49784,	-0.497852,	-0.497863,	-0.497872,	-0.497885,	-0.497898,	-0.497909,	-0.497921,	-0.497931,	-0.497947,	-0.497958,	-0.497972,	-0.497983,	-0.498001,	-0.498012,	-0.498026,	-0.498043,	-0.498055,	-0.498072,	-0.498083,	-0.498103,	-0.498115,	-0.498132,	-0.498148,	-0.498162,	-0.498177,	-0.498197,	-0.498212,	-0.498229,	-0.498245,	-0.498264,	-0.498283,	-0.498297,	-0.498318,	-0.498336,	-0.498351,	-0.498366,	-0.498386,	-0.498401,	-0.498422,	-0.498446,	-0.498463,	-0.498483,	-0.498498,	-0.498522,	-0.498544,	-0.498556,	-0.49858,	-0.498602,	-0.498623,	-0.498643,	-0.498671,	-0.498684,	-0.498704,	-0.498727,	-0.498745,	-0.498779,	-0.498791,	-0.498813,	-0.498836,	-0.498861,	-0.498884,	-0.498901,	-0.498929,	-0.498947,	-0.498969,	-0.498988,	-0.499019,	-0.499036,	-0.499066,	-0.499088,	-0.499111,	-0.499131,	-0.499165,	-0.499182,	-0.499204,	-0.499222,	-0.499254,	-0.499282,	-0.4993,	-0.499337,	-0.499357,	-0.499379,	-0.499402,	-0.499425,	-0.499446,	-0.499472,	-0.4995,	-0.499528,	-0.499549,	-0.499577,	-0.4996,	-0.499626,	-0.499649,	-0.499679,	-0.499702,	-0.499725,	-0.49976,	-0.499778,	-0.499809,	-0.49983,	-0.499856,	-0.499885,	-0.499913,	-0.499935,	-0.499966,	-0.49999,	-0.500015,	-0.50004,	-0.500066,	-0.500091,	-0.500122,	-0.50015,	-0.500168,	-0.500199,	-0.500228,	-0.500238,	-0.500275,	-0.500302,	-0.500329,	-0.500354,	-0.50038,	-0.500408,	-0.500432,	-0.500453,	-0.500483,	-0.500511,	-0.500535,	-0.500566,	-0.500589,	-0.500616,	-0.500639,	-0.500667,	-0.500689,	-0.500716,	-0.500742,	-0.500766,	-0.500799,	-0.500818,	-0.500844,	-0.500876,	-0.500902,	-0.500932,	-0.500939,	-0.500974,	-0.501001,	-0.501024,	-0.501049,	-0.501073,	-0.501101,	-0.501124,	-0.501149,	-0.501171,	-0.501198,	-0.501222,	-0.501263,	-0.501267,	-0.501295,	-0.501322,	-0.501345,	-0.501368,	-0.501394,	-0.501414,	-0.501434,	-0.501464,	-0.50148,	-0.501513,	-0.501531,	-0.501552,	-0.501581,	-0.501599,	-0.501626,	-0.501644,	-0.501667,	-0.50169,	-0.50171,	-0.501732,	-0.501754,	-0.501777,	-0.5018,	-0.50182,	-0.501842,	-0.501862,	-0.501883,	-0.501903,	-0.501922,	-0.501944,	-0.50197,	-0.501982,	-0.502004,	-0.502016,	-0.502041,	-0.502058,	-0.502079,	-0.502097,	-0.502119,	-0.502134,	-0.502161,	-0.502173,	-0.502188,	-0.502207,	-0.502228,	-0.502247,	-0.502264,	-0.502279,	-0.502294,	-0.502311,	-0.502329,	-0.502342,	-0.502361,	-0.502377,	-0.502394,	-0.502409,	-0.502426,	-0.502439,	-0.502434,	-0.502466,	-0.502479,	-0.502496,	-0.502506,	-0.502524,	-0.502527,	-0.502548,	-0.502578,	-0.502577,	-0.502585,	-0.502598,	-0.502611,	-0.502617,	-0.502635,	-0.502609,	-0.502656,	-0.502667,	-0.502675,	-0.502685,	-0.502694,	-0.502708,	-0.50262,	-0.502738,	-0.502734,	-0.50274,	-0.50275,	-0.502758,	-0.502767,	-0.502769,	-0.502783,	-0.502784,	-0.502793,	-0.502799,	-0.502808,	-0.502816,	-0.502815,	-0.502825,	-0.50283,	-0.502835,	-0.502837,	-0.502844,	-0.50284,	-0.502856,	-0.502857,	-0.502854,	-0.502857,	-0.502865,	-0.502858,	-0.502873,	-0.50287,	-0.50287,	-0.502869,	-0.502873,	-0.502878,	-0.502877,	-0.502872,	-0.502874,	-0.502874,	-0.502877,	-0.50287,	-0.502872,	-0.50287,	-0.502871,	-0.502863,	-0.502863,	-0.502859,	-0.502862,	-0.502854,	-0.502849,	-0.502846,	-0.502841,	-0.502837,	-0.502833,	-0.502826,	-0.502825,	-0.502814,	-0.502813,	-0.502803,	-0.5028,	-0.502785,	-0.502785,	-0.502773,	-0.502769,	-0.502761,	-0.502753,	-0.502747,	-0.502737,	-0.502725,	-0.502721,	-0.502707,	-0.502697,	-0.502684,	-0.502673,	-0.502673,	-0.502649,	-0.50265,	-0.502638,	-0.502621,	-0.502607,	-0.502597,	-0.502584,	-0.50257,	-0.502553,	-0.502543,	-0.502528,	-0.502513,	-0.5025,	-0.502486,	-0.502473,	-0.502455,	-0.502442,	-0.502421,	-0.502409,	-0.502389,	-0.502379,	-0.502359,	-0.502332,	-0.50233,	-0.502308,	-0.502295,	-0.502276,	-0.502252,	-0.502231,	-0.502221,	-0.502196,	-0.50218,	-0.502157,	-0.502138,	-0.502115,	-0.502084,	-0.502077,	-0.502056,	-0.502034,	-0.502011,	-0.501993,	-0.501971,	-0.501946,	-0.501923,	-0.501899,	-0.501879,	-0.501853,	-0.501832,	-0.501817,	-0.501782,	-0.501759,	-0.501738,	-0.501713,	-0.501688,	-0.501682,	-0.50164,	-0.501615,	-0.501585,	-0.501559,	-0.501538,	-0.501513,	-0.501488,	-0.501463,	-0.501434,	-0.501407,	-0.50138,	-0.501354,	-0.501328,	-0.501292,	-0.501271,	-0.501242,	-0.501213,	-0.501185,	-0.501158,	-0.501129,	-0.501098,	-0.501072,	-0.501036,	-0.501011,	-0.500983,	-0.500955,	-0.500926,	-0.500896,	-0.500864,	-0.500834,	-0.500802,	-0.500774,	-0.500743,	-0.500715,	-0.500684,	-0.500651,	-0.500614,	-0.500593,	-0.500555,	-0.500509,	-0.500497,	-0.500461,	-0.500437,	-0.500398,	-0.50037,	-0.500333,	-0.500304,	-0.500274,	-0.500243,	-0.500209,	-0.500177,	-0.500146,	-0.500109,	-0.500077,	-0.500043,	-0.500014,	-0.499982,	-0.499952,	-0.499919,	-0.499883,	-0.499851,	-0.499818,	-0.499784,	-0.499749,	-0.499719,	-0.499686,	-0.499655,	-0.499623,	-0.499589,	-0.49956,	-0.499524,	-0.499476,	-0.499448,	-0.499424,	-0.499387,	-0.499359,	-0.49932,	-0.499289,	-0.499255,	-0.499222,	-0.499184,	-0.499154,	-0.499124,	-0.499089,	-0.499058,	-0.499028,	-0.498997,	-0.498959,	-0.498921,	-0.498896,	-0.498863,	-0.498832,	-0.498798,	-0.498768,	-0.498735,	-0.498704,	-0.498674,	-0.498637,	-0.498607,	-0.498571,	-0.498544,	-0.498511,	-0.49848,	-0.498448,	-0.498425,	-0.498386,	-0.498356,	-0.498319,	-0.498298,	-0.498265,	-0.498234,	-0.498205,	-0.498174,	-0.498171,	-0.498109,	-0.498084,	-0.498055,	-0.498023,	-0.497998,	-0.497967,	-0.497941,	-0.497912,	-0.497882,	-0.49785,	-0.497825,	-0.497798,	-0.497771,	-0.497744,	-0.497717,	-0.497687,	-0.497664,	-0.497634,	-0.497611,	-0.49758,	-0.497556,	-0.497535,	-0.497508,	-0.497445,	-0.497447,	-0.497443,	-0.497416,	-0.497383,	-0.497364,	-0.497337,	-0.497314,	-0.497287,	-0.497271,	-0.497244,	-0.497225,	-0.497201,	-0.497179,	-0.497161,	-0.49714,	-0.497116,	-0.497102,	-0.497085,	-0.49706,	-0.497039,	-0.497021,	-0.497003,	-0.496979,	-0.496969,	-0.496944,	-0.496932,	-0.496913,	-0.496898,	-0.496884,	-0.496866,	-0.496849,	-0.496832,	-0.496818,	-0.496804,	-0.496792,	-0.496777,	-0.49676,	-0.496749,	-0.496735,	-0.496725,	-0.496714,	-0.4967,	-0.496687,	-0.496678,	-0.496668,	-0.496657,	-0.496648,	-0.496634,	-0.496628,	-0.496617,	-0.496612,	-0.496603,	-0.496594,	-0.496585,	-0.496581,	-0.49658,	-0.496566,	-0.496578,	-0.49656,	-0.496552,	-0.496555,	-0.496546,	-0.496548,	-0.496547,	-0.496539,	-0.496544,	-0.496539,	-0.496535,	-0.496539,	-0.496536,	-0.496535,	-0.496542,	-0.496537,	-0.496534,	-0.496543,	-0.496532,	-0.496556,	-0.496554,	-0.49656,	-0.49656,	-0.496566,	-0.496568,	-0.496573,	-0.496577,	-0.496587,	-0.496595,	-0.4966,	-0.49661,	-0.496612,	-0.496627,	-0.496632,	-0.49665,	-0.496657,	-0.496664,	-0.496674,	-0.496687,	-0.496695,	-0.496709,	-0.49672,	-0.496736,	-0.49675,	-0.496762,	-0.496776,	-0.49679,	-0.496805,	-0.49682,	-0.496839,	-0.496847,	-0.496866,	-0.496888,	-0.496905,	-0.496921,	-0.496944,	-0.496963,	-0.496978,	-0.496996,	-0.497019,	-0.497032,	-0.497061,	-0.497089,	-0.497105,	-0.497125,	-0.497152,	-0.497165,	-0.497194,	-0.497214,	-0.497242,	-0.497272,	-0.497291,	-0.497318,	-0.497342,	-0.497365,	-0.497394,	-0.497417,	-0.497448,	-0.497472,	-0.497502,	-0.497531,	-0.497559,	-0.497582,	-0.497614,	-0.497647,	-0.497678,	-0.497703,	-0.497735,	-0.497763,	-0.497794,	-0.497822,	-0.497855,	-0.497892,	-0.497918,	-0.497951,	-0.497984,	-0.498013,	-0.498057,	-0.498076,	-0.498111,	-0.498144,	-0.498179,	-0.498222,	-0.498247,	-0.498274,	-0.498315,	-0.498348,	-0.498382,	-0.498417,	-0.498435,	-0.498488,	-0.49852,	-0.498556,	-0.498595,	-0.498621,	-0.498664,	-0.498699,	-0.498726,	-0.498773,	-0.498801,	-0.498839,	-0.498873,	-0.498913,	-0.498943,	-0.498981,	-0.499025,	-0.499057,	-0.49909,	-0.499126,	-0.499151,	-0.499196,	-0.499242,	-0.499268,	-0.499301,	-0.499342,	-0.499372,	-0.499404,	-0.499442,	-0.499476,	-0.499512,	-0.499546,	-0.49958,	-0.499614,	-0.499647,	-0.499683,	-0.499716,	-0.49974,	-0.499774,	-0.499809,	-0.499844,	-0.499875,	-0.499897,	-0.499935,	-0.499966,	-0.499996,	-0.500025,	-0.50005,	-0.500088,	-0.50011,	-0.500141,	-0.500171,	-0.500184,	-0.500218,	-0.500248,	-0.500268,	-0.500297,	-0.500325,	-0.500344,	-0.50037,	-0.500392,	-0.500414,	-0.50044,	-0.500454,	-0.500478,	-0.5005,	-0.500515,	-0.500534,	-0.50055,	-0.500573,	-0.500583,	-0.500604,	-0.500611,	-0.500626,	-0.500638,	-0.500652,	-0.500659,	-0.500669,	-0.500686,	-0.500688,	-0.500693,	-0.5007,	-0.5007,	-0.500711,	-0.500712,	-0.50071,	-0.500706,	-0.500711,	-0.500702,	-0.500705,	-0.500695,	-0.500698,	-0.500685,	-0.500681,	-0.500682,	-0.500661,	-0.500653,	-0.500637,	-0.500622,	-0.50061,	-0.500593,	-0.500574,	-0.500551,	-0.500532,	-0.500503,	-0.500482,	-0.500458,	-0.500431,	-0.500397,	-0.500371,	-0.500338,	-0.500306,	-0.500262,	-0.500229,	-0.500187,	-0.500152,	-0.500103,	-0.500063,	-0.500016,	-0.499965,	-0.499919,	-0.499865,	-0.499813,	-0.499761,	-0.499694,	-0.49964,	-0.499573,	-0.499513,	-0.499432,	-0.499379,	-0.499308,	-0.499237,	-0.49916,	-0.499085,	-0.499003,	-0.498925,	-0.498841,	-0.49875,	-0.498668,	-0.498578,	-0.498483,	-0.498385,	-0.498294,	-0.49819,	-0.498086,	-0.497979,	-0.497881,	-0.497763,	-0.49765,	-0.497534,	-0.497415,	-0.497293,	-0.497172,	-0.497042,	-0.496915,	-0.496779,	-0.496643,	-0.496506,	-0.496366,	-0.496221,	-0.496075,	-0.495925,	-0.495769,	-0.49562,	-0.495457,	-0.495292,	-0.495131,	-0.494959,	-0.494789,	-0.494614,	-0.494435,	-0.494248,	-0.494065,	-0.493878,	-0.493687,	-0.493485,	-0.493293,	-0.49309,	-0.492885,	-0.492675,	-0.49246,	-0.492246,	-0.492029,	-0.491804,	-0.491576,	-0.491344,	-0.49111,	-0.490866,	-0.490631,	-0.490387,	-0.490129,	-0.48988,	-0.489623,	-0.48936,	-0.489094,	-0.488828,	-0.48855,	-0.488273,	-0.487989,	-0.487701,	-0.487416,	-0.487114,	-0.486818,	-0.486519,	-0.486211,	-0.485894,	-0.48558,	-0.485257,	-0.484934,	-0.484601,	-0.484271,	-0.483933,	-0.483585,	-0.48324,	-0.482891,	-0.482529,	-0.48217,	-0.481804,	-0.481434,	-0.481055,	-0.48068,	-0.480291,	-0.479902,	-0.479498,	-0.479105,	-0.478702,	-0.478298,	-0.477876,	-0.477453,	-0.477033,	-0.476601,	-0.476172,	-0.475724,	-0.475282,	-0.474841,	-0.474377,	-0.473908,	-0.473447,	-0.47298,	-0.472502,	-0.472021,	-0.471534,	-0.471041,	-0.470543,	-0.470036,	-0.46952,	-0.46901,	-0.468489,	-0.467962,	-0.467429,	-0.466897,	-0.46635,	-0.465798,	-0.465245,	-0.464682,	-0.464126,	-0.463551,	-0.462972,	-0.462381,	-0.461805,	-0.46121,	-0.460601,	-0.459995,	-0.459386,	-0.458758,	-0.458136,	-0.457504,	-0.456862,	-0.456221,	-0.455571,	-0.45491,	-0.45425,	-0.453587,	-0.452918,	-0.452232,	-0.45154,	-0.450847,	-0.450147,	-0.449441,	-0.448726,	-0.448008,	-0.447284,	-0.44655,	-0.445816,	-0.445068,	-0.444318,	-0.443549,	-0.442787,	-0.442025,	-0.441245,	-0.440461,	-0.439671,	-0.438873,	-0.438062,	-0.43725,	-0.436447,	-0.435619,	-0.434785,	-0.433947,	-0.433108,	-0.432281,	-0.431387,	-0.430529,	-0.429653,	-0.428778,	-0.427892,	-0.426995,	-0.426099,	-0.425201,	-0.424278,	-0.42337,	-0.422432,	-0.421496,	-0.420548,	-0.419608,	-0.418652,	-0.417685,	-0.416718,	-0.415746,	-0.414761,	-0.41377,	-0.412774,	-0.411763,	-0.410756,	-0.409727,	-0.408712,	-0.407678,	-0.406637,	-0.405595,	-0.40454,	-0.40347,	-0.402402,	-0.401332,	-0.400241,	-0.399155,	-0.398059,	-0.396947,	-0.395836,	-0.394713,	-0.393584,	-0.392454,	-0.391317,	-0.390165,	-0.389007,	-0.387842,	-0.386674,	-0.3855,	-0.384306,	-0.383115,	-0.381918,	-0.38071,	-0.379493,	-0.378273,	-0.377149,	-0.375814,	-0.374564,	-0.373315,	-0.372054,	-0.370785,	-0.369515,	-0.368234,	-0.366945,	-0.365644,	-0.36435,	-0.363038,	-0.361725,	-0.360397,	-0.359058,	-0.357728,	-0.356384,	-0.355033,	-0.353644,	-0.352296,	-0.350926,	-0.349546,	-0.348159,	-0.346761,	-0.345357,	-0.343957,	-0.342528,	-0.341103,	-0.339676,	-0.338231,	-0.336784,	-0.335331,	-0.333867,	-0.332401,	-0.330927,	-0.329442,	-0.327964,	-0.326459,	-0.324955,	-0.323442,	-0.321927,	-0.320409,	-0.31885,	-0.317334,	-0.315789,	-0.314237,	-0.312675,	-0.311116,	-0.30954,	-0.307955,	-0.306371,	-0.304755,	-0.303177,	-0.30157,	-0.299958,	-0.298336,	-0.296709,	-0.295077,	-0.293436,	-0.291785,	-0.290129,	-0.288464,	-0.286803,	-0.28513,	-0.283451,	-0.281765,	-0.280065,	-0.278368,	-0.276651,	-0.274953,	-0.273228,	-0.271504,	-0.269769,	-0.268037,	-0.266291,	-0.26454,	-0.262771,	-0.26102,	-0.259251,	-0.257461,	-0.255692,	-0.253911,	-0.252108,	-0.250309,	-0.248502,	-0.246695,	-0.24488,	-0.243054,	-0.241222,	-0.239391,	-0.237551,	-0.235703,	-0.23385,	-0.232001,	-0.230133,	-0.228262,	-0.226381,	-0.224506,	-0.222617,	-0.220729,	-0.218832,	-0.216929,	-0.215022,	-0.213124,	-0.211193,	-0.209269,	-0.207342,	-0.205418,	-0.203469,	-0.201527,	-0.199582,	-0.197625,	-0.195666,	-0.193712,	-0.191728,	-0.189755,	-0.187782,	-0.185803,	-0.18382,	-0.181821,	-0.179827,	-0.177822,	-0.175815,	-0.173805,	-0.171799,	-0.169781,	-0.167752,	-0.165726,	-0.163693,	-0.161656,	-0.159618,	-0.157573,	-0.155526,	-0.153474,	-0.151416,	-0.149357,	-0.147293,	-0.145227,	-0.143154,	-0.141079,	-0.139004,	-0.136922,	-0.134832,	-0.132744,	-0.130647,	-0.128561,	-0.126455,	-0.124357,	-0.12224,	-0.120139,	-0.118029,	-0.115918,	-0.113795,	-0.111672,	-0.109546,	-0.107425,	-0.10529,	-0.103156,	-0.101022,	-0.0988839,	-0.0967406,	-0.0946052,	-0.0924603,	-0.0903053,	-0.0881561,	-0.0860032,	-0.0838483,	-0.0816889,	-0.0795347,	-0.077365,	-0.0751993,	-0.0730397,	-0.070875,	-0.0687008,	-0.0665324,	-0.0643547,	-0.0621798,	-0.0600022,	-0.0578271,	-0.0556453,	-0.0534658,	-0.0513961,	-0.0490943,	-0.0469106,	-0.0447188,	-0.0425379,	-0.0403515,	-0.038153,	-0.0359675,	-0.0337682,	-0.0315786,	-0.0293872,	-0.0271926,	-0.0249908,	-0.0227989,	-0.0206009,	-0.0184092,	-0.016205,	-0.0140076,	-0.0118092,	-0.00961212,	-0.00739115,	-0.00521667,	-0.00301706,	-0.000782435,	0.00140422,	0.00359952,	0.00579256,	0.00799337,	0.0101894,	0.0123909,	0.014596,	0.01679,	0.0189948,	0.02119,	0.0233975,	0.0255863,	0.0277802,	0.0299791,	0.0321738,	0.0343675,	0.0365601,	0.0387547,	0.0409394,	0.0431349,	0.0453297,	0.0475158,	0.0497015,	0.0518868,	0.0540701,	0.0562521,	0.0584392,	0.0606165,	0.0627989,	0.0649773,	0.0671456,	0.069323,	0.0714961,	0.0736689,	0.0758349,	0.0779984,	0.0801653,	0.0823217,	0.0844878,	0.086651,	0.0888046,	0.0909821,	0.0931065,	0.0952686,	0.0974072,	0.0995489,	0.101695,	0.103834,	0.105965,	0.108101,	0.110224,	0.112365,	0.114485,	0.116601,	0.118729,	0.12085,	0.122959,	0.125067,	0.127182,	0.129281,	0.13139,	0.133476,	0.135572,	0.137661,	0.139753,	0.141828,	0.143915,	0.145997,	0.148064,	0.150135,	0.152197,	0.154259,	0.156325,	0.158378,	0.160424,	0.162464,	0.164514,	0.166544,	0.168578,	0.170604,	0.172633,	0.174658,	0.176671,	0.17872,	0.180691,	0.182694,	0.18469,	0.186686,	0.188672,	0.190661,	0.192642,	0.194616,	0.196588,	0.198553,	0.200516,	0.202472,	0.204421,	0.206371,	0.208307,	0.210253,	0.212179,	0.214097,	0.216012,	0.217934,	0.219851,	0.221764,	0.223657,	0.225547,	0.227443,	0.229324,	0.231194,	0.233075,	0.234938,	0.2368,	0.238663,	0.240501,	0.242353,	0.244191,	0.246022,	0.24785,	0.249671,	0.251485,	0.253297,	0.255099,	0.256907,	0.258684,	0.260474,	0.262193,	0.264029,	0.265798,	0.267554,	0.269308,	0.27106,	0.272801,	0.274537,	0.276267,	0.277995,	0.279708,	0.281418,	0.283131,	0.284822,	0.286517,	0.288202,	0.289877,	0.29155,	0.293215,	0.294868,	0.29653,	0.298174,	0.299812,	0.301445,	0.303063,	0.304691,	0.306303,	0.307898,	0.309507,	0.311098,	0.312687,	0.31426,	0.315835,	0.317398,	0.318953,	0.32051,	0.322054,	0.323591,	0.325119,	0.326638,	0.328163,	0.329669,	0.331167,	0.332669,	0.334156,	0.335631,	0.337107,	0.338578,	0.340037,	0.341491,	0.342943,	0.344376,	0.345804,	0.347233,	0.348653,	0.35006,	0.351715,	0.352884,	0.35425,	0.355631,	0.357006,	0.358342,	0.359727,	0.361079,	0.362435,	0.363763,	0.365099,	0.366422,	0.367736,	0.369049,	0.370342,	0.371631,	0.372928,	0.374207,	0.375481,	0.376749,	0.378003,	0.379258,	0.380501,	0.381736,	0.382963,	0.384183,	0.385399,	0.386595,	0.38781,	0.389011,	0.390168,	0.391347,	0.392537,	0.393697,	0.394853,	0.396002,	0.397143,	0.39828,	0.399402,	0.400535,	0.401635,	0.402744,	0.403847,	0.404936,	0.406017,	0.40709,	0.408163,	0.409222,	0.410277,	0.41133,	0.412365,	0.413401,	0.414433,	0.415446,	0.416459,	0.417461,	0.418461,	0.419454,	0.420433,	0.421422,	0.422378,	0.42334,	0.424302,	0.425252,	0.42619,	0.427122,	0.42805,	0.428971,	0.429885,	0.430789,	0.43169,	0.432584,	0.43348,	0.434352,	0.435218,	0.436088,	0.436936,	0.437794,	0.438636,	0.439475,	0.440307,	0.441131,	0.441962,	0.442759,	0.443563,	0.444362,	0.445146,	0.445933,	0.446712,	0.447479,	0.448244,	0.448999,	0.449749,	0.4505,	0.451233,	0.451963,	0.452689,	0.45341,	0.454119,	0.454824,	0.455522,	0.456218,	0.456899,	0.457587,	0.458261,	0.458922,	0.459582,	0.46024,	0.460891,	0.46153,	0.462163,	0.462799,	0.463417,	0.464067,	0.464647,	0.465255,	0.465854,	0.466444,	0.467035,	0.467615,	0.468197,	0.468763,	0.469327,	0.469881,	0.470449,	0.470988,	0.471526,	0.472058,	0.47259,	0.473113,	0.473626,	0.47415,	0.474649,	0.475149,	0.475647,	0.476137,	0.47662,	0.477094,	0.477579,	0.478043,	0.478506,	0.478962,	0.479414,	0.479865,	0.480305,	0.480742,	0.48117,	0.481597,	0.482014,	0.482428,	0.48284,	0.483247,	0.483644,	0.484033,	0.484429,	0.484816,	0.48519,	0.485572,	0.485949,	0.486306,	0.486665,	0.487029,	0.48737,	0.487726,	0.488062,	0.488394,	0.488732,	0.489055,	0.48938,	0.4897,	0.490017,	0.490326,	0.490632,	0.490927,	0.491231,	0.491521,	0.491793,	0.492086,	0.49236,	0.492643,	0.492906,	0.49318,	0.493441,	0.493694,	0.493949,	0.494202,	0.49445,	0.49469,	0.494929,	0.495164,	0.495388,	0.495614,	0.495839,	0.496052,	0.496267,	0.496476,	0.496687,	0.49729,	0.497269,	0.49732,	0.497487,	0.497662,	0.497845,	0.49803,	0.498215,	0.498385,	0.498559,	0.498721,	0.498892,	0.499042,	0.499201,	0.499353,	0.499508,	0.499655,	0.499795,	0.499937,	0.500077,	0.500213,	0.500355,	0.500474,	0.500597,	0.500721,	0.500841,	0.500964,	0.501072,	0.501182,	0.501282,	0.501397,	0.501493,	0.501594,	0.501693,	0.501789,	0.501885,	0.501972,	0.502051,	0.502137,	0.502217,	0.502295,	0.502375,	0.502447,	0.502512,	0.502582,	0.502649,	0.502712,	0.502771,	0.502838,	0.502889,	0.502942,	0.502991,	0.503044,	0.503089,	0.503133,	0.503181,	0.50322,	0.503263,	0.503297,	0.50333,	0.503363,	0.503397,	0.503423,	0.503451,	0.50347,	0.503497,	0.503514,	0.503536,	0.503558,	0.503576,	0.503585,	0.503594,	0.503608,	0.503618,	0.503627,	0.503631,	0.503641,	0.503637,	0.503639,	0.503634,	0.50363,	0.503629,	0.503621,	0.503613,	0.503608,	0.503601,	0.503584,	0.503574,	0.503559,	0.503545,	0.503531,	0.503509,	0.503493,	0.503472,	0.503432,	0.503425,	0.503404,	0.503382,	0.503353,	0.50333,	0.503285,	0.50327,	0.503236,	0.503213,	0.503174,	0.50314,	0.503104,	0.503065,	0.503035,	0.503,	0.502956,	0.502925,	0.502882,	0.502841,	0.502799,	0.502756,	0.502711,	0.502669,	0.502629,	0.502581,	0.502538,	0.502488,	0.502441,	0.502393,	0.502339,	0.502297,	0.502248,	0.502194,	0.502145,	0.502088,	0.50204,	0.501991,	0.501935,	0.501883,	0.501828,	0.501766,	0.501723,	0.501667,	0.501609,	0.50156,	0.501498,	0.501441,	0.501389,	0.501327,	0.501271,	0.501215,	0.501159,	0.5011,	0.501033,	0.50098,	0.500921,	0.500862,	0.500801,	0.500737,	0.500674,	0.500623,	0.500567,	0.500498,	0.500443,	0.500385,	0.500322,	0.500254,	0.500214,	0.500139,	0.500084,	0.500019,	0.499957,	0.499899,	0.499831,	0.499783,	0.499716,	0.499656,	0.499596,	0.499538,	0.499478,	0.499412,	0.499357,	0.499295,	0.499229,	0.499061,	0.499142,	0.499048,	0.498994,	0.498932,	0.498878,	0.498817,	0.498758,	0.498704,	0.498646,	0.498585,	0.498527,	0.498366,	0.498407,	0.498353,	0.498298,	0.49824,	0.498186,	0.49813,	0.49808,	0.498018,	0.49795,	0.497905,	0.497854,	0.497801,	0.497746,	0.497693,	0.497637,	0.497582,	0.497538,	0.497483,	0.49743,	0.497373,	0.497332,	0.497279,	0.497228,	0.497182,	0.497131,	0.49708,	0.497032,	0.496983,	0.496938,	0.496888,	0.496846,	0.496797,	0.496748,	0.496713,	0.496658,	0.496616,	0.496568,	0.496526,	0.496485,	0.496442,	0.496394,	0.496358,	0.496317,	0.496279,	0.496237,	0.496194,	0.496156,	0.49612,	0.496079,	0.49604,	0.496003,	0.495968,	0.495931,	0.495898,	0.495869,	0.495828,	0.495791,	0.495761,	0.495725,	0.495698,	0.495664,	0.495629,	0.495601,	0.495573,	0.495546,	0.495509,	0.495484,	0.495454,	0.495427,	0.4954,	0.495372,	0.495348,	0.49532,	0.495297,	0.495277,	0.495252,	0.495227,	0.495202,	0.495183,	0.495162,	0.495138,	0.495119,	0.495099,	0.495079,	0.495062,	0.495044,	0.495034,	0.495008,	0.494994,	0.494975,	0.494967,	0.494951,	0.494928,	0.494913,	0.494911,	0.494902,	0.494876,	0.494864,	0.494856,	0.494845,	0.494834,	0.494825,	0.49482,	0.494811,	0.494798,	0.494792,	0.49479,	0.494783,	0.494778,	0.494774,	0.494772,	0.494768,	0.494761,	0.494759,	0.494754,	0.49476,	0.49475,	0.494757,	0.494755,	0.494752,	0.494755,	0.494753,	0.494757,	0.49476,	0.494764,	0.494767,	0.494766,	0.494773,	0.494777,	0.494784,	0.494789,	0.494799,	0.494798,	0.49481,	0.494818,	0.494834,	0.494835,	0.494844,	0.494851,	0.494864,	0.494871,	0.49489,	0.494895,	0.49491,	0.494921,	0.494937,	0.494944,	0.494962,	0.494978,	0.494996,	0.495004,	0.495016,	0.495038,	0.495054,	0.495072,	0.495098,	0.495108,	0.495125,	0.49514,	0.495161,	0.49518,	0.4952,	0.495218,	0.495243,	0.495257,	0.495284,	0.495305,	0.495332,	0.495347,	0.495369,	0.495396,	0.495418,	0.495441,	0.495465,	0.495488,	0.495516,	0.495542,	0.495573,	0.495592,	0.495618,	0.495647,	0.495668,	0.495698,	0.495721,	0.495753,	0.495783,	0.495812,	0.495839,	0.495867,	0.495897,	0.495925,	0.495958,	0.495984,	0.496019,	0.496052,	0.496078,	0.496115,	0.496142,	0.496174,	0.496202,	0.496237,	0.496271,	0.496306,	0.496339,	0.49637,	0.496406,	0.496448,	0.496474,	0.496506,	0.49655,	0.496575,	0.496609,	0.496646,	0.496676,	0.496721,	0.496755,	0.496789,	0.496822,	0.496859,	0.496904,	0.496934,	0.496971,	0.497004,	0.49704,	0.497079,	0.497124,	0.497154,	0.4972,	0.497228,	0.497265,	0.497304,	0.497345,	0.497385,	0.497418,	0.497468,	0.497495,	0.497537,	0.497576,	0.497616,	0.497654,	0.497697,	0.497732,	0.497764,	0.497816,	0.497853,	0.497894,	0.497931,	0.497969,	0.498009,	0.498052,	0.498095,	0.498128,	0.498171,	0.498217,	0.498251,	0.498287,	0.498337,	0.498373,	0.498411,	0.498457,	0.498486,	0.498533,	0.498575,	0.498613,	0.498651,	0.49869,	0.498735,	0.498777,	0.498812,	0.49886,	0.498902,	0.498936,	0.498982,	0.499018,	0.499059,	0.499094,	0.49914,	0.499179,	0.499218,	0.499261,	0.499302,	0.499344,	0.499381,	0.49942,	0.499464,	0.499504,	0.499539,	0.499576,	0.499621,	0.499658,	0.4997,	0.499739,	0.499777,	0.499822,	0.499853,	0.499892,	0.499944,	0.499972,	0.500014,	0.500053,	0.500104,	0.500128,	0.500168,	0.500205,	0.500244,	0.500279,	0.500323,	0.50036,	0.500393,	0.500429,	0.500474,	0.500511,	0.500544,	0.500588,	0.500626,	0.500651,	0.500691,	0.500728,	0.500769,	0.500802,	0.500836,	0.500873,	0.500914,	0.500948,	0.500981,	0.501019,	0.501049,	0.501085,	0.501121,	0.501161,	0.501191,	0.501225,	0.501259,	0.501287,	0.501325,	0.501359,	0.501389,	0.501429,	0.501456,	0.501492,	0.501524,	0.501554,	0.501575,	0.501622,	0.501653,	0.501684,	0.501714,	0.501747,	0.501777,	0.501815,	0.501835,	0.501872,	0.501893,	0.501933,	0.501959,	0.50199,	0.502016,	0.502044,	0.502074,	0.502103,	0.502134,	0.502045,	0.502215,	0.502203,	0.502235,	0.502266,	0.502302,	0.502318,	0.502347,	0.502373,	0.502403,	0.502429,	0.502455,	0.502476,	0.502503,	0.502526,	0.50255,	0.502572,	0.502599,	0.502631,	0.502645,	0.502667,	0.502693,	0.502711,	0.502742,	0.502757,	0.502778,	0.502806,	0.502823,	0.50284,	0.502865,	0.502888,	0.502905,	0.502924,	0.502947,	0.502966,	0.502984,	0.503004,	0.503024,	0.503047,	0.503056,	0.503084,	0.503096,	0.503109,	0.503127,	0.503142,	0.503161,	0.503175,	0.50319,	0.503202,	0.503221,	0.503239,	0.503256,	0.503269,	0.503281,	0.503296,	0.503315,	0.50332,	0.503337,	0.503348,	0.503359,	0.503374,	0.503385,	0.503399,	0.503411,	0.503423,	0.503434,	0.503445,	0.503451,	0.503457,	0.503473,	0.503484,	0.503491,	0.503501,	0.503508,	0.503514,	0.503523,	0.503534,	0.503536,	0.503548,	0.503554,	0.503573,	0.503568,	0.503574,	0.503579,	0.503587,	0.503589,	0.503593,	0.503596,	0.503599,	0.503608,	0.503613,	0.503617,	0.503622,	0.503624,	0.503624,	0.50362,	0.503626,	0.50363,	0.503634,	0.503633,	0.503636,	0.503634,	0.503635,	0.503638,	0.503633,	0.503636,	0.503633,	0.503634,	0.503634,	0.503633,	0.50363,	0.503623,	0.503624,	0.503629,	0.503621,	0.50362,	0.503613,	0.503602,	0.50361,	0.503605,	0.503608,	0.503594,	0.503589,	0.503584,	0.503576,	0.503574,	0.503568,	0.503561,	0.503554,	0.503548,	0.503542,	0.503534,	0.503527,	0.503528,	0.503515,	0.503503,	0.503502,	0.503488,	0.503481,	0.503464,	0.503459,	0.503448,	0.50344,	0.503431,	0.503417,	0.503406,	0.503396,	0.503398,	0.503373,	0.503364,	0.503351,	0.503335,	0.503327,	0.503324,	0.503304,	0.503284,	0.503273,	0.503262,	0.503251,	0.503236,	0.503227,	0.503201,	0.503188,	0.503173,	0.503164,	0.503147,	0.50313,	0.503118,	0.503104,	0.503082,	0.503062,	0.503054,	0.503036,	0.503018,	0.502999,	0.50298,	0.502972,	0.502949,	0.502928,	0.502908,	0.502891,	0.502887,	0.502852,	0.502834,	0.502813,	0.502799,	0.502777,	0.502756,	0.502739,	0.502717,	0.502698,	0.502685,	0.502654,	0.502634,	0.502611,	0.50259,	0.502573,	0.502549,	0.502525,	0.502507,	0.502491,	0.502459,	0.502439,	0.502415,	0.502393,	0.502371,	0.50235,	0.502325,	0.502297,	0.502272,	0.502253,	0.50223,	0.502201,	0.502181,	0.502157,	0.502137,	0.502105,	0.502081,	0.502054,	0.502035,	0.502006,	0.501978,	0.501953,	0.501932,	0.501902,	0.501866,	0.501849,	0.501824,	0.501796,	0.501771,	0.50174,	0.501711,	0.501688,	0.501664,	0.501633,	0.501597,	0.501581,	0.501551,	0.50152,	0.501495,	0.501472,	0.50144,	0.501411,	0.501381,	0.501357,	0.501323,	0.501299,	0.501275,	0.50124,	0.50121,	0.501183,	0.501155,	0.501128,	0.501098,	0.501049,	0.50104,	0.501006,	0.500971,	0.500947,	0.50092,	0.500895,	0.500857,	0.500829,	0.500795,	0.50076,	0.500736,	0.500704,	0.500673,	0.500644,	0.500614,	0.500582,	0.500548,	0.50052,	0.500487,	0.50046,	0.500427,	0.500394,	0.500366,	0.500342,	0.500301,	0.50027,	0.500237,	0.500208,	0.500177,	0.500143,	0.50011,	0.500084,	0.50005,	0.500017,	0.499983,	0.499946,	0.499922,	0.499889,	0.499855,	0.499823,	0.499791,	0.49976,	0.499734,	0.499695,	0.499664,	0.499622,	0.499587,	0.499567,	0.499532,	0.499501,	0.499462,	0.499448,	0.499412,	0.49937,	0.499336,	0.499304,	0.499276,	0.499242,	0.499209,	0.499176,	0.499143,	0.49911,	0.499074,	0.499045,	0.499014,	0.498983,	0.498949,	0.498916,	0.498888,	0.498862,	0.498825,	0.498783,	0.498756,	0.498725,	0.498686,	0.498654,	0.498624,	0.498594,	0.498562,	0.49853,	0.498521,	0.498477,	0.498423,	0.4984,	0.498359,	0.498319,	0.498303,	0.49827,	0.498238,	0.498207,	0.49817,	0.498134,	0.498108,	0.498079,	0.498046,	0.498014,	0.497982,	0.497952,	0.497917,	0.49789,	0.497856,	0.497826,	0.49779,	0.49776,	0.497733,	0.497699,	0.497666,	0.497635,	0.497593,	0.497572,	0.49754,	0.497516,	0.497482,	0.497452,	0.49742,	0.497387,	0.497355,	0.497329,	0.497293,	0.497264,	0.497231,	0.497203,	0.497172,	0.497141,	0.497115,	0.497084,	0.49706,	0.497024,	0.496994,	0.49697,	0.496935,	0.496906,	0.496875,	0.496849,	0.496817,	0.496788,	0.496756,	0.496727,	0.496701,	0.496669,	0.496644,	0.496606,	0.496584,	0.496558,	0.496526,	0.496482,	0.496471,	0.496453,	0.496418,	0.49639,	0.496356,	0.496325,	0.496303,	0.496267,	0.496249,	0.496226,	0.496195,	0.496163,	0.496137,	0.496114,	0.496089,	0.49606,	0.496035,	0.496016,	0.495978,	0.495961,	0.495923,	0.495906,	0.495878,	0.495853,	0.495827,	0.495795,	0.495775,	0.495751,	0.495729,	0.4957,	0.495674,	0.495648,	0.495628,	0.495604,	0.49558,	0.495555,	0.49553,	0.495506,	0.495481,	0.49546,	0.495439,	0.495414,	0.495386,	0.495366,	0.495352,	0.49533,	0.495296,	0.495273,	0.495253,	0.49523,	0.495208,	0.495186,	0.495171,	0.495143,	0.495119,	0.495106,	0.495076,	0.495055,	0.495074,	0.495024,	0.494997,	0.494971,	0.494953,	0.494939,	0.494925,	0.494893,	0.494874,	0.494855,	0.494834,	0.49482,	0.494801,	0.494775,	0.49476,	0.49474,	0.494732,	0.494705,	0.494684,	0.494666,	0.494644,	0.494633,	0.494613,	0.494595,	0.494573,	0.494558,	0.49454,	0.494529,	0.494507,	0.494498,	0.494481,	0.494459,	0.494446,	0.494429,	0.494407,	0.494399,	0.494379,	0.494363,	0.494351,	0.49434,	0.494323,	0.494306,	0.494296,	0.494281,	0.494262,	0.494244,	0.494236,	0.494221,	0.494212,	0.494198,	0.494186,	0.494175,	0.494156,	0.494146,	0.494139,	0.494124,	0.49412,	0.494098,	0.49409,	0.494071,	0.494064,	0.494053,	0.494043,	0.494036,	0.494021,	0.494011,	0.493995,	0.493992,	0.493984,	0.493972,	0.493962,	0.493954,	0.493941,	0.493931,	0.493926,	0.493911,	0.493908,	0.4939,	0.493891,	0.493878,	0.493875,	0.493866,	0.493859,	0.493856,	0.493844,	0.493841,	0.493827,	0.493824,	0.493812,	0.493779,	0.493814,	0.493803,	0.493794,	0.493788,	0.493784,	0.493778,	0.493774,	0.493769,	0.493764,	0.493758,	0.493752,	0.493751,	0.493745,	0.493741,	0.493751,	0.493737,	0.49373,	0.493729,	0.493724,	0.493721,	0.493719,	0.49372,	0.493715,	0.493713,	0.493711,	0.493708,	0.493709,	0.49371,	0.4937,	0.493703,	0.493704,	0.493706,	0.493702,	0.493703,	0.4937,	0.493703,	0.493716,	0.493704,	0.493705,	0.493702,	0.493705,	0.493706,	0.493707,	0.493705,	0.493713,	0.493716,	0.493716,	0.493717,	0.49406,	0.493707,	0.493725,	0.493732,	0.493734,	0.493734,	0.493737,	0.493738,	0.493743,	0.49375,	0.493749,	0.493751,	0.493761,	0.493762,	0.493768,	0.49377,	0.493791,	0.493786,	0.493791,	0.493801,	0.493807,	0.4938,	0.49381,	0.493821,	0.493816,	0.49383,	0.493839,	0.493843,	0.493852,	0.493861,	0.493864,	0.49386,	0.493879,	0.493886,	0.493898,	0.493903,	0.493912,	0.49392,	0.493927,	0.493936,	0.493948,	0.493958,	0.493961,	0.493972,	0.493985,	0.493994,	0.494009,	0.494013,	0.494024,	0.494032,	0.494042,	0.494052,	0.494065,	0.494076,	0.494088,	0.494096,	0.49411,	0.494118,	0.49413,	0.494139,	0.494157,	0.494169,	0.494185,	0.494193,	0.494205,	0.494218,	0.494235,	0.494243,	0.494255,	0.49427,	0.494282,	0.494295,	0.494312,	0.494216,	0.494408,	0.494348,	0.494367,	0.494381,	0.494399,	0.49441,	0.494422,	0.494438,	0.494459,	0.494474,	0.49448,	0.4945,	0.494511,	0.494533,	0.494549,	0.494564,	0.494581,	0.494596,	0.494613,	0.494628,	0.49465,	0.494661,	0.494675,	0.494697,	0.494721,	0.494731,	0.494749,	0.494766,	0.494782,	0.494805,	0.494821,	0.494838,	0.49485,	0.494869,	0.494892,	0.494911,	0.494929,	0.494951,	0.494969,	0.494988,	0.495012,	0.49503,	0.495049,	0.495065,	0.495079,	0.495105,	0.495118,	0.495143,	0.49516,	0.495179,	0.495198,	0.495223,	0.495248,	0.495266,	0.495284,	0.495304,	0.495325,	0.495348,	0.495363,	0.495389,	0.495414,	0.495432,	0.495451,	0.495478,	0.4955,	0.495515,	0.495543,	0.495561,	0.495587,	0.495613,	0.495628,	0.495647,	0.495675,	0.495698,	0.495722,	0.495744,	0.495766,	0.495789,	0.495813,	0.495833,	0.495857,	0.495879,	0.495903,	0.495931,	0.495951,	0.495975,	0.495997,	0.496018,	0.49605,	0.496074,	0.496097,	0.496122,	0.49614,	0.496167,	0.49619,	0.496209,	0.49624,	0.496265,	0.496292,	0.496316,	0.496338,	0.496364,	0.496392,	0.496432,	0.496443,	0.496457,	0.496492,	0.496511,	0.496537,	0.496562,	0.496588,	0.496615,	0.496639,	0.496666,	0.496689,	0.496718,	0.496743,	0.496775,	0.496793,	0.496815,	0.496824,	0.496871,	0.496899,	0.496929,	0.496951,	0.49698,	0.497003,	0.497026,	0.497055,	0.497083,	0.497112,	0.497136,	0.497164,	0.497186,	0.497215,	0.497248,	0.497266,	0.497295,	0.497321,	0.497345,	0.497373,	0.497411,	0.497424,	0.497451,	0.497482,	0.497513,	0.497536,	0.497559,	0.497592,	0.497619,	0.497647,	0.497672,	0.497699,	0.497724,	0.497751,	0.497781,	0.497807,	0.497598,	0.497883,	0.497887,	0.497918,	0.497946,	0.497977,	0.497999,	0.498028,	0.498051,	0.498079,	0.498112,	0.498137,	0.498162,	0.498195,	0.498223,	0.498251,	0.498282,	0.498305,	0.498331,	0.498363,	0.498387,	0.498415,	0.498442,	0.49847,	0.498498,	0.498523,	0.498552,	0.498581,	0.498605,	0.498642,	0.498664,	0.498691,	0.498717,	0.498744,	0.498773,	0.498802,	0.498828,	0.498849,	0.498884,	0.498911,	0.498937,	0.498965,	0.498991,	0.499019,	0.499047,	0.499074,	0.499106,	0.499135,	0.499161,	0.499181,	0.499212,	0.499241,	0.499267,	0.499292,	0.499317,	0.49935,	0.499377,	0.499407,	0.499435,	0.49946,	0.499481,	0.499511,	0.49954,	0.499566,	0.499598,	0.49962,	0.499645,	0.499678,	0.499699,	0.49973,	0.499755,	0.499781,	0.499808,	0.499842,	0.499864,	0.499885,	0.499921,	0.499938,	0.499969,	0.49999,	0.500024,	0.500044,	0.500073,	0.500102,	0.500125,	0.500155,	0.500178,	0.500205,	0.500224,	0.500263,	0.500284,	0.500306,	0.500329,	0.500352,	0.500386,	0.500407,	0.500434,	0.500461,	0.500484,	0.500511,	0.500539,	0.500566,	0.500591,	0.500611,	0.500636,	0.500665,	0.500694,	0.500715,	0.500738,	0.500767,	0.500786,	0.500814,	0.500838,	0.500864,	0.500881,	0.50091,	0.500929,	0.50096,	0.500983,	0.50101,	0.501031,	0.501055,	0.501076,	0.501103,	0.501125,	0.501148,	0.501173,	0.501202,	0.50122,	0.50125,	0.501264,	0.501288,	0.501316,	0.501334,	0.501359,	0.501385,	0.501405,	0.50144,	0.501447,	0.501468,	0.501493,	0.501517,	0.50154,	0.501559,	0.501578,	0.501603,	0.501628,	0.501653,	0.501668,	0.501693,	0.501713,	0.501737,	0.501756,	0.501768,	0.501796,	0.501819,	0.501839,	0.501862,	0.501878,	0.501897,	0.50192,	0.501946,	0.501963,	0.501977,	0.502005,	0.50202,	0.502037,	0.502063,	0.502085,	0.502099,	0.502119,	0.502144,	0.502159,	0.502182,	0.502199,	0.502218,	0.502229,	0.502261,	0.502272,	0.502291,	0.502307,	0.502325,	0.502346,	0.502365,	0.502381,	0.502401,	0.502419,	0.502438,	0.502456,	0.502475,	0.502489,	0.502498,	0.502522,	0.502537,	0.502556,	0.502572,	0.502587,	0.502606,	0.502622,	0.502637,	0.502651,	0.502674,	0.502689,	0.502704,	0.502718,	0.502732,	0.502748,	0.502766,	0.502773,	0.502795,	0.502808,	0.502822,	0.502837,	0.502853,	0.502867,	0.50288,	0.502899,	0.502909,	0.502927,	0.50294,	0.50295,	0.502965,	0.502975,	0.502986,	0.503004,	0.503015,	0.503032,	0.503042,	0.503059,	0.503071,	0.503077,	0.50309,	0.503104,	0.503115,	0.503125,	0.503142,	0.503152,	0.50317,	0.503175,	0.503194,	0.503197,	0.503208,	0.503219,	0.50323,	0.503239,	0.503254,	0.503255,	0.503275,	0.503279,	0.50329,	0.503302,	0.503313,	0.50332,	0.503332,	0.503336,	0.503348,	0.503356,	0.503365,	0.503374,	0.503379,	0.50339,	0.503396,	0.503402,	0.503418,	0.503428,	0.50342,	0.503435,	0.503446,	0.503453,	0.503456,	0.503466,	0.503474,	0.503478,	0.503492,	0.503488,	0.503499,	0.503505,	0.503512,	0.503515,	0.503528,	0.503528,	0.50353,	0.503536,	0.503545,	0.503551,	0.503545,	0.50356,	0.503556,	0.503567,	0.503573,	0.503578,	0.50358,	0.503593,	0.503587,	0.503589,	0.503597,	0.503604,	0.503604,	0.50361,	0.503611,	0.503612,	0.503617,	0.503616,	0.503619,	0.50362,	0.503619,	0.503626,	0.503629,	0.503628,	0.503626,	0.503631,	0.503645,	0.503629,	0.50363,	0.503634,	0.503635,	0.503636,	0.503636,	0.503636,	0.503631,	0.503639,	0.503634,	0.503643,	0.503636,	0.503636,	0.503634,	0.503634,	0.503632,	0.503623,	0.503628,	0.503623,	0.503628,	0.503608,	0.503623,	0.503622,	0.503616,	0.503616,	0.503614,	0.503612,	0.503608,	0.503605,	0.503603,	0.5036,	0.503599,	0.503593,	0.503589,	0.503586,	0.503584,	0.503579,	0.503575,	0.503573,	0.503567,	0.503558,	0.50356,	0.503562,	0.503548,	0.503548,	0.503537,	0.503538,	0.503527,	0.503522,	0.503516,	0.503511,	0.503504,	0.503498,	0.503489,	0.503489,	0.503476,	0.503471,	0.503461,	0.503458,	0.503452,	0.503444,	0.503438,	0.503436,	0.503422,	0.503411,	0.503402,	0.503398,	0.503392,	0.503383,	0.503376,	0.503365,	0.503355,	0.503346,	0.503333,	0.503331,	0.50332,	0.503309,	0.503304,	0.503297,	0.503285,	0.503272,	0.503264,	0.503255,	0.503244,	0.503233,	0.50322,	0.503213,	0.503209,	0.503192,	0.503182,	0.50317,	0.503159,	0.503142,	0.503136,	0.503129,	0.503114,	0.503104,	0.503092,	0.503078,	0.503072,	0.503049,	0.503045,	0.50303,	0.503027,	0.503006,	0.502992,	0.502979,	0.502968,	0.502953,	0.50294,	0.502928,	0.502921,	0.502906,	0.502891,	0.502874,	0.502863,	0.50285,	0.502833,	0.50282,	0.502803,	0.502789,	0.502779,	0.502761,	0.502713,	0.50273,	0.502715,	0.502704,	0.502689,	0.502675,	0.502657,	0.502644,	0.502631,	0.502612,	0.502591,	0.502575,	0.502563,	0.502542,	0.502526,	0.502505,	0.502502,	0.502482,	0.502463,	0.502457,	0.502432,	0.502411,	0.502403,	0.502377,	0.502361,	0.502352,	0.502331,	0.502313,	0.502291,	0.502278,	0.50226,	0.502242,	0.502224,	0.502209,	0.502189,	0.502168,	0.502143,	0.502129,	0.502116,	0.502099,	0.502078,	0.502061,	0.502046,	0.502024,	0.502007,	0.501987,	0.501966,	0.501948,	0.501934,	0.501909,	0.501892,	0.501877,	0.501853,	0.501836,	0.501812,	0.501793,	0.501775,	0.501755,	0.501737,	0.501713,	0.501704,	0.501675,	0.501651,	0.501645,	0.501616,	0.501594,	0.501576,	0.501553,	0.501536,	0.501514,	0.501489,	0.50147,	0.501454,	0.501429,	0.501408,	0.50139,	0.501363,	0.501344,	0.501323,	0.501304,	0.501282,	0.501258,	0.501236,	0.501217,	0.501195,	0.501176,	0.501146,	0.501131,	0.501108,	0.501089,	0.501066,	0.501044,	0.501022,	0.501011,	0.500978,	0.500956,	0.500937,	0.500913,	0.500883,	0.500866,	0.500844,	0.500824,	0.5008,	0.500778,	0.500759,	0.50073,	0.500712,	0.500688,	0.500666,	0.500635,	0.500622,	0.500596,	0.500575,	0.500549,	0.500528,	0.500506,	0.500484,	0.500465,	0.500431,	0.50041,	0.50039,	0.500369,	0.500345,	0.500321,	0.500299,	0.500275,	0.500252,	0.500235,	0.500207,	0.500191,	0.500169,	0.500135,	0.500116,	0.500091,	0.500066,	0.500043,	0.500019,	0.500002,	0.499972,	0.499948,	0.499925,	0.49991,	0.499876,	0.499856,	0.499831,	0.499802,	0.499782,	0.499762,	0.499738,	0.499713,	0.499689,	0.499668,	0.499651,	0.499611,	0.499593,	0.499563,	0.499546,	0.499525,	0.499503,	0.499478,	0.499459,	0.499434,	0.499415,	0.499383,	0.499363,	0.499336,	0.499315,	0.499282,	0.499264,	0.499241,	0.499217,	0.499198,	0.499169,	0.499145,	0.499124,	0.499102,	0.49908,	0.499051,	0.499029,	0.499009,	0.498978,	0.498958,	0.498937,	0.498913,	0.498886,	0.498867,	0.498847,	0.498823,	0.498792,	0.498779,	0.498754,	0.498724,	0.498702,	0.498682,	0.498659,	0.498634,	0.498603,	0.498584,	0.498566,	0.498545,	0.498519,	0.498496,	0.498472,	0.498452,	0.498428,	0.498401,	0.498378,	0.498349,	0.498342,	0.498315,	0.498295,	0.498264,	0.498229,	0.498219,	0.4982,	0.49818,	0.498157,	0.498132,	0.498108,	0.498088,	0.498064,	0.498039,	0.49802,	0.497996,	0.497982,	0.497945,	0.49793,	0.497908,	0.497888,	0.497864,	0.497843,	0.497827,	0.497799,	0.497776,	0.497755,	0.497733,	0.497715,	0.49769,	0.497672,	0.497645,	0.497626,	0.497607,	0.497585,	0.497562,	0.497539,	0.497519,	0.497497,	0.497477,	0.497457,	0.497435,	0.497414,	0.497392,	0.497374,	0.49736,	0.497335,	0.497313,	0.497289,	0.497277,	0.497255,	0.497232,	0.497213,	0.49719,	0.497172,	0.49715,	0.497129,	0.497103,	0.497091,	0.49707,	0.497055,	0.497032,	0.497016,	0.496991,	0.496975,	0.496954,	0.496936,	0.496919,	0.496898,	0.496879,	0.496854,	0.496848,	0.496823,	0.496809,	0.496783,	0.496765,	0.496745,	0.496728,	0.496713,	0.496694,	0.496676,	0.496661,	0.496636,	0.496622,	0.496605,	0.496585,	0.49657,	0.496553,	0.496534,	0.496516,	0.496496,	0.496481,	0.496465,	0.496439,	0.496431,	0.496414,	0.496395,	0.496383,	0.496366,	0.496347,	0.496331,	0.496318,	0.4963,	0.496285,	0.496268,	0.496252,	0.496231,	0.496228,	0.496204,	0.496188,	0.496176,	0.496157,	0.496143,	0.496128,	0.496106,	0.496098,	0.496079,	0.496069,	0.496051,	0.496039,	0.496025,	0.496004,	0.495998,	0.495985,	0.495968,	0.495956,	0.495939,	0.495923,	0.495913,	0.495896,	0.495882,	0.495877,	0.495859,	0.495849,	0.495828,	0.495819,	0.495807,	0.495798,	0.495778,	0.495772,	0.495752,	0.49574,	0.49573,	0.495718,	0.495707,	0.495697,	0.495686,	0.495672,	0.495661,	0.495653,	0.495637,	0.495633,	0.495615,	0.495607,	0.495596,	0.495584,	0.495574,	0.495565,	0.495551,	0.49554,	0.495535,	0.495519,	0.495511,	0.495501,	0.49549,	0.495487,	0.495472,	0.495468,	0.495452,	0.495444,	0.495432,	0.495426,	0.49542,	0.495406,	0.495401,	0.495396,	0.495379,	0.495377,	0.495367,	0.495361,	0.495351,	0.495341,	0.495342,	0.495331,	0.495323,	0.495316,	0.495309,	0.495301,	0.495295,	0.495289,	0.49528,	0.49527,	0.495264,	0.495259,	0.495254,	0.495238,	0.495242,	0.495239,	0.49523,	0.495223,	0.495223,	0.495212,	0.495215,	0.495203,	0.495199,	0.495198,	0.495183,	0.495185,	0.49517,	0.495175,	0.49516,	0.495165,	0.495163,	0.495161,	0.495159,	0.495151,	0.495148,	0.495145,	0.495144,	0.495137,	0.495132,	0.495133,	0.495119,	0.495124,	0.495125,	0.495117,	0.495119,	0.495116,	0.495116,	0.495119,	0.495111,	0.495108,	0.495109,	0.495102,	0.495109,	0.495104,	0.495103,	0.495091,	0.4951,	0.495097,	0.495099,	0.495096,	0.495104,	0.495097,	0.495094,	0.4951,	0.495095,	0.495104,	0.495093,	0.495096,	0.495102,	0.495101,	0.495099,	0.495103,	0.495108,	0.495103,	0.495103,	0.495104,	0.495106,	0.495113,	0.49511,	0.495116,	0.495117,	0.495115,	0.495119,	0.495122,	0.495131,	0.495131,	0.495126,	0.495131,	0.495138,	0.495133,	0.495146,	0.495149,	0.495144,	0.49515,	0.495165,	0.495162,	0.495165,	0.495167,	0.49518,	0.495177,	0.495181,	0.495184,	0.495192,	0.495193,	0.495198,	0.495201,	0.495208,	0.495215,	0.495217,	0.495226,	0.495231,	0.495238,	0.495242,	0.495248,	0.495258,	0.495261,	0.495281,	0.495272,	0.495283,	0.495287,	0.495292,	0.495304,	0.495305,	0.495315,	0.495329,	0.495326,	0.495338,	0.495355,	0.495347,	0.495356,	0.49537,	0.495368,	0.495382,	0.495389,	0.495395,	0.495404,	0.495416,	0.495423,	0.495415,	0.495439,	0.495454,	0.495456,	0.495471,	0.495475,	0.495489,	0.495491,	0.495503,	0.495514,	0.495519,	0.495535,	0.495544,	0.495554,	0.495559,	0.495572,	0.495597,	0.495592,	0.495607,	0.495616,	0.495629,	0.495638,	0.495652,	0.495659,	0.49567,	0.495684,	0.49569,	0.495705,	0.495717,	0.49573,	0.495736,	0.495752,	0.495756,	0.495775,	0.495789,	0.495804,	0.495814,	0.495827,	0.495844,	0.495854,	0.495864,	0.495876,	0.495886,	0.495903,	0.495912,	0.495929,	0.495946,	0.495962,	0.495973,	0.495987,	0.495995,	0.496009,	0.496026,	0.496038,	0.496053,	0.496066,	0.496078,	0.496096,	0.496108,	0.496121,	0.49614,	0.496155,	0.496166,	0.496182,	0.496197,	0.496207,	0.496229,	0.496241,	0.496256,	0.49627,	0.496286,	0.496303,	0.496302,	0.496335,	0.496353,	0.496366,	0.496379,	0.496396,	0.496416,	0.496432,	0.496444,	0.496463,	0.496476,	0.496495,	0.496511,	0.49653,	0.496546,	0.496563,	0.496578,	0.496596,	0.496612,	0.496618,	0.49664,	0.496666,	0.496682,	0.496696,	0.49671,	0.496731,	0.49675,	0.496765,	0.496785,	0.496803,	0.496819,	0.496836,	0.496855,	0.496868,	0.496905,	0.496915,	0.496929,	0.496945,	0.496965,	0.496985,	0.497002,	0.497024,	0.497035,	0.497054,	0.497075,	0.497095,	0.497112,	0.497132,	0.49715,	0.497171,	0.497199,	0.497204,	0.497224,	0.497243,	0.497263,	0.497287,	0.497298,	0.497322,	0.49734,	0.497359,	0.49738,	0.497398,	0.497422,	0.497437,	0.49746,	0.497488,	0.49751,	0.497517,	0.497537,	0.497554,	0.497577,	0.497591,	0.497617,	0.497631,	0.497657,	0.497678,	0.497696,	0.497718,	0.497739,	0.497759,	0.497783,	0.4978,	0.49782,	0.497841,	0.497867,	0.497882,	0.497897,	0.497919,	0.497942,	0.497969,	0.497983,	0.498003,	0.498029,	0.498047,	0.497325,	0.498194,	0.498085,	0.498132,	0.498153,	0.498173,	0.498194,	0.498215,	0.498236,	0.498256,	0.498279,	0.498301,	0.498319,	0.498341,	0.498363,	0.498384,	0.49839,	0.498427,	0.498451,	0.498469,	0.49849,	0.498509,	0.498533,	0.498553,	0.498572,	0.498602,	0.498617,	0.498638,	0.49866,	0.498682,	0.498712,	0.498732,	0.49875,	0.498769,	0.49879,	0.498814,	0.498827,	0.498849,	0.498876,	0.498902,	0.498921,	0.498942,	0.498963,	0.498996,	0.499012,	0.499025,	0.499053,	0.499072,	0.499087,	0.499114,	0.499136,	0.499161,	0.499187,	0.499191,	0.499222,	0.499241,	0.49926,	0.499288,	0.499308,	0.499333,	0.499352,	0.49937,	0.499396,	0.499417,	0.499434,	0.499457,	0.499478,	0.499504,	0.499523,	0.49955,	0.499575,	0.499591,	0.499608,	0.499632,	0.499655,	0.499678,	0.4997,	0.499715,	0.49974,	0.499761,	0.49978,	0.499805,	0.499822,	0.499847,	0.499869,	0.499888,	0.499914,	0.499934,	0.499953,	0.499979,	0.5,	0.500016,	0.50004,	0.500064,	0.500079,	0.500104,	0.500125,	0.500143,	0.500166,	0.500187,	0.500208,	0.500227,	0.500251,	0.500255,	0.500291,	0.50031,	0.500334,	0.500356,	0.500381,	0.500397,	0.500415,	0.500439,	0.500461,	0.500478,	0.500508,	0.500517,	0.500545,	0.500561,	0.500586,	0.500602,	0.500624,	0.500648,	0.500658,	0.500689,	0.500709,	0.500721,	0.500746,	0.500765,	0.500786,	0.500804,	0.500822,	0.500848,	0.500875,	0.500886,	0.500907,	0.500924,	0.500948,	0.500965,	0.500977,	0.501004,	0.501024,	0.501045,	0.501064,	0.501085,	0.501102,	0.50112,	0.50114,	0.501158,	0.501173,	0.501194,	0.501217,	0.501243,	0.50126,	0.501273,	0.501294,	0.501312,	0.501335,	0.501356,	0.501371,	0.50139,	0.501414,	0.501427,	0.501444,	0.501463,	0.501476,	0.501501,	0.501523,	0.501539,	0.50155,	0.501571,	0.501589,	0.50161,	0.501625,	0.501644,	0.501661,	0.50168,	0.501699,	0.501717,	0.501742,	0.501752,	0.501775,	0.501788,	0.501805,	0.501823,	0.501839,	0.501857,	0.501871,	0.501897,	0.501905,	0.501924,	0.50194,	0.501957,	0.501964,	0.501988,	0.502007,	0.502019,	0.502033,	0.502056,	0.502071,	0.502089,	0.502098,	0.502122,	0.502136,	0.502152,	0.502171,	0.502184,	0.502199,	0.502212,	0.502232,	0.502246,	0.502258,	0.502276,	0.502292,	0.502302,	0.502321,	0.502336,	0.502352,	0.502365,	0.502383,	0.502398,	0.502412,	0.502423,	0.502443,	0.502457,	0.502475,	0.502485,	0.502497,	0.502513,	0.502526,	0.50254,	0.502557,	0.50257,	0.502582,	0.502597,	0.502609,	0.502626,	0.502638,	0.502657,	0.502661,	0.502675,	0.502691,	0.502702,	0.502718,	0.502724,	0.502743,	0.502746,	0.502767,	0.502779,	0.502793,	0.502805,	0.502818,	0.502827,	0.502844,	0.502851,	0.502868,	0.502876,	0.502886,	0.5029,	0.50291,	0.502921,	0.502933,	0.502946,	0.502958,	0.502968,	0.50298,	0.50299,	0.503,	0.503014,	0.503023,	0.503032,	0.503039,	0.503054,	0.503063,	0.503074,	0.503082,	0.503094,	0.503103,	0.503115,	0.503122,	0.503139,	0.503144,	0.503154,	0.503161,	0.503174,	0.503186,	0.503192,	0.5032,	0.503208,	0.503217,	0.503226,	0.503233,	0.503243,	0.503251,	0.503266,	0.50327,	0.503282,	0.503288,	0.503293,	0.503304,	0.50331,	0.50332,	0.503324,	0.503332,	0.503331,	0.50335,	0.503353,	0.50337,	0.503362,	0.503379,	0.503388,	0.50339,	0.503404,	0.503411,	0.50341,	0.503419,	0.503422,	0.503431,	0.503438,	0.503445,	0.50345,	0.503455,	0.503467,	0.503473,	0.503473,	0.50347,	0.50348,	0.503488,	0.503492,	0.5035,	0.503506,	0.503505,	0.503517,	0.503604,	0.503575,	0.503501,	0.503531,	0.503541,	0.503542,	0.503549,	0.503549,	0.503555,	0.503554,	0.503562,	0.503574,	0.503568,	0.503576,	0.50357,	0.503582,	0.503582,	0.503586,	0.503591,	0.503592,	0.503594,	0.503601,	0.503594,	0.503607,	0.503604,	0.503607,	0.503607,	0.503619,	0.503612,	0.503616,	0.503618,	0.503616,	0.50362,	0.503626,	0.503624,	0.503626,	0.503627,	0.50363,	0.503628,	0.50363,	0.503632,	0.503632,	0.503632,	0.503634,	0.503634,	0.503629,	0.503639,	0.503636,	0.503639,	0.503638,	0.503641,	0.503634,	0.503643,	0.503633,	0.503634,	0.503636,	0.503631,	0.503634,	0.503632,	0.50363,	0.503632,	0.50363,	0.503629,	0.503627,	0.503625,	0.503625,	0.503626,	0.503627,	0.503612,	0.50362,	0.503618,	0.503616,	0.503613,	0.503613,	0.503609,	0.503608,	0.503598,	0.503605,	0.503595,	0.503599,	0.503594,	0.50359,	0.503587,	0.503583,	0.503583,	0.503578,	0.50358,	0.503574,	0.503568,	0.503564,	0.503561,	0.503559,	0.503561,	0.503552,	0.503549,	0.503539,	0.503535,	0.503529,	0.503528,	0.50352,	0.503519,	0.503515,	0.503508,	0.503505,	0.5035,	0.503497,	0.50352,	0.503478,	0.503479,	0.503471,	0.503467,	0.503466,	0.503455,	0.503449,	0.503441,	0.503432,	0.503428,	0.503429,	0.503421,	0.503413,	0.503409,	0.503403,	0.503396,	0.503382,	0.503384,	0.503377,	0.503377,	0.503363,	0.503358,	0.503349,	0.503344,	0.503335,	0.503331,	0.50332,	0.503312,	0.503306,	0.503298,	0.503289,	0.503282,	0.503281,	0.503271,	0.503269,	0.50325,	0.503243,	0.503235,	0.503224,	0.50322,	0.503208,	0.503202,	0.503194,	0.503182,	0.503174,	0.503169,	0.503158,	0.503148,	0.503141,	0.50313,	0.503121,	0.50311,	0.503102,	0.503095,	0.503081,	0.503075,	0.503062,	0.503054,	0.503046,	0.503033,	0.503025,	0.503015,	0.503007,	0.502995,	0.50299,	0.502978,	0.502965,	0.502955,	0.502946,	0.50293,	0.50292,	0.502911,	0.502901,	0.502894,	0.50288,	0.502862,	0.502855,	0.502846,	0.502834,	0.502821,	0.502811,	0.502802,	0.502793,	0.502781,	0.502756,	0.502751,	0.502742,	0.502735,	0.502723,	0.502707,	0.502695,	0.502684,	0.502679,	0.502661,	0.502646,	0.502638,	0.502627,	0.502613,	0.502596,	0.502581,	0.502573,	0.502557,	0.502543,	0.502537,	0.502525,	0.50251,	0.502493,	0.502488,	0.502471,	0.502459,	0.502444,	0.502438,	0.50242,	0.502406,	0.502391,	0.502373,	0.502371,	0.502354,	0.502338,	0.502325,	0.502314,	0.502297,	0.502293,	0.502272,	0.50226,	0.502243,	0.502225,	0.502217,	0.502193,	0.502189,	0.502174,	0.502153,	0.502144,	0.502136,	0.502116,	0.502101,	0.50209,	0.502068,	0.50206,	0.502042,	0.502026,	0.502015,	0.502002,	0.501982,	0.501971,	0.501941,	0.50194,	0.501927,	0.501915,	0.501899,	0.501882,	0.501864,	0.501847,	0.50183,	0.501827,	0.501807,	0.501793,	0.501784,	0.501761,	0.501751,	0.501727,	0.501715,	0.501697,	0.501679,	0.501665,	0.501654,	0.501636,	0.501626,	0.501603,	0.501592,	0.501569,	0.501558,	0.501543,	0.501523,	0.501511,	0.501496,	0.501479,	0.501461,	0.501447,	0.501427,	0.501415,	0.501398,	0.501383,	0.501367,	0.501351,	0.50133,	0.501318,	0.5013,	0.501288,	0.501268,	0.501254,	0.501238,	0.501219,	0.501197,	0.501188,	0.501179,	0.501152,	0.501138,	0.501125,	0.501111,	0.501085,	0.501075,	0.501054,	0.501038,	0.501022,	0.50101,	0.500994,	0.500976,	0.500957,	0.500936,	0.500928,	0.500907,	0.500891,	0.500874,	0.500857,	0.500842,	0.500828,	0.500814,	0.500792,	0.500779,	0.50076,	0.50074,	0.500724,	0.500705,	0.500696,	0.500668,	0.500661,	0.500645,	0.500626,	0.5006,	0.500588,	0.500577,	0.500554,	0.50054,	0.500526,	0.500514,	0.500492,	0.500469,	0.500457,	0.500439,	0.500422,	0.500407,	0.500386,	0.500368,	0.500355,	0.500332,	0.500321,	0.500304,	0.500287,	0.500272,	0.500255,	0.500236,	0.500227,	0.500204,	0.500188,	0.500169,	0.500151,	0.500134,	0.500117,	0.500097,	0.500086,	0.500071,	0.500049,	0.500031,	0.500017,	0.500015,	0.499983,	0.499964,	0.499952,	0.499932,	0.499913,	0.499902,	0.499886,	0.499745,	0.499833,	0.49984,	0.499814,	0.499795,	0.499783,	0.49976,	0.499744,	0.499733,	0.499715,	0.499696,	0.499681,	0.499664,	0.499648,	0.499629,	0.499612,	0.4996,	0.499581,	0.499564,	0.499555,	0.499537,	0.499522,	0.499501,	0.499483,	0.499468,	0.499454,	0.499442,	0.499416,	0.499399,	0.499384,	0.499366,	0.49935,	0.499335,	0.499319,	0.499302,	0.499286,	0.499274,	0.499255,	0.499239,	0.499218,	0.499203,	0.499192,	0.499172,	0.499159,	0.499147,	0.49913,	0.499118,	0.499118,	0.499088,	0.499058,	0.499052,	0.499031,	0.499013,	0.499,	0.498988,	0.498971,	0.498958,	0.498939,	0.498945,	0.4989,	0.498891,	0.498878,	0.498858,	0.498835,	0.498834,	0.498816,	0.498802,	0.498786,	0.498759,	0.498755,	0.498744,	0.498725,	0.498711,	0.4987,	0.498677,	0.498664,	0.498651,	0.498637,	0.498636,	0.498608,	0.498594,	0.498578,	0.498559,	0.498548,	0.498534,	0.498519,	0.498505,	0.498488,	0.498477,	0.498461,	0.498447,	0.498437,	0.498421,	0.498405,	0.4984,	0.498383,	0.49836,	0.49835,	0.498335,	0.498318,	0.498308,	0.498293,	0.498273,	0.498265,	0.498248,	0.498239,	0.498226,	0.498219,	0.498198,	0.498179,	0.498172,	0.498158,	0.498156,	0.498129,	0.49812,	0.498105,	0.498094,	0.49808,	0.498065,	0.498052,	0.498042,	0.49803,	0.498014,	0.498001,	0.497987,	0.497973,	0.497967,	0.497952,	0.49794,	0.497929,	0.497916,	0.497905,	0.497892,	0.497886,	0.497865,	0.497859,	0.497844,	0.497831,	0.497818,	0.497809,	0.497798,	0.497786,	0.497785,	0.49777,	0.49775,	0.497739,	0.497725,	0.497716,	0.497704,	0.497692,	0.497682,	0.49767,	0.49766,	0.497645,	0.49764,	0.497629,	0.497621,	0.49761,	0.497597,	0.497584,	0.497577,	0.497566,	0.497565,	0.497539,	0.497535,	0.497524,	0.497513,	0.497505,	0.497492,	0.497485,	0.497478,	0.497478,	0.497457,	0.497445,	0.497448,	0.49743,	0.497366,	0.497446,	0.497398,	0.497389,	0.497388,	0.497374,	0.497361,	0.497355,	0.497343,	0.497334,	0.497326,	0.497318,	0.49731,	0.497302,	0.497296,	0.497281,	0.497277,	0.497271,	0.497261,	0.497254,	0.497241,	0.49724,	0.497227,	0.49723,	0.497211,	0.497205,	0.497196,	0.497194,	0.497182,	0.497171,	0.497164,	0.49716,	0.497154,	0.497147,	0.497135,	0.497135,	0.497126,	0.49712,	0.497112,	0.497104,	0.497104,	0.497094,	0.497088,	0.497079,	0.497069,	0.49707,	0.497068,	0.497052,	0.497052,	0.497045,	0.497041,	0.497033,	0.497029,	0.497023,	0.497017,	0.49701,	0.497005,	0.497006,	0.496995,	0.496992,	0.496985,	0.496978,	0.496973,	0.496966,	0.496959,	0.496969,	0.496958,	0.496949,	0.496955,	0.496938,	0.496937,	0.496935,	0.496929,	0.496938,	0.496924,	0.496921,	0.496912,	0.496912,	0.49691,	0.496901,	0.496901,	0.496899,	0.496888,	0.496892,	0.496883,	0.496882,	0.49688,	0.49688,	0.496864,	0.496878,	0.496872,	0.496866,	0.496865,	0.496866,	0.496854,	0.496856,	0.496854,	0.496855,	0.496852,	0.496851,	0.496849,	0.496847,	0.496846,	0.496847,	0.496841,	0.496839,	0.496844,	0.496839,	0.496839,	0.496834,	0.496839,	0.496828,	0.496834,	0.496836,	0.496836,	0.496834,	0.496833,	0.496829,	0.496831,	0.496835,	0.496826,	0.49683,	0.496833,	0.496832,	0.496826,	0.496837,	0.496829,	0.49683,	0.496833,	0.496831,	0.496842,	0.496833,	0.49683,	0.496833,	0.496836,	0.496843,	0.496839,	0.496835,	0.496843,	0.496832,	0.496847,	0.496844,	0.496841,	0.496848,	0.49685,	0.496848,	0.496854,	0.496858,	0.496862,	0.496854,	0.496862,	0.496863,	0.496866,	0.496867,	0.496858,	0.496874,	0.496873,	0.49689,	0.49688,	0.496884,	0.496889,	0.496895,	0.496894,	0.496899,	0.496903,	0.496904,	0.49691,	0.49691,	0.496915,	0.496917,	0.496926,	0.496928,	0.49693,	0.496938,	0.496941,	0.496947,	0.496947,	0.496951,	0.49696,	0.496959,	0.496959,	0.496972,	0.496976,	0.496981,	0.496986,	0.496994,	0.496994,	0.497002,	0.497011,	0.497016,	0.497018,	0.497041,	0.497012,	0.497039,	0.497045,	0.49705,	0.497045,	0.497069,	0.497063,	0.497068,	0.497069,	0.497082,	0.49709,	0.497081,	0.497102,	0.497108,	0.497111,	0.497121,	0.497128,	0.497139,	0.497136,	0.497156,	0.497157,	0.497164,	0.497168,	0.497183,	0.497185,	0.497194,	0.497202,	0.497205,	0.497214,	0.497227,	0.497231,	0.497227,	0.497242,	0.497253,	0.497263,	0.497272,	0.497277,	0.497286,	0.497294,	0.497312,	0.497317,	0.497322,	0.497339,	0.497342,	0.49735,	0.497357,	0.49737,	0.49737,	0.497385,	0.497388,	0.497404,	0.497414,	0.497429,	0.497434,	0.497439,	0.497451,	0.497464,	0.49748,	0.497482,	0.497485,	0.497503,	0.497512,	0.497517,	0.497531,	0.497538,	0.497544,	0.497562,	0.497569,	0.497584,	0.497595,	0.4976,	0.497618,	0.497618,	0.497633,	0.497648,	0.497656,	0.497664,	0.497683,	0.497692,	0.497701,	0.497708,	0.497725,	0.497736,	0.497748,	0.497761,	0.49777,	0.497784,	0.497794,	0.497807,	0.497815,	0.497836,	0.497841,	0.497856,	0.497866,	0.49788,	0.49789,	0.497909,	0.497913,	0.497937,	0.497942,	0.497953,	0.497964,	0.497982,	0.497987,	0.498002,	0.498021,	0.498023,	0.498041,	0.498057,	0.498068,	0.498088,	0.498092,	0.498102,	0.498119,	0.498135,	0.498143,	0.498157,	0.498174,	0.498189,	0.498202,	0.498211,	0.498224,	0.498243,	0.498252,	0.498274,	0.498282,	0.498291,	0.498309,	0.498329,	0.498339,	0.498352,	0.498366,	0.498381,	0.498398,	0.498406,	0.498415,	0.498437,	0.498452,	0.498466,	0.498481,	0.498521,	0.498505,	0.498524,	0.498539,	0.498555,	0.498558,	0.498584,	0.498597,	0.498608,	0.498625,	0.498637,	0.498658,	0.498671,	0.498684,	0.498703,	0.498721,	0.498732,	0.498751,	0.498766,	0.49879,	0.498796,	0.498811,	0.498822,	0.498843,	0.498853,	0.498867,	0.49889,	0.4989,	0.498916,	0.498934,	0.498951,	0.498968,	0.498979,	0.499002,	0.499012,	0.499029,	0.499049,	0.49905,	0.499088,	0.49909,	0.499106,	0.499125,	0.499145,	0.499157,	0.499171,	0.499189,	0.499207,	0.499217,	0.499238,	0.499257,	0.499272,	0.499289,	0.49931,	0.499319,	0.499333,	0.499352,	0.499527,	0.499405,	0.499402,	0.499419,	0.499433,	0.499451,	0.49947,	0.499484,	0.499503,	0.499516,	0.49953,	0.499556,	0.499571,	0.499584,	0.499593,	0.499631,	0.499635,	0.499651,	0.49967,	0.499685,	0.499704,	0.499723,	0.499738,	0.499747,	0.499771,	0.499786,	0.499808,	0.499823,	0.49984,	0.499856,	0.49987,	0.499888,	0.499914,	0.499925,	0.499947,	0.499959,	0.499975,	0.499994,	0.500007,	0.500031,	0.500047,	0.500063,	0.500081,	0.500094,	0.500113,	0.500127,	0.500141,	0.500165,	0.500179,	0.500195,	0.500215,	0.500228,	0.500249,	0.500267,	0.50028,	0.500299,	0.500321,	0.500336,	0.500357,	0.500366,	0.500388,	0.500406,	0.500418,	0.500439,	0.500453,	0.500469,	0.500492,	0.500505,	0.500525,	0.500542,	0.500561,	0.500572,	0.500593,	0.500612,	0.500625,	0.500635,	0.500662,	0.500679,	0.500695,	0.500712,	0.500729,	0.500748,	0.500764,	0.500781,	0.500796,	0.500817,	0.500833,	0.500845,	0.500865,	0.500881,	0.500899,	0.500918,	0.500935,	0.500956,	0.500957,	0.500983,	0.501001,	0.501023,	0.501037,	0.501055,	0.501068,	0.501084,	0.501104,	0.501116,	0.501139,	0.501151,	0.501173,	0.501186,	0.5012,	0.501223,	0.501233,	0.501253,	0.501269,	0.501292,	0.501297,	0.501316,	0.501335,	0.501352,	0.501378,	0.501381,	0.501396,	0.501411,	0.501429,	0.501445,	0.50146,	0.501477,	0.501499,	0.501516,	0.50153,	0.50155,	0.501567,	0.501579,	0.50157,	0.501614,	0.501639,	0.501642,	0.501662,	0.501674,	0.501692,	0.501709,	0.501719,	0.501739,	0.501756,	0.501768,	0.501783,	0.501805,	0.501811,	0.501832,	0.501854,	0.501876,	0.501879,	0.501892,	0.501907,	0.501927,	0.501937,	0.50194,	0.501964,	0.501983,	0.501997,	0.502015,	0.502029,	0.502043,	0.502059,	0.502069,	0.50208,	0.502071,	0.502114,	0.502135,	0.502145,	0.502164,	0.502176,	0.502172,	0.502204,	0.502219,	0.502222,	0.502247,	0.502261,	0.502273,	0.502284,	0.502256,	0.502315,	0.502329,	0.502345,	0.502359,	0.502372,	0.502388,	0.502401,	0.502413,	0.502418,	0.50244,	0.502453,	0.502462,	0.502487,	0.502491,	0.502508,	0.502516,	0.502528,	0.502554,	0.502558,	0.502577,	0.502584,	0.502594,	0.502615,	0.502621,	0.502634,	0.502649,	0.502659,	0.502672,	0.502685,	0.502696,	0.502709,	0.502715,	0.502728,	0.502744,	0.502756,	0.502768,	0.502781,	0.502789,	0.5028,	0.502835,	0.502832,	0.502838,	0.502848,	0.50286,	0.502876,	0.502884,	0.502895,	0.502904,	0.50292,	0.502928,	0.502941,	0.502952,	0.502967,	0.502972,	0.502981,	0.502989,	0.503007,	0.503012,	0.503021,	0.503034,	0.503041,	0.503056,	0.50306,	0.503072,	0.503084,	0.503102,	0.503105,	0.503113,	0.503116,	0.503138,	0.503145,	0.50315,	0.503165,	0.503161,	0.503176,	0.503187,	0.503194,	0.503204,	0.503208,	0.503218,	0.50323,	0.503226,	0.503247,	0.503252,	0.503265,	0.50327,	0.503278,	0.503286,	0.503294,	0.503496,	0.503347,	0.503311,	0.503321,	0.503331,	0.503341,	0.50335,	0.503359,	0.503359,	0.503369,	0.503372,	0.503384,	0.503393,	0.503395,	0.503404,	0.50341,	0.503418,	0.503424,	0.503431,	0.503433,	0.503441,	0.503447,	0.50345,	0.503459,	0.503467,	0.503469,	0.503471,	0.503478,	0.50347,	0.503494,	0.503499,	0.503503,	0.503507,	0.503517,	0.503516,	0.503519,	0.503525,	0.503537,	0.503535,	0.503541,	0.503547,	0.503546,	0.50355,	0.503557,	0.503559,	0.503562,	0.503568,	0.503573,	0.503575,	0.503576,	0.503579,	0.503585,	0.503587,	0.503588,	0.503593,	0.503596,	0.5036,	0.5036,	0.503604,	0.503606,	0.503611,	0.503611,	0.503607,	0.503617,	0.503621,	0.503621,	0.503621,	0.503625,	0.503622,	0.503625,	0.503626,	0.503631,	0.503628,	0.50363,	0.503625,	0.503634,	0.503635,	0.503633,	0.503635,	0.503648,	0.503639,	0.503638,	0.50364,	0.503636,	0.50364,	0.50364,	0.503635,	0.503634,	0.503632,	0.503636,	0.503634,	0.503638,	0.503636,	0.503631,	0.503631,	0.50363,	0.503626,	0.503629,	0.503623,	0.503621,	0.503622,	0.503617,	0.503621,	0.503615,	0.503614,	0.503614,	0.50361,	0.503608,	0.503606,	0.503603,	0.503603,	0.5036,	0.503594,	0.503589,	0.503587,	0.503588,	0.503583,	0.503579,	0.503585,	0.503572,	0.503567,	0.503559,	0.503564,	0.503556,	0.503557,	0.503548,	0.503544,	0.503539,	0.503537,	0.50353,	0.503528,	0.503526,	0.503517,	0.503514,	0.503506,	0.503503,	0.503496,	0.503491,	0.503484,	0.503479,	0.503473,	0.503468,	0.503462,	0.503459,	0.503449,	0.50364,	0.503445,	0.503428,	0.503424,	0.50342,	0.503414,	0.503402,	0.503398,	0.503393,	0.503383,	0.503373,	0.503372,	0.503365,	0.503355,	0.503348,	0.503336,	0.503329,	0.503322,	0.503313,	0.503307,	0.503295,	0.50329,	0.503278,	0.503275,	0.50327,	0.503259,	0.503246,	0.50324,	0.503227,	0.503218,	0.503211,	0.503201,	0.503194,	0.503179,	0.503173,	0.503167,	0.503153,	0.503144,	0.503132,	0.503119,	0.503112,	0.503105,	0.503094,	0.50301,	0.503074,	0.50306,	0.503054,	0.503044,	0.503029,	0.503021,	0.503008,	0.502991,	0.502982,	0.502972,	0.502961,	0.502951,	0.502938,	0.502921,	0.502911,	0.502903,	0.50289,	0.50288,	0.502863,	0.502855,	0.502842,	0.502825,	0.502815,	0.502811,	0.502786,	0.502776,	0.502759,	0.502754,	0.502737,	0.502722,	0.502711,	0.502699,	0.502683,	0.502669,	0.502653,	0.502644,	0.502631,	0.502616,	0.5026,	0.502589,	0.502569,	0.50256,	0.502548,	0.502528,	0.502516,	0.502504,	0.502487,	0.50247,	0.502461,	0.502447,	0.502426,	0.502416,	0.502402,	0.502384,	0.502365,	0.502354,	0.502336,	0.502321,	0.502303,	0.502289,	0.502274,	0.502255,	0.502236,	0.502233,	0.502212,	0.502196,	0.502172,	0.502161,	0.502143,	0.502125,	0.502112,	0.502096,	0.502078,	0.502058,	0.502043,	0.502023,	0.50201,	0.501995,	0.501974,	0.501965,	0.501942,	0.501924,	0.501903,	0.501887,	0.501874,	0.501856,	0.501836,	0.501818,	0.501796,	0.501774,	0.501764,	0.501747,	0.501729,	0.50171,	0.501688,	0.501682,	0.501655,	0.501636,	0.501616,	0.501598,	0.50158,	0.501563,	0.501543,	0.501527,	0.501511,	0.501485,	0.501466,	0.501448,	0.501428,	0.501409,	0.501392,	0.501371,	0.501355,	0.501336,	0.501315,	0.501288,	0.501271,	0.501252,	0.501232,	0.501215,	0.501194,	0.501173,	0.501153,	0.501143,	0.501118,	0.501097,	0.501076,	0.50106,	0.501037,	0.501016,	0.500995,	0.500973,	0.500948,	0.500934,	0.500914,	0.500887,	0.500873,	0.50085,	0.500832,	0.500806,	0.500789,	0.50077,	0.500747,	0.500728,	0.500709,	0.500684,	0.500668,	0.500645,	0.500618,	0.500601,	0.500577,	0.500561,	0.500541,	0.500518,	0.500496,	0.50048,	0.50045,	0.500433,	0.50041,	0.500391,	0.50037,	0.500345,	0.50032,	0.500303,	0.500276,	0.500259,	0.50024,	0.500217,	0.500194,	0.500175,	0.500149,	0.500129,	0.500107,	0.500089,	0.500066,	0.500044,	0.500019,	0.499996,	0.499981,	0.499955,	0.499936,	0.499912,	0.499888,	0.499873,	0.499847,	0.499825,	0.499803,	0.499782,	0.49976,	0.499736,	0.499709,	0.499693,	0.499675,	0.499635,	0.499627,	0.499605,	0.499584,	0.499556,	0.499536,	0.499515,	0.499493,	0.499472,	0.499449,	0.499427,	0.499405,	0.499378,	0.499363,	0.499339,	0.499316,	0.499295,	0.499268,	0.49925,	0.499225,	0.499206,	0.499186,	0.49916,	0.499157,	0.499115,	0.499096,	0.499073,	0.49905,	0.499029,	0.499004,	0.498985,	0.498963,	0.498943,	0.49892,	0.498893,	0.498877,	0.498851,	0.498828,	0.49881,	0.498787,	0.498764,	0.498743,	0.498725,	0.498699,	0.498679,	0.498653,	0.498638,	0.498613,	0.498587,	0.498569,	0.498543,	0.498527,	0.4985,	0.498488,	0.498463,	0.498443,	0.498417,	0.49839,	0.498374,	0.498352,	0.498328,	0.498309,	0.498287,	0.498265,	0.498249,	0.498225,	0.498205,	0.498182,	0.498151,	0.498147,	0.498119,	0.498099,	0.498075,	0.498059,	0.49804,	0.498013,	0.497993,	0.497971,	0.497947,	0.497926,	0.497911,	0.49789,	0.497869,	0.49785,	0.497828,	0.497808,	0.497785,	0.49776,	0.497747,	0.497729,	0.497707,	0.497689,	0.497665,	0.497645,	0.497624,	0.497609,	0.497588,	0.497563,	0.497542,	0.497525,	0.497507,	0.497485,	0.497467,	0.49744,	0.497426,	0.497407,	0.49739,	0.497372,	0.497351,	0.497327,	0.497308,	0.497278,	0.497274,	0.49726,	0.49723,	0.497217,	0.497198,	0.497181,	0.497166,	0.497135,	0.49712,	0.497105,	0.497086,	0.49707,	0.497046,	0.497034,	0.497015,	0.496989,	0.496974,	0.496958,	0.496947,	0.496928,	0.496908,	0.496892,	0.496871,	0.496851,	0.496837,	0.496823,	0.496795,	0.496785,	0.496768,	0.496744,	0.496739,	0.496719,	0.496703,	0.496682,	0.496661,	0.496651,	0.496632,	0.496623,	0.496605,	0.496592,	0.496574,	0.496558,	0.496544,	0.496524,	0.496508,	0.496494,	0.496481,	0.496468,	0.496447,	0.496433,	0.496418,	0.496402,	0.496391,	0.496378,	0.496362,	0.496346,	0.496328,	0.496311,	0.496301,	0.496285,	0.496276,	0.496263,	0.496245,	0.496232,	0.496218,	0.496204,	0.496195,	0.496183,	0.496164,	0.496154,	0.496135,	0.496125,	0.496099,	0.496097,	0.496086,	0.496076,	0.496064,	0.496046,	0.496036,	0.496025,	0.496021,	0.496,	0.495988,	0.495979,	0.495974,	0.495952,	0.495939,	0.495933,	0.495921,	0.495907,	0.495901,	0.495889,	0.495882,	0.495865,	0.495857,	0.495849,	0.495831,	0.495819,	0.49581,	0.495812,	0.495794,	0.495786,	0.495769,	0.495766,	0.495761,	0.495749,	0.495742,	0.495729,	0.49572,	0.495713,	0.495699,	0.495702,	0.495691,	0.495682,	0.49567,	0.495662,	0.495658,	0.495646,	0.495645,	0.495631,	0.495626,	0.495612,	0.495609,	0.495612,	0.495599,	0.495596,	0.49558,	0.495574,	0.495569,	0.495568,	0.49556,	0.495553,	0.495547,	0.495547,	0.495538,	0.495528,	0.495529,	0.495518,	0.495515,	0.49551,	0.495505,	0.4955,	0.495496,	0.495491,	0.495488,	0.49548,	0.495481,	0.495475,	0.495464,	0.495464,	0.495462,	0.495464,	0.495461,	0.495454,	0.495451,	0.495449,	0.495451,	0.495444,	0.49544,	0.495439,	0.495436,	0.495433,	0.49543,	0.495432,	0.49543,	0.495427,	0.495429,	0.495427,	0.495431,	0.495421,	0.495421,	0.495427,	0.495428,	0.495417,	0.49542,	0.49542,	0.495421,	0.495418,	0.495419,	0.495428,	0.495417,	0.49542,	0.495427,	0.495424,	0.495425,	0.495429,	0.495429,	0.49543,	0.495429,	0.495433,	0.495434,	0.495425,	0.495435,	0.495437,	0.495441,	0.495443,	0.495449,	0.495447,	0.495452,	0.495452,	0.495457,	0.495463,	0.495463,	0.495473,	0.495471,	0.495478,	0.495481,	0.495481,	0.495487,	0.495493,	0.495498,	0.49551,	0.495509,	0.495511,	0.495511,	0.495521,	0.495519,	0.495537,	0.495541,	0.495547,	0.49555,	0.495557,	0.495562,	0.495577,	0.495576,	0.495582,	0.495588,	0.495596,	0.495602,	0.495611,	0.495629,	0.495623,	0.495635,	0.49564,	0.49565,	0.495654,	0.495661,	0.495673,	0.495671,	0.495687,	0.495697,	0.495704,	0.495712,	0.495726,	0.495731,	0.495744,	0.495752,	0.49576,	0.495776,	0.495784,	0.495788,	0.495796,	0.49581,	0.495821,	0.495832,	0.495841,	0.495849,	0.495859,	0.495871,	0.495882,	0.495906,	0.495905,	0.495916,	0.49593,	0.495939,	0.49595,	0.495967,	0.495974,	0.495994,	0.495998,	0.496006,	0.496023,	0.496036,	0.496048,	0.496064,	0.496073,	0.496088,	0.4961,	0.496107,	0.496127,	0.496143,	0.496154,	0.496168,	0.496184,	0.496197,	0.496214,	0.496227,	0.49624,	0.496252,	0.496269,	0.496283,	0.496305,	0.496314,	0.496328,	0.496344,	0.496358,	0.496371,	0.496388,	0.4964,	0.496426,	0.496434,	0.496451,	0.496467,	0.496488,	0.496499,	0.496514,	0.49653,	0.496549,	0.496568,	0.496585,	0.496601,	0.496619,	0.496625,	0.496653,	0.496664,	0.496682,	0.496706,	0.496721,	0.496738,	0.496755,	0.496775,	0.496789,	0.49681,	0.49683,	0.496848,	0.496861,	0.496886,	0.496901,	0.496917,	0.496939,	0.496957,	0.496974,	0.496995,	0.497012,	0.497031,	0.497052,	0.497068,	0.497089,	0.497117,	0.497133,	0.497148,	0.497175,	0.497193,	0.497206,	0.497234,	0.497247,	0.49727,	0.497291,	0.497312,	0.49734,	0.497348,	0.497383,	0.497393,	0.497414,	0.497433,	0.497454,	0.497477,	0.497493,	0.497518,	0.497542,	0.497563,	0.497583,	0.4976,	0.497624,	0.497648,	0.497668,	0.497689,	0.497708,	0.497732,	0.497749,	0.497775,	0.497798,	0.497819,	0.497844,	0.497866,	0.497889,	0.497912,	0.497932,	0.497961,	0.49798,	0.497999,	0.498021,	0.498046,	0.498067,	0.498092,	0.498114,	0.498134,	0.498151,	0.498184,	0.498206,	0.498227,	0.49825,	0.498273,	0.498295,	0.498321,	0.498343,	0.498367,	0.498391,	0.498413,	0.498435,	0.498464,	0.498484,	0.498508,	0.498533,	0.498561,	0.498581,	0.498603,	0.498626,	0.498655,	0.498675,	0.498697,	0.498724,	0.498753,	0.498772,	0.498795,	0.498818,	0.498843,	0.498865,	0.49889,	0.498915,	0.498939,	0.498958,	0.498991,	0.499012,	0.499034,	0.499056,	0.499084,	0.499107,	0.499135,	0.499158,	0.499183,	0.499207,	0.499229,	0.499259,	0.499278,	0.499305,	0.499329,	0.499352,	0.499381,	0.499401,	0.499428,	0.499448,	0.499476,	0.499499,	0.499524,	0.49955,	0.499576,	0.499594,	0.499628,	0.499648,	0.499671,	0.499698,	0.499721,	0.499743,	0.499776,	0.499795,	0.499822,	0.499843,	0.499866,	0.499894,	0.499862,	0.499948,	0.499961,	0.499985,	0.5,	0.500039,	0.500058,	0.500088,	0.500114,	0.500139,	0.50016,	0.500188,	0.500208,	0.500235,	0.500254,	0.500281,	0.5003,	0.500329,	0.500356,	0.500378,	0.500404,	0.500423,	0.500449,	0.500475,	0.500496,	0.500522,	0.500545,	0.500567,	0.500594,	0.500615,	0.500639,	0.500665,	0.500687,	0.50071,	0.500732,	0.50074,	0.500782,	0.500803,	0.500827,	0.500852,	0.50087,	0.500894,	0.500923,	0.500944,	0.500967,	0.500996,	0.501014,	0.501031,	0.501067,	0.501084,	0.501101,	0.501126,	0.501157,	0.501174,	0.501198,	0.501219,	0.501241,	0.50127,	0.501285,	0.501309,	0.501329,	0.501352,	0.501371,	0.501398,	0.501418,	0.501443,	0.501465,	0.50149,	0.501505,	0.501524,	0.501546,	0.501565,	0.501596,	0.501614,	0.501633,	0.501658,	0.501678,	0.501698,	0.501725,	0.501746,	0.501758,	0.501779,	0.501805,	0.501822,	0.501842,	0.501867,	0.501881,	0.501906,	0.501935,	0.50194,	0.501959,	0.501985,	0.502003,	0.502027,	0.502046,	0.502063,	0.502086,	0.502103,	0.502123,	0.502141,	0.50216,	0.502177,	0.5022,	0.502213,	0.502228,	0.502256,	0.502272,	0.502328,	0.502295,	0.502331,	0.502347,	0.502364,	0.502384,	0.50239,	0.502417,	0.502436,	0.502455,	0.502463,	0.502482,	0.502504,	0.502517,	0.502537,	0.502557,	0.502573,	0.502586,	0.502603,	0.502614,	0.502653,	0.502655,	0.502666,	0.502684,	0.502702,	0.50271,	0.502733,	0.502748,	0.502762,	0.502776,	0.502783,	0.502806,	0.502824,	0.502848,	0.50285,	0.502867,	0.50288,	0.502893,	0.502908,	0.502923,	0.502937,	0.502954,	0.502963,	0.50298,	0.502992,	0.503007,	0.503017,	0.50303,	0.503045,	0.503059,	0.503071,	0.503095,	0.503087,	0.503106,	0.503116,	0.503129,	0.503129,	0.503147,	0.503166,	0.503175,	0.503189,	0.5032,	0.503209,	0.503222,	0.503235,	0.50325,	0.503254,	0.503264,	0.503276,	0.503278,	0.503295,	0.503307,	0.503313,	0.503322,	0.50333,	0.503342,	0.503351,	0.503362,	0.503369,	0.503371,	0.503387,	0.503395,	0.503404,	0.503414,	0.50342,	0.503426,	0.503436,	0.503439,	0.503449,	0.503457,	0.50346,	0.503466,	0.503481,	0.503488,	0.503494,	0.50349,	0.503506,	0.50351,	0.503517,	0.503522,	0.503527,	0.503527,	0.503536,	0.503547,	0.503552,	0.503557,	0.503556,	0.503566,	0.503568,	0.503572,	0.503579,	0.503584,	0.503586,	0.503592,	0.503593,	0.503609,	0.503595,	0.503602,	0.503604,	0.503611,	0.503618,	0.50362,	0.503617,	0.50362,	0.503622,	0.503623,	0.503627,	0.503633,	0.50363,	0.503645,	0.503636,	0.503636,	0.503634,	0.503644,	0.503639,	0.503635,	0.503636,	0.503636,	0.503628,	0.503637,	0.503641,	0.503633,	0.503637,	0.503641,	0.503632,	0.503633,	0.503628,	0.503629,	0.503625,	0.503628,	0.503632,	0.503624,	0.503624,	0.503619,	0.503616,	0.503612,	0.503607,	0.50361,	0.503608,	0.503607,	0.503603,	0.503596,	0.503585,	0.503589,	0.503582,	0.50358,	0.503575,	0.503574,	0.503574,	0.503565,	0.503555,	0.503555,	0.50355,	0.50355,	0.503552,	0.503541,	0.503529,	0.503527,	0.503512,	0.503516,	0.50351,	0.5035,	0.503493,	0.503486,	0.503479,	0.503474,	0.503467,	0.503458,	0.503452,	0.503445,	0.503429,	0.503428,	0.503422,	0.503413,	0.503406,	0.503396,	0.503382,	0.503381,	0.50337,	0.503363,	0.503353,	0.503344,	0.503335,	0.503326,	0.503316,	0.503305,	0.503295,	0.503288,	0.503277,	0.50327,	0.50326,	0.503246,	0.503236,	0.503229,	0.503212,	0.503201,	0.503193,	0.503182,	0.503172,	0.503159,	0.503142,	0.503135,	0.503126,	0.5031,	0.503101,	0.503088,	0.503072,	0.503059,	0.503048,	0.503036,	0.503025,	0.50301,	0.502996,	0.502986,	0.502975,	0.502961,	0.502946,	0.50293,	0.502913,	0.502903,	0.50288,	0.502873,	0.502863,	0.502843,	0.502834,	0.502819,	0.502805,	0.502789,	0.502779,	0.502762,	0.502743,	0.502726,	0.502769,	0.502713,	0.502686,	0.502666,	0.502653,	0.502638,	0.50262,	0.502602,	0.502582,	0.502571,	0.50255,	0.502538,	0.502518,	0.502506,	0.502487,	0.502474,	0.502455,	0.502432,	0.502419,	0.502405,	0.50239,	0.502364,	0.502348,	0.502333,	0.502314,	0.502299,	0.50228,	0.502259,	0.502247,	0.502223,	0.502206,	0.502186,	0.502172,	0.502147,	0.502131,	0.502114,	0.502089,	0.502077,	0.502057,	0.502038,	0.502017,	0.502001,	0.501981,	0.501964,	0.501943,	0.501923,	0.501905,	0.501884,	0.501867,	0.501844,	0.501831,	0.5018,	0.501779,	0.501765,	0.501744,	0.501723,	0.501704,	0.501685,	0.501647,	0.501647,	0.501621,	0.501608,	0.501583,	0.501575,	0.501545,	0.501518,	0.501499,	0.50148,	0.501465,	0.501437,	0.501416,	0.501396,	0.501376,	0.501351,	0.501331,	0.501303,	0.501292,	0.501268,	0.501248,	0.501228,	0.501205,	0.501184,	0.501163,	0.501145,	0.50112,	0.501101,	0.501074,	0.501057,	0.501035,	0.501006,	0.50099,	0.500967,	0.500947,	0.500923,	0.500901,	0.500885,	0.500858,	0.500838,	0.500823,	0.500789,	0.500769,	0.500748,	0.500728,	0.500704,	0.500679,	0.500666,	0.500642,	0.500617,	0.500598,	0.500575,	0.500546,	0.500533,	0.500508,	0.500488,	0.500464,	0.500452,	0.500428,	0.5004,	0.500376,	0.500354,	0.500327,	0.500313,	0.50029,	0.500269,	0.500246,	0.500226,	0.500198,	0.50018,	0.500156,	0.500141,	0.500112,	0.500092,	0.500066,	0.50005,	0.500026,	0.500006,	0.499987,	0.499964,	0.499941,	0.499919,	0.499898,	0.499876,	0.499861,	0.499834,	0.499807,	0.49979,	0.499767,	0.499747,	0.499718,	0.49971,	0.499676,	0.499655,	0.499638,	0.499615,	0.499588,	0.499575,	0.499556,	0.499533,	0.499512,	0.49949,	0.499469,	0.499448,	0.499429,	0.499406,	0.499386,	0.499367,	0.499341,	0.499326,	0.499304,	0.499286,	0.499267,	0.499245,	0.499223,	0.499202,	0.499189,	0.499161,	0.499146,	0.499125,	0.499101,	0.499084,	0.499064,	0.499045,	0.499028,	0.499008,	0.498984,	0.498966,	0.49895,	0.498922,	0.498913,	0.498891,	0.498873,	0.498851,	0.498834,	0.498811,	0.498795,	0.498779,	0.498772,	0.498752,	0.49873,	0.498702,	0.498688,	0.498672,	0.498652,	0.498632,	0.498614,	0.498598,	0.498581,	0.498571,	0.498546,	0.498528,	0.498503,	0.49849,	0.498473,	0.498464,	0.498446,	0.49843,	0.498422,	0.498396,	0.49838,	0.498363,	0.498346,	0.498332,	0.498315,	0.498304,	0.498295,	0.498266,	0.498267,	0.498242,	0.498224,	0.49821,	0.498198,	0.498181,	0.498167,	0.498148,	0.498133,	0.498131,	0.498108,	0.498096,	0.498082,	0.498067,	0.498049,	0.498037,	0.498025,	0.498008,	0.498,	0.497981,	0.497976,	0.497964,	0.497953,	0.497935,	0.497922,	0.497909,	0.497903,	0.497885,	0.497877,	0.497858,	0.497853,	0.497843,	0.497829,	0.497821,	0.497811,	0.497798,	0.49779,	0.497777,	0.497769,	0.497758,	0.497747,	0.49774,	0.497729,	0.497726,	0.497709,	0.497699,	0.497695,	0.497682,	0.497675,	0.49765,	0.497656,	0.49765,	0.497639,	0.497621,	0.497617,	0.497616,	0.497611,	0.497604,	0.497594,	0.497589,	0.49758,	0.497577,	0.497563,	0.497563,	0.497554,	0.497544,	0.497544,	0.497542,	0.497532,	0.497529,	0.497524,	0.49752,	0.497518,	0.49751,	0.497505,	0.4975,	0.497499,	0.497499,	0.497487,	0.497483,	0.497483,	0.497477,	0.497479,	0.497472,	0.497464,	0.497471,	0.497467,	0.497464,	0.497461,	0.49746,	0.497458,	0.497458,	0.497455,	0.497453,	0.497452,	0.497455,	0.497451,	0.497453,	0.497446,	0.497449,	0.497451,	0.497451,	0.497452,	0.497452,	0.497453,	0.497453,	0.497462,	0.497462,	0.497462,	0.497459,	0.497465,	0.49747,	0.497472,	0.49747,	0.497473,	0.497482,	0.497478,	0.497483,	0.497482,	0.497487,	0.497492,	0.497492,	0.497503,	0.497501,	0.497508,	0.497529,	0.497526,	0.497525,	0.497529,	0.497533,	0.49769,	0.497529,	0.497565,	0.497551,	0.497564,	0.497568,	0.497579,	0.497587,	0.497588,	0.497604,	0.497609,	0.49766,	0.497624,	0.497629,	0.497638,	0.497641,	0.497653,	0.497664,	0.497668,	0.497688,	0.49769,	0.497699,	0.49771,	0.497724,	0.497731,	0.49774,	0.49775,	0.497755,	0.497773,	0.497782,	0.497794,	0.497803,	0.497819,	0.497826,	0.49784,	0.497853,	0.497865,	0.49787,	0.497891,	0.4979,	0.497913,	0.497927,	0.497944,	0.497949,	0.497968,	0.49798,	0.497987,	0.498009,	0.498025,	0.498036,	0.498053,	0.498065,	0.498075,	0.498099,	0.498113,	0.498125,	0.498143,	0.498158,	0.498173,	0.498187,	0.498207,	0.498223,	0.498239,	0.498252,	0.498271,	0.498288,	0.498313,	0.498318,	0.49834,	0.498358,	0.498376,	0.498392,	0.498411,	0.498434,	0.498448,	0.498467,	0.498486,	0.4985,	0.498522,	0.498543,	0.498564,	0.498576,	0.498606,	0.498618,	0.498639,	0.498659,	0.498677,	0.498697,	0.498717,	0.498741,	0.498759,	0.498786,	0.4988,	0.49882,	0.498847,	0.498869,	0.498885,	0.498908,	0.498929,	0.498951,	0.498972,	0.498997,	0.49902,	0.499041,	0.499064,	0.499083,	0.499106,	0.499128,	0.499153,	0.499173,	0.499199,	0.499222,	0.499244,	0.499267,	0.499289,	0.499312,	0.499337,	0.499361,	0.499385,	0.499407,	0.499432,	0.499457,	0.499484,	0.499509,	0.499529,	0.499471,	0.499585,	0.499604,	0.49963,	0.499648,	0.499676,	0.499464,	0.499724,	0.499757,	0.49978,	0.499803,	0.499829,	0.499854,	0.499881,	0.499906,	0.499922,	0.49995,	0.499985,	0.50001,	0.500036,	0.500059,	0.500083,	0.500111,	0.500138,	0.500163,	0.500188,	0.500214,	0.500246,	0.500269,	0.500297,	0.50032,	0.500347,	0.500375,	0.500398,	0.500424,	0.500453,	0.500479,	0.500507,	0.500535,	0.500557,	0.500589,	0.500611,	0.500635,	0.500672,	0.500691,	0.500715,	0.500744,	0.500772,	0.500799,	0.500828,	0.500854,	0.500875,	0.500906,	0.500935,	0.500963,	0.500984,	0.501006,	0.501039,	0.501066,	0.500895,	0.501082,	0.501155,	0.501174,	0.50121,	0.501225,	0.501259,	0.501277,	0.501303,	0.501329,	0.501356,	0.501385,	0.501406,	0.501436,	0.501462,	0.501492,	0.501513,	0.501547,	0.501569,	0.501589,	0.501621,	0.501645,	0.50168,	0.501696,	0.501725,	0.501744,	0.501771,	0.5018,	0.501827,	0.501849,	0.501876,	0.501899,	0.501922,	0.501948,	0.501971,	0.501995,	0.502022,	0.502043,	0.50207,	0.502096,	0.502117,	0.502141,	0.502182,	0.502195,	0.502215,	0.502237,	0.502262,	0.502282,	0.502304,	0.502336,	0.502357,	0.502378,	0.502403,	0.502424,	0.502446,	0.502466,	0.502485,	0.502512,	0.502531,	0.502555,	0.502575,	0.502597,	0.502621,	0.502639,	0.502661,	0.502683,	0.502702,	0.502723,	0.502744,	0.502768,	0.502787,	0.5028,	0.50282,	0.502842,	0.502862,	0.502882,	0.502901,	0.502917,	0.502936,	0.502957,	0.502969,	0.502983,	0.503008,	0.503033,	0.503045,	0.503074,	0.503077,	0.503095,	0.503113,	0.503132,	0.503147,	0.503165,	0.503174,	0.503192,	0.503206,	0.503221,	0.503235,	0.503253,	0.503267,	0.503277,	0.503297,	0.503307,	0.503327,	0.503372,	0.503347,	0.503359,	0.503365,	0.503387,	0.50339,	0.503407,	0.503416,	0.503432,	0.503431,	0.50345,	0.503461,	0.503474,	0.503482,	0.503491,	0.503498,	0.50351,	0.503515,	0.503525,	0.503532,	0.503538,	0.503546,	0.503553,	0.503563,	0.503569,	0.503568,	0.503582,	0.503582,	0.503591,	0.503596,	0.5036,	0.503606,	0.503614,	0.503609,	0.50361,	0.503617,	0.503627,	0.503626,	0.503629,	0.50363,	0.503632,	0.503643,	0.503637,	0.50364,	0.503638,	0.503611,	0.503632,	0.503641,	0.503633,	0.503628,	0.503631,	0.50363,	0.50363,	0.503629,	0.503626,	0.503617,	0.503617,	0.503613,	0.503616,	0.503606,	0.5036,	0.503595,	0.503589,	0.503578,	0.503572,	0.50357,	0.503563,	0.503556,	0.503547,	0.50354,	0.503533,	0.503525,	0.503516,	0.503508,	0.503494,	0.503487,	0.503475,	0.503463,	0.503457,	0.503444,	0.503427,	0.503419,	0.503407,	0.503393,	0.503379,	0.503366,	0.503349,	0.503338,	0.503323,	0.503309,	0.503292,	0.503279,	0.503267,	0.503244,	0.503232,	0.503208,	0.503194,	0.503179,	0.503159,	0.503137,	0.503121,	0.503103,	0.503082,	0.503065,	0.503045,	0.50302,	0.502999,	0.502983,	0.502958,	0.502937,	0.502913,	0.502886,	0.502864,	0.502842,	0.502819,	0.502799,	0.502772,	0.502744,	0.502719,	0.502691,	0.502669,	0.502639,	0.50262,	0.502599,	0.502565,	0.502538,	0.502507,	0.502483,	0.502449,	0.502423,	0.502391,	0.502357,	0.502335,	0.502303,	0.502273,	0.502242,	0.502214,	0.502184,	0.502149,	0.502116,	0.502082,	0.502049,	0.502018,	0.501974,	0.501946,	0.501913,	0.501883,	0.501852,	0.501812,	0.501777,	0.501741,	0.501705,	0.501673,	0.50163,	0.501599,	0.501556,	0.501526,	0.501489,	0.501448,	0.501404,	0.501367,	0.501337,	0.501294,	0.501255,	0.501218,	0.501181,	0.501137,	0.501097,	0.501059,	0.501022,	0.500977,	0.500937,	0.500896,	0.500852,	0.500811,	0.500774,	0.500728,	0.500685,	0.500643,	0.500601,	0.500561,	0.500519,	0.500478,	0.500429,	0.500383,	0.500345,	0.500298,	0.50026,	0.50021,	0.500167,	0.500123,	0.500077,	0.50003,	0.499989,	0.499946,	0.499897,	0.499854,	0.499809,	0.499765,	0.499725,	0.499683,	0.499629,	0.49958,	0.499533,	0.499493,	0.499439,	0.499394,	0.499345,	0.499298,	0.499253,	0.499208,	0.499164,	0.49912,	0.499069,	0.499017,	0.498972,	0.498931,	0.498882,	0.498834,	0.498789,	0.498742,	0.498688,	0.498648,	0.498606,	0.498555,	0.498504,	0.498463,	0.498416,	0.498369,	0.49831,	0.498276,	0.498227,	0.498184,	0.498137,	0.498087,	0.498045,	0.498,	0.497953,	0.497906,	0.497864,	0.497815,	0.497771,	0.497731,	0.497677,	0.497637,	0.497597,	0.497544,	0.497508,	0.497456,	0.497412,	0.497371,	0.497325,	0.497281,	0.497239,	0.497194,	0.497153,	0.497109,	0.497066,	0.497032,	0.496981,	0.496943,	0.496906,	0.496862,	0.496817,	0.496778,	0.496739,	0.496702,	0.496654,	0.496627,	0.496581,	0.496542,	0.496499,	0.496464,	0.496425,	0.496393,	0.496354,	0.496318,	0.496284,	0.496245,	0.496211,	0.496169,	0.496138,	0.496107,	0.496072,	0.49604,	0.496097,	0.495969,	0.495942,	0.495906,	0.495888,	0.495852,	0.495826,	0.495787,	0.49576,	0.495731,	0.495704,	0.495677,	0.495645,	0.495622,	0.495593,	0.495577,	0.495548,	0.495521,	0.495495,	0.495473,	0.49545,	0.495424,	0.495404,	0.495385,	0.495366,	0.495348,	0.495324,	0.49531,	0.495295,	0.495274,	0.495263,	0.495239,	0.495224,	0.495213,	0.495196,	0.495182,	0.495167,	0.495161,	0.49515,	0.495138,	0.495131,	0.49512,	0.495113,	0.4951,	0.495095,	0.49509,	0.495083,	0.49508,	0.495077,	0.49507,	0.495066,	0.495058,	0.495066,	0.495065,	0.495063,	0.495068,	0.49507,	0.495073,	0.495075,	0.495081,	0.49509,	0.495092,	0.495106,	0.495104,	0.495114,	0.495122,	0.495132,	0.495145,	0.495154,	0.495167,	0.495179,	0.495198,	0.495216,	0.495223,	0.495243,	0.495257,	0.495274,	0.495301,	0.495318,	0.495337,	0.495355,	0.495378,	0.495395,	0.495424,	0.495454,	0.495477,	0.495503,	0.495534,	0.495563,	0.495587,	0.495616,	0.49565,	0.495681,	0.495711,	0.495748,	0.495777,	0.495816,	0.495853,	0.495889,	0.495928,	0.495967,	0.496002,	0.496042,	0.49609,	0.496122,	0.496165,	0.496214,	0.496248,	0.496302,	0.496347,	0.496392,	0.496436,	0.496483,	0.496536,	0.496584,	0.496634,	0.496684,	0.496734,	0.496788,	0.496834,	0.496884,	0.496949,	0.497003,	0.497062,	0.497116,	0.497177,	0.497231,	0.497286,	0.497349,	0.49741,	0.497468,	0.497527,	0.497594,	0.497657,	0.497719,	0.497783,	0.497849,	0.497914,	0.497979,	0.49805,	0.498121,	0.498176,	0.498249,	0.498311,	0.498379,	0.498445,	0.498517,	0.498589,	0.498656,	0.498728,	0.498797,	0.498867,	0.498941,	0.499012,	0.499085,	0.499153,	0.499229,	0.499304,	0.499379,	0.499449,	0.499523,	0.499592,	0.49967,	0.49975,	0.499822,	0.499896,	0.499966,	0.500044,	0.500122,	0.500197,	0.500258,	0.50034,	0.500415,	0.500486,	0.500555,	0.500636,	0.500696,	0.500784,	0.500858,	0.500931,	0.501004,	0.501076,	0.501144,	0.501223,	0.501293,	0.501364,	0.501431,	0.501504,	0.501574,	0.50164,	0.501709,	0.501779,	0.501847,	0.50191,	0.501976,	0.502041,	0.502107,	0.502174,	0.502238,	0.502298,	0.502361,	0.502423,	0.502477,	0.50254,	0.502596,	0.50265,	0.502705,	0.502757,	0.502813,	0.502869,	0.502912,	0.502962,	0.503009,	0.503052,	0.503102,	0.503146,	0.503186,	0.503222,	0.503264,	0.503301,	0.503341,	0.503371,	0.503399,	0.503432,	0.503454,	0.503485,	0.503513,	0.503532,	0.503554,	0.503571,	0.50359,	0.503596,	0.503615,	0.503621,	0.503628,	0.503636,	0.503641,	0.503637,	0.503633,	0.503628,	0.503619,	0.503608,	0.503582,	0.503567,	0.503558,	0.503539,	0.503511,	0.503485,	0.50345,	0.503407,	0.503382,	0.503346,	0.503298,	0.50325,	0.503201,	0.503149,	0.50309,	0.503027,	0.502964,	0.502895,	0.502823,	0.502747,	0.50267,	0.502581,	0.502499,	0.502408,	0.502307,	0.502207,	0.502126,	0.501995,	0.501861,	0.501762,	0.501642,	0.501519,	0.501383,	0.501255,	0.501136,	0.500961,	0.500812,	0.500659,	0.500497,	0.500341,	0.500164,	0.499991,	0.49981,	0.499627,	0.499433,	0.499224,	0.49903,	0.498828,	0.498614,	0.498389,	0.498172,	0.497938,	0.497702,	0.497458,	0.49721,	0.497007,	0.496687,	0.496428,	0.496157,	0.49587,	0.495586,	0.495294,	0.494994,	0.494685,	0.494379,	0.49405,	0.493727,	0.493392,	0.493048,	0.492707,	0.49235,	0.491991,	0.491615,	0.491245,	0.490855,	0.490457,	0.490065,	0.489658,	0.489239,	0.488821,	0.488393,	0.487952];

x = [-70	-69.99	-69.98	-69.97	-69.96	-69.95	-69.94	-69.93	-69.92	-69.91	-69.9	-69.89	-69.88	-69.87	-69.86	-69.85	-69.84	-69.83	-69.82	-69.81	-69.8	-69.79	-69.78	-69.77	-69.76	-69.75	-69.74	-69.73	-69.72	-69.71	-69.7	-69.69	-69.68	-69.67	-69.66	-69.65	-69.64	-69.63	-69.62	-69.61	-69.6	-69.59	-69.58	-69.57	-69.56	-69.55	-69.54	-69.53	-69.52	-69.51	-69.5	-69.49	-69.48	-69.47	-69.46	-69.45	-69.44	-69.43	-69.42	-69.41	-69.4	-69.39	-69.38	-69.37	-69.36	-69.35	-69.34	-69.33	-69.32	-69.31	-69.3	-69.29	-69.28	-69.27	-69.26	-69.25	-69.24	-69.23	-69.22	-69.21	-69.2	-69.19	-69.18	-69.17	-69.16	-69.15	-69.14	-69.13	-69.12	-69.11	-69.1	-69.09	-69.08	-69.07	-69.06	-69.05	-69.04	-69.03	-69.02	-69.01	-69	-68.99	-68.98	-68.97	-68.96	-68.95	-68.94	-68.93	-68.92	-68.91	-68.9	-68.89	-68.88	-68.87	-68.86	-68.85	-68.84	-68.83	-68.82	-68.81	-68.8	-68.79	-68.78	-68.77	-68.76	-68.75	-68.74	-68.73	-68.72	-68.71	-68.7	-68.69	-68.68	-68.67	-68.66	-68.65	-68.64	-68.63	-68.62	-68.61	-68.6	-68.59	-68.58	-68.57	-68.56	-68.55	-68.54	-68.53	-68.52	-68.51	-68.5	-68.49	-68.48	-68.47	-68.46	-68.45	-68.44	-68.43	-68.42	-68.41	-68.4	-68.39	-68.38	-68.37	-68.36	-68.35	-68.34	-68.33	-68.32	-68.31	-68.3	-68.29	-68.28	-68.27	-68.26	-68.25	-68.24	-68.23	-68.22	-68.21	-68.2	-68.19	-68.18	-68.17	-68.16	-68.15	-68.14	-68.13	-68.12	-68.11	-68.1	-68.09	-68.08	-68.07	-68.06	-68.05	-68.04	-68.03	-68.02	-68.01	-68	-67.99	-67.98	-67.97	-67.96	-67.95	-67.94	-67.93	-67.92	-67.91	-67.9	-67.89	-67.88	-67.87	-67.86	-67.85	-67.84	-67.83	-67.82	-67.81	-67.8	-67.79	-67.78	-67.77	-67.76	-67.75	-67.74	-67.73	-67.72	-67.71	-67.7	-67.69	-67.68	-67.67	-67.66	-67.65	-67.64	-67.63	-67.62	-67.61	-67.6	-67.59	-67.58	-67.57	-67.56	-67.55	-67.54	-67.53	-67.52	-67.51	-67.5	-67.49	-67.48	-67.47	-67.46	-67.45	-67.44	-67.43	-67.42	-67.41	-67.4	-67.39	-67.38	-67.37	-67.36	-67.35	-67.34	-67.33	-67.32	-67.31	-67.3	-67.29	-67.28	-67.27	-67.26	-67.25	-67.24	-67.23	-67.22	-67.21	-67.2	-67.19	-67.18	-67.17	-67.16	-67.15	-67.14	-67.13	-67.12	-67.11	-67.1	-67.09	-67.08	-67.07	-67.06	-67.05	-67.04	-67.03	-67.02	-67.01	-67	-66.99	-66.98	-66.97	-66.96	-66.95	-66.94	-66.93	-66.92	-66.91	-66.9	-66.89	-66.88	-66.87	-66.86	-66.85	-66.84	-66.83	-66.82	-66.81	-66.8	-66.79	-66.78	-66.77	-66.76	-66.75	-66.74	-66.73	-66.72	-66.71	-66.7	-66.69	-66.68	-66.67	-66.66	-66.65	-66.64	-66.63	-66.62	-66.61	-66.6	-66.59	-66.58	-66.57	-66.56	-66.55	-66.54	-66.53	-66.52	-66.51	-66.5	-66.49	-66.48	-66.47	-66.46	-66.45	-66.44	-66.43	-66.42	-66.41	-66.4	-66.39	-66.38	-66.37	-66.36	-66.35	-66.34	-66.33	-66.32	-66.31	-66.3	-66.29	-66.28	-66.27	-66.26	-66.25	-66.24	-66.23	-66.22	-66.21	-66.2	-66.19	-66.18	-66.17	-66.16	-66.15	-66.14	-66.13	-66.12	-66.11	-66.1	-66.09	-66.08	-66.07	-66.06	-66.05	-66.04	-66.03	-66.02	-66.01	-66	-65.99	-65.98	-65.97	-65.96	-65.95	-65.94	-65.93	-65.92	-65.91	-65.9	-65.89	-65.88	-65.87	-65.86	-65.85	-65.84	-65.83	-65.82	-65.81	-65.8	-65.79	-65.78	-65.77	-65.76	-65.75	-65.74	-65.73	-65.72	-65.71	-65.7	-65.69	-65.68	-65.67	-65.66	-65.65	-65.64	-65.63	-65.62	-65.61	-65.6	-65.59	-65.58	-65.57	-65.56	-65.55	-65.54	-65.53	-65.52	-65.51	-65.5	-65.49	-65.48	-65.47	-65.46	-65.45	-65.44	-65.43	-65.42	-65.41	-65.4	-65.39	-65.38	-65.37	-65.36	-65.35	-65.34	-65.33	-65.32	-65.31	-65.3	-65.29	-65.28	-65.27	-65.26	-65.25	-65.24	-65.23	-65.22	-65.21	-65.2	-65.19	-65.18	-65.17	-65.16	-65.15	-65.14	-65.13	-65.12	-65.11	-65.1	-65.09	-65.08	-65.07	-65.06	-65.05	-65.04	-65.03	-65.02	-65.01	-65	-64.99	-64.98	-64.97	-64.96	-64.95	-64.94	-64.93	-64.92	-64.91	-64.9	-64.89	-64.88	-64.87	-64.86	-64.85	-64.84	-64.83	-64.82	-64.81	-64.8	-64.79	-64.78	-64.77	-64.76	-64.75	-64.74	-64.73	-64.72	-64.71	-64.7	-64.69	-64.68	-64.67	-64.66	-64.65	-64.64	-64.63	-64.62	-64.61	-64.6	-64.59	-64.58	-64.57	-64.56	-64.55	-64.54	-64.53	-64.52	-64.51	-64.5	-64.49	-64.48	-64.47	-64.46	-64.45	-64.44	-64.43	-64.42	-64.41	-64.4	-64.39	-64.38	-64.37	-64.36	-64.35	-64.34	-64.33	-64.32	-64.31	-64.3	-64.29	-64.28	-64.27	-64.26	-64.25	-64.24	-64.23	-64.22	-64.21	-64.2	-64.19	-64.18	-64.17	-64.16	-64.15	-64.14	-64.13	-64.12	-64.11	-64.1	-64.09	-64.08	-64.07	-64.06	-64.05	-64.04	-64.03	-64.02	-64.01	-64	-63.99	-63.98	-63.97	-63.96	-63.95	-63.94	-63.93	-63.92	-63.91	-63.9	-63.89	-63.88	-63.87	-63.86	-63.85	-63.84	-63.83	-63.82	-63.81	-63.8	-63.79	-63.78	-63.77	-63.76	-63.75	-63.74	-63.73	-63.72	-63.71	-63.7	-63.69	-63.68	-63.67	-63.66	-63.65	-63.64	-63.63	-63.62	-63.61	-63.6	-63.59	-63.58	-63.57	-63.56	-63.55	-63.54	-63.53	-63.52	-63.51	-63.5	-63.49	-63.48	-63.47	-63.46	-63.45	-63.44	-63.43	-63.42	-63.41	-63.4	-63.39	-63.38	-63.37	-63.36	-63.35	-63.34	-63.33	-63.32	-63.31	-63.3	-63.29	-63.28	-63.27	-63.26	-63.25	-63.24	-63.23	-63.22	-63.21	-63.2	-63.19	-63.18	-63.17	-63.16	-63.15	-63.14	-63.13	-63.12	-63.11	-63.1	-63.09	-63.08	-63.07	-63.06	-63.05	-63.04	-63.03	-63.02	-63.01	-63	-62.99	-62.98	-62.97	-62.96	-62.95	-62.94	-62.93	-62.92	-62.91	-62.9	-62.89	-62.88	-62.87	-62.86	-62.85	-62.84	-62.83	-62.82	-62.81	-62.8	-62.79	-62.78	-62.77	-62.76	-62.75	-62.74	-62.73	-62.72	-62.71	-62.7	-62.69	-62.68	-62.67	-62.66	-62.65	-62.64	-62.63	-62.62	-62.61	-62.6	-62.59	-62.58	-62.57	-62.56	-62.55	-62.54	-62.53	-62.52	-62.51	-62.5	-62.49	-62.48	-62.47	-62.46	-62.45	-62.44	-62.43	-62.42	-62.41	-62.4	-62.39	-62.38	-62.37	-62.36	-62.35	-62.34	-62.33	-62.32	-62.31	-62.3	-62.29	-62.28	-62.27	-62.26	-62.25	-62.24	-62.23	-62.22	-62.21	-62.2	-62.19	-62.18	-62.17	-62.16	-62.15	-62.14	-62.13	-62.12	-62.11	-62.1	-62.09	-62.08	-62.07	-62.06	-62.05	-62.04	-62.03	-62.02	-62.01	-62	-61.99	-61.98	-61.97	-61.96	-61.95	-61.94	-61.93	-61.92	-61.91	-61.9	-61.89	-61.88	-61.87	-61.86	-61.85	-61.84	-61.83	-61.82	-61.81	-61.8	-61.79	-61.78	-61.77	-61.76	-61.75	-61.74	-61.73	-61.72	-61.71	-61.7	-61.69	-61.68	-61.67	-61.66	-61.65	-61.64	-61.63	-61.62	-61.61	-61.6	-61.59	-61.58	-61.57	-61.56	-61.55	-61.54	-61.53	-61.52	-61.51	-61.5	-61.49	-61.48	-61.47	-61.46	-61.45	-61.44	-61.43	-61.42	-61.41	-61.4	-61.39	-61.38	-61.37	-61.36	-61.35	-61.34	-61.33	-61.32	-61.31	-61.3	-61.29	-61.28	-61.27	-61.26	-61.25	-61.24	-61.23	-61.22	-61.21	-61.2	-61.19	-61.18	-61.17	-61.16	-61.15	-61.14	-61.13	-61.12	-61.11	-61.1	-61.09	-61.08	-61.07	-61.06	-61.05	-61.04	-61.03	-61.02	-61.01	-61	-60.99	-60.98	-60.97	-60.96	-60.95	-60.94	-60.93	-60.92	-60.91	-60.9	-60.89	-60.88	-60.87	-60.86	-60.85	-60.84	-60.83	-60.82	-60.81	-60.8	-60.79	-60.78	-60.77	-60.76	-60.75	-60.74	-60.73	-60.72	-60.71	-60.7	-60.69	-60.68	-60.67	-60.66	-60.65	-60.64	-60.63	-60.62	-60.61	-60.6	-60.59	-60.58	-60.57	-60.56	-60.55	-60.54	-60.53	-60.52	-60.51	-60.5	-60.49	-60.48	-60.47	-60.46	-60.45	-60.44	-60.43	-60.42	-60.41	-60.4	-60.39	-60.38	-60.37	-60.36	-60.35	-60.34	-60.33	-60.32	-60.31	-60.3	-60.29	-60.28	-60.27	-60.26	-60.25	-60.24	-60.23	-60.22	-60.21	-60.2	-60.19	-60.18	-60.17	-60.16	-60.15	-60.14	-60.13	-60.12	-60.11	-60.1	-60.09	-60.08	-60.07	-60.06	-60.05	-60.04	-60.03	-60.02	-60.01	-60	-59.99	-59.98	-59.97	-59.96	-59.95	-59.94	-59.93	-59.92	-59.91	-59.9	-59.89	-59.88	-59.87	-59.86	-59.85	-59.84	-59.83	-59.82	-59.81	-59.8	-59.79	-59.78	-59.77	-59.76	-59.75	-59.74	-59.73	-59.72	-59.71	-59.7	-59.69	-59.68	-59.67	-59.66	-59.65	-59.64	-59.63	-59.62	-59.61	-59.6	-59.59	-59.58	-59.57	-59.56	-59.55	-59.54	-59.53	-59.52	-59.51	-59.5	-59.49	-59.48	-59.47	-59.46	-59.45	-59.44	-59.43	-59.42	-59.41	-59.4	-59.39	-59.38	-59.37	-59.36	-59.35	-59.34	-59.33	-59.32	-59.31	-59.3	-59.29	-59.28	-59.27	-59.26	-59.25	-59.24	-59.23	-59.22	-59.21	-59.2	-59.19	-59.18	-59.17	-59.16	-59.15	-59.14	-59.13	-59.12	-59.11	-59.1	-59.09	-59.08	-59.07	-59.06	-59.05	-59.04	-59.03	-59.02	-59.01	-59	-58.99	-58.98	-58.97	-58.96	-58.95	-58.94	-58.93	-58.92	-58.91	-58.9	-58.89	-58.88	-58.87	-58.86	-58.85	-58.84	-58.83	-58.82	-58.81	-58.8	-58.79	-58.78	-58.77	-58.76	-58.75	-58.74	-58.73	-58.72	-58.71	-58.7	-58.69	-58.68	-58.67	-58.66	-58.65	-58.64	-58.63	-58.62	-58.61	-58.6	-58.59	-58.58	-58.57	-58.56	-58.55	-58.54	-58.53	-58.52	-58.51	-58.5	-58.49	-58.48	-58.47	-58.46	-58.45	-58.44	-58.43	-58.42	-58.41	-58.4	-58.39	-58.38	-58.37	-58.36	-58.35	-58.34	-58.33	-58.32	-58.31	-58.3	-58.29	-58.28	-58.27	-58.26	-58.25	-58.24	-58.23	-58.22	-58.21	-58.2	-58.19	-58.18	-58.17	-58.16	-58.15	-58.14	-58.13	-58.12	-58.11	-58.1	-58.09	-58.08	-58.07	-58.06	-58.05	-58.04	-58.03	-58.02	-58.01	-58	-57.99	-57.98	-57.97	-57.96	-57.95	-57.94	-57.93	-57.92	-57.91	-57.9	-57.89	-57.88	-57.87	-57.86	-57.85	-57.84	-57.83	-57.82	-57.81	-57.8	-57.79	-57.78	-57.77	-57.76	-57.75	-57.74	-57.73	-57.72	-57.71	-57.7	-57.69	-57.68	-57.67	-57.66	-57.65	-57.64	-57.63	-57.62	-57.61	-57.6	-57.59	-57.58	-57.57	-57.56	-57.55	-57.54	-57.53	-57.52	-57.51	-57.5	-57.49	-57.48	-57.47	-57.46	-57.45	-57.44	-57.43	-57.42	-57.41	-57.4	-57.39	-57.38	-57.37	-57.36	-57.35	-57.34	-57.33	-57.32	-57.31	-57.3	-57.29	-57.28	-57.27	-57.26	-57.25	-57.24	-57.23	-57.22	-57.21	-57.2	-57.19	-57.18	-57.17	-57.16	-57.15	-57.14	-57.13	-57.12	-57.11	-57.1	-57.09	-57.08	-57.07	-57.06	-57.05	-57.04	-57.03	-57.02	-57.01	-57	-56.99	-56.98	-56.97	-56.96	-56.95	-56.94	-56.93	-56.92	-56.91	-56.9	-56.89	-56.88	-56.87	-56.86	-56.85	-56.84	-56.83	-56.82	-56.81	-56.8	-56.79	-56.78	-56.77	-56.76	-56.75	-56.74	-56.73	-56.72	-56.71	-56.7	-56.69	-56.68	-56.67	-56.66	-56.65	-56.64	-56.63	-56.62	-56.61	-56.6	-56.59	-56.58	-56.57	-56.56	-56.55	-56.54	-56.53	-56.52	-56.51	-56.5	-56.49	-56.48	-56.47	-56.46	-56.45	-56.44	-56.43	-56.42	-56.41	-56.4	-56.39	-56.38	-56.37	-56.36	-56.35	-56.34	-56.33	-56.32	-56.31	-56.3	-56.29	-56.28	-56.27	-56.26	-56.25	-56.24	-56.23	-56.22	-56.21	-56.2	-56.19	-56.18	-56.17	-56.16	-56.15	-56.14	-56.13	-56.12	-56.11	-56.1	-56.09	-56.08	-56.07	-56.06	-56.05	-56.04	-56.03	-56.02	-56.01	-56	-55.99	-55.98	-55.97	-55.96	-55.95	-55.94	-55.93	-55.92	-55.91	-55.9	-55.89	-55.88	-55.87	-55.86	-55.85	-55.84	-55.83	-55.82	-55.81	-55.8	-55.79	-55.78	-55.77	-55.76	-55.75	-55.74	-55.73	-55.72	-55.71	-55.7	-55.69	-55.68	-55.67	-55.66	-55.65	-55.64	-55.63	-55.62	-55.61	-55.6	-55.59	-55.58	-55.57	-55.56	-55.55	-55.54	-55.53	-55.52	-55.51	-55.5	-55.49	-55.48	-55.47	-55.46	-55.45	-55.44	-55.43	-55.42	-55.41	-55.4	-55.39	-55.38	-55.37	-55.36	-55.35	-55.34	-55.33	-55.32	-55.31	-55.3	-55.29	-55.28	-55.27	-55.26	-55.25	-55.24	-55.23	-55.22	-55.21	-55.2	-55.19	-55.18	-55.17	-55.16	-55.15	-55.14	-55.13	-55.12	-55.11	-55.1	-55.09	-55.08	-55.07	-55.06	-55.05	-55.04	-55.03	-55.02	-55.01	-55	-54.99	-54.98	-54.97	-54.96	-54.95	-54.94	-54.93	-54.92	-54.91	-54.9	-54.89	-54.88	-54.87	-54.86	-54.85	-54.84	-54.83	-54.82	-54.81	-54.8	-54.79	-54.78	-54.77	-54.76	-54.75	-54.74	-54.73	-54.72	-54.71	-54.7	-54.69	-54.68	-54.67	-54.66	-54.65	-54.64	-54.63	-54.62	-54.61	-54.6	-54.59	-54.58	-54.57	-54.56	-54.55	-54.54	-54.53	-54.52	-54.51	-54.5	-54.49	-54.48	-54.47	-54.46	-54.45	-54.44	-54.43	-54.42	-54.41	-54.4	-54.39	-54.38	-54.37	-54.36	-54.35	-54.34	-54.33	-54.32	-54.31	-54.3	-54.29	-54.28	-54.27	-54.26	-54.25	-54.24	-54.23	-54.22	-54.21	-54.2	-54.19	-54.18	-54.17	-54.16	-54.15	-54.14	-54.13	-54.12	-54.11	-54.1	-54.09	-54.08	-54.07	-54.06	-54.05	-54.04	-54.03	-54.02	-54.01	-54	-53.99	-53.98	-53.97	-53.96	-53.95	-53.94	-53.93	-53.92	-53.91	-53.9	-53.89	-53.88	-53.87	-53.86	-53.85	-53.84	-53.83	-53.82	-53.81	-53.8	-53.79	-53.78	-53.77	-53.76	-53.75	-53.74	-53.73	-53.72	-53.71	-53.7	-53.69	-53.68	-53.67	-53.66	-53.65	-53.64	-53.63	-53.62	-53.61	-53.6	-53.59	-53.58	-53.57	-53.56	-53.55	-53.54	-53.53	-53.52	-53.51	-53.5	-53.49	-53.48	-53.47	-53.46	-53.45	-53.44	-53.43	-53.42	-53.41	-53.4	-53.39	-53.38	-53.37	-53.36	-53.35	-53.34	-53.33	-53.32	-53.31	-53.3	-53.29	-53.28	-53.27	-53.26	-53.25	-53.24	-53.23	-53.22	-53.21	-53.2	-53.19	-53.18	-53.17	-53.16	-53.15	-53.14	-53.13	-53.12	-53.11	-53.1	-53.09	-53.08	-53.07	-53.06	-53.05	-53.04	-53.03	-53.02	-53.01	-53	-52.99	-52.98	-52.97	-52.96	-52.95	-52.94	-52.93	-52.92	-52.91	-52.9	-52.89	-52.88	-52.87	-52.86	-52.85	-52.84	-52.83	-52.82	-52.81	-52.8	-52.79	-52.78	-52.77	-52.76	-52.75	-52.74	-52.73	-52.72	-52.71	-52.7	-52.69	-52.68	-52.67	-52.66	-52.65	-52.64	-52.63	-52.62	-52.61	-52.6	-52.59	-52.58	-52.57	-52.56	-52.55	-52.54	-52.53	-52.52	-52.51	-52.5	-52.49	-52.48	-52.47	-52.46	-52.45	-52.44	-52.43	-52.42	-52.41	-52.4	-52.39	-52.38	-52.37	-52.36	-52.35	-52.34	-52.33	-52.32	-52.31	-52.3	-52.29	-52.28	-52.27	-52.26	-52.25	-52.24	-52.23	-52.22	-52.21	-52.2	-52.19	-52.18	-52.17	-52.16	-52.15	-52.14	-52.13	-52.12	-52.11	-52.1	-52.09	-52.08	-52.07	-52.06	-52.05	-52.04	-52.03	-52.02	-52.01	-52	-51.99	-51.98	-51.97	-51.96	-51.95	-51.94	-51.93	-51.92	-51.91	-51.9	-51.89	-51.88	-51.87	-51.86	-51.85	-51.84	-51.83	-51.82	-51.81	-51.8	-51.79	-51.78	-51.77	-51.76	-51.75	-51.74	-51.73	-51.72	-51.71	-51.7	-51.69	-51.68	-51.67	-51.66	-51.65	-51.64	-51.63	-51.62	-51.61	-51.6	-51.59	-51.58	-51.57	-51.56	-51.55	-51.54	-51.53	-51.52	-51.51	-51.5	-51.49	-51.48	-51.47	-51.46	-51.45	-51.44	-51.43	-51.42	-51.41	-51.4	-51.39	-51.38	-51.37	-51.36	-51.35	-51.34	-51.33	-51.32	-51.31	-51.3	-51.29	-51.28	-51.27	-51.26	-51.25	-51.24	-51.23	-51.22	-51.21	-51.2	-51.19	-51.18	-51.17	-51.16	-51.15	-51.14	-51.13	-51.12	-51.11	-51.1	-51.09	-51.08	-51.07	-51.06	-51.05	-51.04	-51.03	-51.02	-51.01	-51	-50.99	-50.98	-50.97	-50.96	-50.95	-50.94	-50.93	-50.92	-50.91	-50.9	-50.89	-50.88	-50.87	-50.86	-50.85	-50.84	-50.83	-50.82	-50.81	-50.8	-50.79	-50.78	-50.77	-50.76	-50.75	-50.74	-50.73	-50.72	-50.71	-50.7	-50.69	-50.68	-50.67	-50.66	-50.65	-50.64	-50.63	-50.62	-50.61	-50.6	-50.59	-50.58	-50.57	-50.56	-50.55	-50.54	-50.53	-50.52	-50.51	-50.5	-50.49	-50.48	-50.47	-50.46	-50.45	-50.44	-50.43	-50.42	-50.41	-50.4	-50.39	-50.38	-50.37	-50.36	-50.35	-50.34	-50.33	-50.32	-50.31	-50.3	-50.29	-50.28	-50.27	-50.26	-50.25	-50.24	-50.23	-50.22	-50.21	-50.2	-50.19	-50.18	-50.17	-50.16	-50.15	-50.14	-50.13	-50.12	-50.11	-50.1	-50.09	-50.08	-50.07	-50.06	-50.05	-50.04	-50.03	-50.02	-50.01	-50	-49.99	-49.98	-49.97	-49.96	-49.95	-49.94	-49.93	-49.92	-49.91	-49.9	-49.89	-49.88	-49.87	-49.86	-49.85	-49.84	-49.83	-49.82	-49.81	-49.8	-49.79	-49.78	-49.77	-49.76	-49.75	-49.74	-49.73	-49.72	-49.71	-49.7	-49.69	-49.68	-49.67	-49.66	-49.65	-49.64	-49.63	-49.62	-49.61	-49.6	-49.59	-49.58	-49.57	-49.56	-49.55	-49.54	-49.53	-49.52	-49.51	-49.5	-49.49	-49.48	-49.47	-49.46	-49.45	-49.44	-49.43	-49.42	-49.41	-49.4	-49.39	-49.38	-49.37	-49.36	-49.35	-49.34	-49.33	-49.32	-49.31	-49.3	-49.29	-49.28	-49.27	-49.26	-49.25	-49.24	-49.23	-49.22	-49.21	-49.2	-49.19	-49.18	-49.17	-49.16	-49.15	-49.14	-49.13	-49.12	-49.11	-49.1	-49.09	-49.08	-49.07	-49.06	-49.05	-49.04	-49.03	-49.02	-49.01	-49	-48.99	-48.98	-48.97	-48.96	-48.95	-48.94	-48.93	-48.92	-48.91	-48.9	-48.89	-48.88	-48.87	-48.86	-48.85	-48.84	-48.83	-48.82	-48.81	-48.8	-48.79	-48.78	-48.77	-48.76	-48.75	-48.74	-48.73	-48.72	-48.71	-48.7	-48.69	-48.68	-48.67	-48.66	-48.65	-48.64	-48.63	-48.62	-48.61	-48.6	-48.59	-48.58	-48.57	-48.56	-48.55	-48.54	-48.53	-48.52	-48.51	-48.5	-48.49	-48.48	-48.47	-48.46	-48.45	-48.44	-48.43	-48.42	-48.41	-48.4	-48.39	-48.38	-48.37	-48.36	-48.35	-48.34	-48.33	-48.32	-48.31	-48.3	-48.29	-48.28	-48.27	-48.26	-48.25	-48.24	-48.23	-48.22	-48.21	-48.2	-48.19	-48.18	-48.17	-48.16	-48.15	-48.14	-48.13	-48.12	-48.11	-48.1	-48.09	-48.08	-48.07	-48.06	-48.05	-48.04	-48.03	-48.02	-48.01	-48	-47.99	-47.98	-47.97	-47.96	-47.95	-47.94	-47.93	-47.92	-47.91	-47.9	-47.89	-47.88	-47.87	-47.86	-47.85	-47.84	-47.83	-47.82	-47.81	-47.8	-47.79	-47.78	-47.77	-47.76	-47.75	-47.74	-47.73	-47.72	-47.71	-47.7	-47.69	-47.68	-47.67	-47.66	-47.65	-47.64	-47.63	-47.62	-47.61	-47.6	-47.59	-47.58	-47.57	-47.56	-47.55	-47.54	-47.53	-47.52	-47.51	-47.5	-47.49	-47.48	-47.47	-47.46	-47.45	-47.44	-47.43	-47.42	-47.41	-47.4	-47.39	-47.38	-47.37	-47.36	-47.35	-47.34	-47.33	-47.32	-47.31	-47.3	-47.29	-47.28	-47.27	-47.26	-47.25	-47.24	-47.23	-47.22	-47.21	-47.2	-47.19	-47.18	-47.17	-47.16	-47.15	-47.14	-47.13	-47.12	-47.11	-47.1	-47.09	-47.08	-47.07	-47.06	-47.05	-47.04	-47.03	-47.02	-47.01	-47	-46.99	-46.98	-46.97	-46.96	-46.95	-46.94	-46.93	-46.92	-46.91	-46.9	-46.89	-46.88	-46.87	-46.86	-46.85	-46.84	-46.83	-46.82	-46.81	-46.8	-46.79	-46.78	-46.77	-46.76	-46.75	-46.74	-46.73	-46.72	-46.71	-46.7	-46.69	-46.68	-46.67	-46.66	-46.65	-46.64	-46.63	-46.62	-46.61	-46.6	-46.59	-46.58	-46.57	-46.56	-46.55	-46.54	-46.53	-46.52	-46.51	-46.5	-46.49	-46.48	-46.47	-46.46	-46.45	-46.44	-46.43	-46.42	-46.41	-46.4	-46.39	-46.38	-46.37	-46.36	-46.35	-46.34	-46.33	-46.32	-46.31	-46.3	-46.29	-46.28	-46.27	-46.26	-46.25	-46.24	-46.23	-46.22	-46.21	-46.2	-46.19	-46.18	-46.17	-46.16	-46.15	-46.14	-46.13	-46.12	-46.11	-46.1	-46.09	-46.08	-46.07	-46.06	-46.05	-46.04	-46.03	-46.02	-46.01	-46	-45.99	-45.98	-45.97	-45.96	-45.95	-45.94	-45.93	-45.92	-45.91	-45.9	-45.89	-45.88	-45.87	-45.86	-45.85	-45.84	-45.83	-45.82	-45.81	-45.8	-45.79	-45.78	-45.77	-45.76	-45.75	-45.74	-45.73	-45.72	-45.71	-45.7	-45.69	-45.68	-45.67	-45.66	-45.65	-45.64	-45.63	-45.62	-45.61	-45.6	-45.59	-45.58	-45.57	-45.56	-45.55	-45.54	-45.53	-45.52	-45.51	-45.5	-45.49	-45.48	-45.47	-45.46	-45.45	-45.44	-45.43	-45.42	-45.41	-45.4	-45.39	-45.38	-45.37	-45.36	-45.35	-45.34	-45.33	-45.32	-45.31	-45.3	-45.29	-45.28	-45.27	-45.26	-45.25	-45.24	-45.23	-45.22	-45.21	-45.2	-45.19	-45.18	-45.17	-45.16	-45.15	-45.14	-45.13	-45.12	-45.11	-45.1	-45.09	-45.08	-45.07	-45.06	-45.05	-45.04	-45.03	-45.02	-45.01	-45	-44.99	-44.98	-44.97	-44.96	-44.95	-44.94	-44.93	-44.92	-44.91	-44.9	-44.89	-44.88	-44.87	-44.86	-44.85	-44.84	-44.83	-44.82	-44.81	-44.8	-44.79	-44.78	-44.77	-44.76	-44.75	-44.74	-44.73	-44.72	-44.71	-44.7	-44.69	-44.68	-44.67	-44.66	-44.65	-44.64	-44.63	-44.62	-44.61	-44.6	-44.59	-44.58	-44.57	-44.56	-44.55	-44.54	-44.53	-44.52	-44.51	-44.5	-44.49	-44.48	-44.47	-44.46	-44.45	-44.44	-44.43	-44.42	-44.41	-44.4	-44.39	-44.38	-44.37	-44.36	-44.35	-44.34	-44.33	-44.32	-44.31	-44.3	-44.29	-44.28	-44.27	-44.26	-44.25	-44.24	-44.23	-44.22	-44.21	-44.2	-44.19	-44.18	-44.17	-44.16	-44.15	-44.14	-44.13	-44.12	-44.11	-44.1	-44.09	-44.08	-44.07	-44.06	-44.05	-44.04	-44.03	-44.02	-44.01	-44	-43.99	-43.98	-43.97	-43.96	-43.95	-43.94	-43.93	-43.92	-43.91	-43.9	-43.89	-43.88	-43.87	-43.86	-43.85	-43.84	-43.83	-43.82	-43.81	-43.8	-43.79	-43.78	-43.77	-43.76	-43.75	-43.74	-43.73	-43.72	-43.71	-43.7	-43.69	-43.68	-43.67	-43.66	-43.65	-43.64	-43.63	-43.62	-43.61	-43.6	-43.59	-43.58	-43.57	-43.56	-43.55	-43.54	-43.53	-43.52	-43.51	-43.5	-43.49	-43.48	-43.47	-43.46	-43.45	-43.44	-43.43	-43.42	-43.41	-43.4	-43.39	-43.38	-43.37	-43.36	-43.35	-43.34	-43.33	-43.32	-43.31	-43.3	-43.29	-43.28	-43.27	-43.26	-43.25	-43.24	-43.23	-43.22	-43.21	-43.2	-43.19	-43.18	-43.17	-43.16	-43.15	-43.14	-43.13	-43.12	-43.11	-43.1	-43.09	-43.08	-43.07	-43.06	-43.05	-43.04	-43.03	-43.02	-43.01	-43	-42.99	-42.98	-42.97	-42.96	-42.95	-42.94	-42.93	-42.92	-42.91	-42.9	-42.89	-42.88	-42.87	-42.86	-42.85	-42.84	-42.83	-42.82	-42.81	-42.8	-42.79	-42.78	-42.77	-42.76	-42.75	-42.74	-42.73	-42.72	-42.71	-42.7	-42.69	-42.68	-42.67	-42.66	-42.65	-42.64	-42.63	-42.62	-42.61	-42.6	-42.59	-42.58	-42.57	-42.56	-42.55	-42.54	-42.53	-42.52	-42.51	-42.5	-42.49	-42.48	-42.47	-42.46	-42.45	-42.44	-42.43	-42.42	-42.41	-42.4	-42.39	-42.38	-42.37	-42.36	-42.35	-42.34	-42.33	-42.32	-42.31	-42.3	-42.29	-42.28	-42.27	-42.26	-42.25	-42.24	-42.23	-42.22	-42.21	-42.2	-42.19	-42.18	-42.17	-42.16	-42.15	-42.14	-42.13	-42.12	-42.11	-42.1	-42.09	-42.08	-42.07	-42.06	-42.05	-42.04	-42.03	-42.02	-42.01	-42	-41.99	-41.98	-41.97	-41.96	-41.95	-41.94	-41.93	-41.92	-41.91	-41.9	-41.89	-41.88	-41.87	-41.86	-41.85	-41.84	-41.83	-41.82	-41.81	-41.8	-41.79	-41.78	-41.77	-41.76	-41.75	-41.74	-41.73	-41.72	-41.71	-41.7	-41.69	-41.68	-41.67	-41.66	-41.65	-41.64	-41.63	-41.62	-41.61	-41.6	-41.59	-41.58	-41.57	-41.56	-41.55	-41.54	-41.53	-41.52	-41.51	-41.5	-41.49	-41.48	-41.47	-41.46	-41.45	-41.44	-41.43	-41.42	-41.41	-41.4	-41.39	-41.38	-41.37	-41.36	-41.35	-41.34	-41.33	-41.32	-41.31	-41.3	-41.29	-41.28	-41.27	-41.26	-41.25	-41.24	-41.23	-41.22	-41.21	-41.2	-41.19	-41.18	-41.17	-41.16	-41.15	-41.14	-41.13	-41.12	-41.11	-41.1	-41.09	-41.08	-41.07	-41.06	-41.05	-41.04	-41.03	-41.02	-41.01	-41	-40.99	-40.98	-40.97	-40.96	-40.95	-40.94	-40.93	-40.92	-40.91	-40.9	-40.89	-40.88	-40.87	-40.86	-40.85	-40.84	-40.83	-40.82	-40.81	-40.8	-40.79	-40.78	-40.77	-40.76	-40.75	-40.74	-40.73	-40.72	-40.71	-40.7	-40.69	-40.68	-40.67	-40.66	-40.65	-40.64	-40.63	-40.62	-40.61	-40.6	-40.59	-40.58	-40.57	-40.56	-40.55	-40.54	-40.53	-40.52	-40.51	-40.5	-40.49	-40.48	-40.47	-40.46	-40.45	-40.44	-40.43	-40.42	-40.41	-40.4	-40.39	-40.38	-40.37	-40.36	-40.35	-40.34	-40.33	-40.32	-40.31	-40.3	-40.29	-40.28	-40.27	-40.26	-40.25	-40.24	-40.23	-40.22	-40.21	-40.2	-40.19	-40.18	-40.17	-40.16	-40.15	-40.14	-40.13	-40.12	-40.11	-40.1	-40.09	-40.08	-40.07	-40.06	-40.05	-40.04	-40.03	-40.02	-40.01	-40	-39.99	-39.98	-39.97	-39.96	-39.95	-39.94	-39.93	-39.92	-39.91	-39.9	-39.89	-39.88	-39.87	-39.86	-39.85	-39.84	-39.83	-39.82	-39.81	-39.8	-39.79	-39.78	-39.77	-39.76	-39.75	-39.74	-39.73	-39.72	-39.71	-39.7	-39.69	-39.68	-39.67	-39.66	-39.65	-39.64	-39.63	-39.62	-39.61	-39.6	-39.59	-39.58	-39.57	-39.56	-39.55	-39.54	-39.53	-39.52	-39.51	-39.5	-39.49	-39.48	-39.47	-39.46	-39.45	-39.44	-39.43	-39.42	-39.41	-39.4	-39.39	-39.38	-39.37	-39.36	-39.35	-39.34	-39.33	-39.32	-39.31	-39.3	-39.29	-39.28	-39.27	-39.26	-39.25	-39.24	-39.23	-39.22	-39.21	-39.2	-39.19	-39.18	-39.17	-39.16	-39.15	-39.14	-39.13	-39.12	-39.11	-39.1	-39.09	-39.08	-39.07	-39.06	-39.05	-39.04	-39.03	-39.02	-39.01	-39	-38.99	-38.98	-38.97	-38.96	-38.95	-38.94	-38.93	-38.92	-38.91	-38.9	-38.89	-38.88	-38.87	-38.86	-38.85	-38.84	-38.83	-38.82	-38.81	-38.8	-38.79	-38.78	-38.77	-38.76	-38.75	-38.74	-38.73	-38.72	-38.71	-38.7	-38.69	-38.68	-38.67	-38.66	-38.65	-38.64	-38.63	-38.62	-38.61	-38.6	-38.59	-38.58	-38.57	-38.56	-38.55	-38.54	-38.53	-38.52	-38.51	-38.5	-38.49	-38.48	-38.47	-38.46	-38.45	-38.44	-38.43	-38.42	-38.41	-38.4	-38.39	-38.38	-38.37	-38.36	-38.35	-38.34	-38.33	-38.32	-38.31	-38.3	-38.29	-38.28	-38.27	-38.26	-38.25	-38.24	-38.23	-38.22	-38.21	-38.2	-38.19	-38.18	-38.17	-38.16	-38.15	-38.14	-38.13	-38.12	-38.11	-38.1	-38.09	-38.08	-38.07	-38.06	-38.05	-38.04	-38.03	-38.02	-38.01	-38	-37.99	-37.98	-37.97	-37.96	-37.95	-37.94	-37.93	-37.92	-37.91	-37.9	-37.89	-37.88	-37.87	-37.86	-37.85	-37.84	-37.83	-37.82	-37.81	-37.8	-37.79	-37.78	-37.77	-37.76	-37.75	-37.74	-37.73	-37.72	-37.71	-37.7	-37.69	-37.68	-37.67	-37.66	-37.65	-37.64	-37.63	-37.62	-37.61	-37.6	-37.59	-37.58	-37.57	-37.56	-37.55	-37.54	-37.53	-37.52	-37.51	-37.5	-37.49	-37.48	-37.47	-37.46	-37.45	-37.44	-37.43	-37.42	-37.41	-37.4	-37.39	-37.38	-37.37	-37.36	-37.35	-37.34	-37.33	-37.32	-37.31	-37.3	-37.29	-37.28	-37.27	-37.26	-37.25	-37.24	-37.23	-37.22	-37.21	-37.2	-37.19	-37.18	-37.17	-37.16	-37.15	-37.14	-37.13	-37.12	-37.11	-37.1	-37.09	-37.08	-37.07	-37.06	-37.05	-37.04	-37.03	-37.02	-37.01	-37	-36.99	-36.98	-36.97	-36.96	-36.95	-36.94	-36.93	-36.92	-36.91	-36.9	-36.89	-36.88	-36.87	-36.86	-36.85	-36.84	-36.83	-36.82	-36.81	-36.8	-36.79	-36.78	-36.77	-36.76	-36.75	-36.74	-36.73	-36.72	-36.71	-36.7	-36.69	-36.68	-36.67	-36.66	-36.65	-36.64	-36.63	-36.62	-36.61	-36.6	-36.59	-36.58	-36.57	-36.56	-36.55	-36.54	-36.53	-36.52	-36.51	-36.5	-36.49	-36.48	-36.47	-36.46	-36.45	-36.44	-36.43	-36.42	-36.41	-36.4	-36.39	-36.38	-36.37	-36.36	-36.35	-36.34	-36.33	-36.32	-36.31	-36.3	-36.29	-36.28	-36.27	-36.26	-36.25	-36.24	-36.23	-36.22	-36.21	-36.2	-36.19	-36.18	-36.17	-36.16	-36.15	-36.14	-36.13	-36.12	-36.11	-36.1	-36.09	-36.08	-36.07	-36.06	-36.05	-36.04	-36.03	-36.02	-36.01	-36	-35.99	-35.98	-35.97	-35.96	-35.95	-35.94	-35.93	-35.92	-35.91	-35.9	-35.89	-35.88	-35.87	-35.86	-35.85	-35.84	-35.83	-35.82	-35.81	-35.8	-35.79	-35.78	-35.77	-35.76	-35.75	-35.74	-35.73	-35.72	-35.71	-35.7	-35.69	-35.68	-35.67	-35.66	-35.65	-35.64	-35.63	-35.62	-35.61	-35.6	-35.59	-35.58	-35.57	-35.56	-35.55	-35.54	-35.53	-35.52	-35.51	-35.5	-35.49	-35.48	-35.47	-35.46	-35.45	-35.44	-35.43	-35.42	-35.41	-35.4	-35.39	-35.38	-35.37	-35.36	-35.35	-35.34	-35.33	-35.32	-35.31	-35.3	-35.29	-35.28	-35.27	-35.26	-35.25	-35.24	-35.23	-35.22	-35.21	-35.2	-35.19	-35.18	-35.17	-35.16	-35.15	-35.14	-35.13	-35.12	-35.11	-35.1	-35.09	-35.08	-35.07	-35.06	-35.05	-35.04	-35.03	-35.02	-35.01	-35	-34.99	-34.98	-34.97	-34.96	-34.95	-34.94	-34.93	-34.92	-34.91	-34.9	-34.89	-34.88	-34.87	-34.86	-34.85	-34.84	-34.83	-34.82	-34.81	-34.8	-34.79	-34.78	-34.77	-34.76	-34.75	-34.74	-34.73	-34.72	-34.71	-34.7	-34.69	-34.68	-34.67	-34.66	-34.65	-34.64	-34.63	-34.62	-34.61	-34.6	-34.59	-34.58	-34.57	-34.56	-34.55	-34.54	-34.53	-34.52	-34.51	-34.5	-34.49	-34.48	-34.47	-34.46	-34.45	-34.44	-34.43	-34.42	-34.41	-34.4	-34.39	-34.38	-34.37	-34.36	-34.35	-34.34	-34.33	-34.32	-34.31	-34.3	-34.29	-34.28	-34.27	-34.26	-34.25	-34.24	-34.23	-34.22	-34.21	-34.2	-34.19	-34.18	-34.17	-34.16	-34.15	-34.14	-34.13	-34.12	-34.11	-34.1	-34.09	-34.08	-34.07	-34.06	-34.05	-34.04	-34.03	-34.02	-34.01	-34	-33.99	-33.98	-33.97	-33.96	-33.95	-33.94	-33.93	-33.92	-33.91	-33.9	-33.89	-33.88	-33.87	-33.86	-33.85	-33.84	-33.83	-33.82	-33.81	-33.8	-33.79	-33.78	-33.77	-33.76	-33.75	-33.74	-33.73	-33.72	-33.71	-33.7	-33.69	-33.68	-33.67	-33.66	-33.65	-33.64	-33.63	-33.62	-33.61	-33.6	-33.59	-33.58	-33.57	-33.56	-33.55	-33.54	-33.53	-33.52	-33.51	-33.5	-33.49	-33.48	-33.47	-33.46	-33.45	-33.44	-33.43	-33.42	-33.41	-33.4	-33.39	-33.38	-33.37	-33.36	-33.35	-33.34	-33.33	-33.32	-33.31	-33.3	-33.29	-33.28	-33.27	-33.26	-33.25	-33.24	-33.23	-33.22	-33.21	-33.2	-33.19	-33.18	-33.17	-33.16	-33.15	-33.14	-33.13	-33.12	-33.11	-33.1	-33.09	-33.08	-33.07	-33.06	-33.05	-33.04	-33.03	-33.02	-33.01	-33	-32.99	-32.98	-32.97	-32.96	-32.95	-32.94	-32.93	-32.92	-32.91	-32.9	-32.89	-32.88	-32.87	-32.86	-32.85	-32.84	-32.83	-32.82	-32.81	-32.8	-32.79	-32.78	-32.77	-32.76	-32.75	-32.74	-32.73	-32.72	-32.71	-32.7	-32.69	-32.68	-32.67	-32.66	-32.65	-32.64	-32.63	-32.62	-32.61	-32.6	-32.59	-32.58	-32.57	-32.56	-32.55	-32.54	-32.53	-32.52	-32.51	-32.5	-32.49	-32.48	-32.47	-32.46	-32.45	-32.44	-32.43	-32.42	-32.41	-32.4	-32.39	-32.38	-32.37	-32.36	-32.35	-32.34	-32.33	-32.32	-32.31	-32.3	-32.29	-32.28	-32.27	-32.26	-32.25	-32.24	-32.23	-32.22	-32.21	-32.2	-32.19	-32.18	-32.17	-32.16	-32.15	-32.14	-32.13	-32.12	-32.11	-32.1	-32.09	-32.08	-32.07	-32.06	-32.05	-32.04	-32.03	-32.02	-32.01	-32	-31.99	-31.98	-31.97	-31.96	-31.95	-31.94	-31.93	-31.92	-31.91	-31.9	-31.89	-31.88	-31.87	-31.86	-31.85	-31.84	-31.83	-31.82	-31.81	-31.8	-31.79	-31.78	-31.77	-31.76	-31.75	-31.74	-31.73	-31.72	-31.71	-31.7	-31.69	-31.68	-31.67	-31.66	-31.65	-31.64	-31.63	-31.62	-31.61	-31.6	-31.59	-31.58	-31.57	-31.56	-31.55	-31.54	-31.53	-31.52	-31.51	-31.5	-31.49	-31.48	-31.47	-31.46	-31.45	-31.44	-31.43	-31.42	-31.41	-31.4	-31.39	-31.38	-31.37	-31.36	-31.35	-31.34	-31.33	-31.32	-31.31	-31.3	-31.29	-31.28	-31.27	-31.26	-31.25	-31.24	-31.23	-31.22	-31.21	-31.2	-31.19	-31.18	-31.17	-31.16	-31.15	-31.14	-31.13	-31.12	-31.11	-31.1	-31.09	-31.08	-31.07	-31.06	-31.05	-31.04	-31.03	-31.02	-31.01	-31	-30.99	-30.98	-30.97	-30.96	-30.95	-30.94	-30.93	-30.92	-30.91	-30.9	-30.89	-30.88	-30.87	-30.86	-30.85	-30.84	-30.83	-30.82	-30.81	-30.8	-30.79	-30.78	-30.77	-30.76	-30.75	-30.74	-30.73	-30.72	-30.71	-30.7	-30.69	-30.68	-30.67	-30.66	-30.65	-30.64	-30.63	-30.62	-30.61	-30.6	-30.59	-30.58	-30.57	-30.56	-30.55	-30.54	-30.53	-30.52	-30.51	-30.5	-30.49	-30.48	-30.47	-30.46	-30.45	-30.44	-30.43	-30.42	-30.41	-30.4	-30.39	-30.38	-30.37	-30.36	-30.35	-30.34	-30.33	-30.32	-30.31	-30.3	-30.29	-30.28	-30.27	-30.26	-30.25	-30.24	-30.23	-30.22	-30.21	-30.2	-30.19	-30.18	-30.17	-30.16	-30.15	-30.14	-30.13	-30.12	-30.11	-30.1	-30.09	-30.08	-30.07	-30.06	-30.05	-30.04	-30.03	-30.02	-30.01	-30	-29.99	-29.98	-29.97	-29.96	-29.95	-29.94	-29.93	-29.92	-29.91	-29.9	-29.89	-29.88	-29.87	-29.86	-29.85	-29.84	-29.83	-29.82	-29.81	-29.8	-29.79	-29.78	-29.77	-29.76	-29.75	-29.74	-29.73	-29.72	-29.71	-29.7	-29.69	-29.68	-29.67	-29.66	-29.65	-29.64	-29.63	-29.62	-29.61	-29.6	-29.59	-29.58	-29.57	-29.56	-29.55	-29.54	-29.53	-29.52	-29.51	-29.5	-29.49	-29.48	-29.47	-29.46	-29.45	-29.44	-29.43	-29.42	-29.41	-29.4	-29.39	-29.38	-29.37	-29.36	-29.35	-29.34	-29.33	-29.32	-29.31	-29.3	-29.29	-29.28	-29.27	-29.26	-29.25	-29.24	-29.23	-29.22	-29.21	-29.2	-29.19	-29.18	-29.17	-29.16	-29.15	-29.14	-29.13	-29.12	-29.11	-29.1	-29.09	-29.08	-29.07	-29.06	-29.05	-29.04	-29.03	-29.02	-29.01	-29	-28.99	-28.98	-28.97	-28.96	-28.95	-28.94	-28.93	-28.92	-28.91	-28.9	-28.89	-28.88	-28.87	-28.86	-28.85	-28.84	-28.83	-28.82	-28.81	-28.8	-28.79	-28.78	-28.77	-28.76	-28.75	-28.74	-28.73	-28.72	-28.71	-28.7	-28.69	-28.68	-28.67	-28.66	-28.65	-28.64	-28.63	-28.62	-28.61	-28.6	-28.59	-28.58	-28.57	-28.56	-28.55	-28.54	-28.53	-28.52	-28.51	-28.5	-28.49	-28.48	-28.47	-28.46	-28.45	-28.44	-28.43	-28.42	-28.41	-28.4	-28.39	-28.38	-28.37	-28.36	-28.35	-28.34	-28.33	-28.32	-28.31	-28.3	-28.29	-28.28	-28.27	-28.26	-28.25	-28.24	-28.23	-28.22	-28.21	-28.2	-28.19	-28.18	-28.17	-28.16	-28.15	-28.14	-28.13	-28.12	-28.11	-28.1	-28.09	-28.08	-28.07	-28.06	-28.05	-28.04	-28.03	-28.02	-28.01	-28	-27.99	-27.98	-27.97	-27.96	-27.95	-27.94	-27.93	-27.92	-27.91	-27.9	-27.89	-27.88	-27.87	-27.86	-27.85	-27.84	-27.83	-27.82	-27.81	-27.8	-27.79	-27.78	-27.77	-27.76	-27.75	-27.74	-27.73	-27.72	-27.71	-27.7	-27.69	-27.68	-27.67	-27.66	-27.65	-27.64	-27.63	-27.62	-27.61	-27.6	-27.59	-27.58	-27.57	-27.56	-27.55	-27.54	-27.53	-27.52	-27.51	-27.5	-27.49	-27.48	-27.47	-27.46	-27.45	-27.44	-27.43	-27.42	-27.41	-27.4	-27.39	-27.38	-27.37	-27.36	-27.35	-27.34	-27.33	-27.32	-27.31	-27.3	-27.29	-27.28	-27.27	-27.26	-27.25	-27.24	-27.23	-27.22	-27.21	-27.2	-27.19	-27.18	-27.17	-27.16	-27.15	-27.14	-27.13	-27.12	-27.11	-27.1	-27.09	-27.08	-27.07	-27.06	-27.05	-27.04	-27.03	-27.02	-27.01	-27	-26.99	-26.98	-26.97	-26.96	-26.95	-26.94	-26.93	-26.92	-26.91	-26.9	-26.89	-26.88	-26.87	-26.86	-26.85	-26.84	-26.83	-26.82	-26.81	-26.8	-26.79	-26.78	-26.77	-26.76	-26.75	-26.74	-26.73	-26.72	-26.71	-26.7	-26.69	-26.68	-26.67	-26.66	-26.65	-26.64	-26.63	-26.62	-26.61	-26.6	-26.59	-26.58	-26.57	-26.56	-26.55	-26.54	-26.53	-26.52	-26.51	-26.5	-26.49	-26.48	-26.47	-26.46	-26.45	-26.44	-26.43	-26.42	-26.41	-26.4	-26.39	-26.38	-26.37	-26.36	-26.35	-26.34	-26.33	-26.32	-26.31	-26.3	-26.29	-26.28	-26.27	-26.26	-26.25	-26.24	-26.23	-26.22	-26.21	-26.2	-26.19	-26.18	-26.17	-26.16	-26.15	-26.14	-26.13	-26.12	-26.11	-26.1	-26.09	-26.08	-26.07	-26.06	-26.05	-26.04	-26.03	-26.02	-26.01	-26	-25.99	-25.98	-25.97	-25.96	-25.95	-25.94	-25.93	-25.92	-25.91	-25.9	-25.89	-25.88	-25.87	-25.86	-25.85	-25.84	-25.83	-25.82	-25.81	-25.8	-25.79	-25.78	-25.77	-25.76	-25.75	-25.74	-25.73	-25.72	-25.71	-25.7	-25.69	-25.68	-25.67	-25.66	-25.65	-25.64	-25.63	-25.62	-25.61	-25.6	-25.59	-25.58	-25.57	-25.56	-25.55	-25.54	-25.53	-25.52	-25.51	-25.5	-25.49	-25.48	-25.47	-25.46	-25.45	-25.44	-25.43	-25.42	-25.41	-25.4	-25.39	-25.38	-25.37	-25.36	-25.35	-25.34	-25.33	-25.32	-25.31	-25.3	-25.29	-25.28	-25.27	-25.26	-25.25	-25.24	-25.23	-25.22	-25.21	-25.2	-25.19	-25.18	-25.17	-25.16	-25.15	-25.14	-25.13	-25.12	-25.11	-25.1	-25.09	-25.08	-25.07	-25.06	-25.05	-25.04	-25.03	-25.02	-25.01	-25	-24.99	-24.98	-24.97	-24.96	-24.95	-24.94	-24.93	-24.92	-24.91	-24.9	-24.89	-24.88	-24.87	-24.86	-24.85	-24.84	-24.83	-24.82	-24.81	-24.8	-24.79	-24.78	-24.77	-24.76	-24.75	-24.74	-24.73	-24.72	-24.71	-24.7	-24.69	-24.68	-24.67	-24.66	-24.65	-24.64	-24.63	-24.62	-24.61	-24.6	-24.59	-24.58	-24.57	-24.56	-24.55	-24.54	-24.53	-24.52	-24.51	-24.5	-24.49	-24.48	-24.47	-24.46	-24.45	-24.44	-24.43	-24.42	-24.41	-24.4	-24.39	-24.38	-24.37	-24.36	-24.35	-24.34	-24.33	-24.32	-24.31	-24.3	-24.29	-24.28	-24.27	-24.26	-24.25	-24.24	-24.23	-24.22	-24.21	-24.2	-24.19	-24.18	-24.17	-24.16	-24.15	-24.14	-24.13	-24.12	-24.11	-24.1	-24.09	-24.08	-24.07	-24.06	-24.05	-24.04	-24.03	-24.02	-24.01	-24	-23.99	-23.98	-23.97	-23.96	-23.95	-23.94	-23.93	-23.92	-23.91	-23.9	-23.89	-23.88	-23.87	-23.86	-23.85	-23.84	-23.83	-23.82	-23.81	-23.8	-23.79	-23.78	-23.77	-23.76	-23.75	-23.74	-23.73	-23.72	-23.71	-23.7	-23.69	-23.68	-23.67	-23.66	-23.65	-23.64	-23.63	-23.62	-23.61	-23.6	-23.59	-23.58	-23.57	-23.56	-23.55	-23.54	-23.53	-23.52	-23.51	-23.5	-23.49	-23.48	-23.47	-23.46	-23.45	-23.44	-23.43	-23.42	-23.41	-23.4	-23.39	-23.38	-23.37	-23.36	-23.35	-23.34	-23.33	-23.32	-23.31	-23.3	-23.29	-23.28	-23.27	-23.26	-23.25	-23.24	-23.23	-23.22	-23.21	-23.2	-23.19	-23.18	-23.17	-23.16	-23.15	-23.14	-23.13	-23.12	-23.11	-23.1	-23.09	-23.08	-23.07	-23.06	-23.05	-23.04	-23.03	-23.02	-23.01	-23	-22.99	-22.98	-22.97	-22.96	-22.95	-22.94	-22.93	-22.92	-22.91	-22.9	-22.89	-22.88	-22.87	-22.86	-22.85	-22.84	-22.83	-22.82	-22.81	-22.8	-22.79	-22.78	-22.77	-22.76	-22.75	-22.74	-22.73	-22.72	-22.71	-22.7	-22.69	-22.68	-22.67	-22.66	-22.65	-22.64	-22.63	-22.62	-22.61	-22.6	-22.59	-22.58	-22.57	-22.56	-22.55	-22.54	-22.53	-22.52	-22.51	-22.5	-22.49	-22.48	-22.47	-22.46	-22.45	-22.44	-22.43	-22.42	-22.41	-22.4	-22.39	-22.38	-22.37	-22.36	-22.35	-22.34	-22.33	-22.32	-22.31	-22.3	-22.29	-22.28	-22.27	-22.26	-22.25	-22.24	-22.23	-22.22	-22.21	-22.2	-22.19	-22.18	-22.17	-22.16	-22.15	-22.14	-22.13	-22.12	-22.11	-22.1	-22.09	-22.08	-22.07	-22.06	-22.05	-22.04	-22.03	-22.02	-22.01	-22	-21.99	-21.98	-21.97	-21.96	-21.95	-21.94	-21.93	-21.92	-21.91	-21.9	-21.89	-21.88	-21.87	-21.86	-21.85	-21.84	-21.83	-21.82	-21.81	-21.8	-21.79	-21.78	-21.77	-21.76	-21.75	-21.74	-21.73	-21.72	-21.71	-21.7	-21.69	-21.68	-21.67	-21.66	-21.65	-21.64	-21.63	-21.62	-21.61	-21.6	-21.59	-21.58	-21.57	-21.56	-21.55	-21.54	-21.53	-21.52	-21.51	-21.5	-21.49	-21.48	-21.47	-21.46	-21.45	-21.44	-21.43	-21.42	-21.41	-21.4	-21.39	-21.38	-21.37	-21.36	-21.35	-21.34	-21.33	-21.32	-21.31	-21.3	-21.29	-21.28	-21.27	-21.26	-21.25	-21.24	-21.23	-21.22	-21.21	-21.2	-21.19	-21.18	-21.17	-21.16	-21.15	-21.14	-21.13	-21.12	-21.11	-21.1	-21.09	-21.08	-21.07	-21.06	-21.05	-21.04	-21.03	-21.02	-21.01	-21	-20.99	-20.98	-20.97	-20.96	-20.95	-20.94	-20.93	-20.92	-20.91	-20.9	-20.89	-20.88	-20.87	-20.86	-20.85	-20.84	-20.83	-20.82	-20.81	-20.8	-20.79	-20.78	-20.77	-20.76	-20.75	-20.74	-20.73	-20.72	-20.71	-20.7	-20.69	-20.68	-20.67	-20.66	-20.65	-20.64	-20.63	-20.62	-20.61	-20.6	-20.59	-20.58	-20.57	-20.56	-20.55	-20.54	-20.53	-20.52	-20.51	-20.5	-20.49	-20.48	-20.47	-20.46	-20.45	-20.44	-20.43	-20.42	-20.41	-20.4	-20.39	-20.38	-20.37	-20.36	-20.35	-20.34	-20.33	-20.32	-20.31	-20.3	-20.29	-20.28	-20.27	-20.26	-20.25	-20.24	-20.23	-20.22	-20.21	-20.2	-20.19	-20.18	-20.17	-20.16	-20.15	-20.14	-20.13	-20.12	-20.11	-20.1	-20.09	-20.08	-20.07	-20.06	-20.05	-20.04	-20.03	-20.02	-20.01	-20	-19.99	-19.98	-19.97	-19.96	-19.95	-19.94	-19.93	-19.92	-19.91	-19.9	-19.89	-19.88	-19.87	-19.86	-19.85	-19.84	-19.83	-19.82	-19.81	-19.8	-19.79	-19.78	-19.77	-19.76	-19.75	-19.74	-19.73	-19.72	-19.71	-19.7	-19.69	-19.68	-19.67	-19.66	-19.65	-19.64	-19.63	-19.62	-19.61	-19.6	-19.59	-19.58	-19.57	-19.56	-19.55	-19.54	-19.53	-19.52	-19.51	-19.5	-19.49	-19.48	-19.47	-19.46	-19.45	-19.44	-19.43	-19.42	-19.41	-19.4	-19.39	-19.38	-19.37	-19.36	-19.35	-19.34	-19.33	-19.32	-19.31	-19.3	-19.29	-19.28	-19.27	-19.26	-19.25	-19.24	-19.23	-19.22	-19.21	-19.2	-19.19	-19.18	-19.17	-19.16	-19.15	-19.14	-19.13	-19.12	-19.11	-19.1	-19.09	-19.08	-19.07	-19.06	-19.05	-19.04	-19.03	-19.02	-19.01	-19	-18.99	-18.98	-18.97	-18.96	-18.95	-18.94	-18.93	-18.92	-18.91	-18.9	-18.89	-18.88	-18.87	-18.86	-18.85	-18.84	-18.83	-18.82	-18.81	-18.8	-18.79	-18.78	-18.77	-18.76	-18.75	-18.74	-18.73	-18.72	-18.71	-18.7	-18.69	-18.68	-18.67	-18.66	-18.65	-18.64	-18.63	-18.62	-18.61	-18.6	-18.59	-18.58	-18.57	-18.56	-18.55	-18.54	-18.53	-18.52	-18.51	-18.5	-18.49	-18.48	-18.47	-18.46	-18.45	-18.44	-18.43	-18.42	-18.41	-18.4	-18.39	-18.38	-18.37	-18.36	-18.35	-18.34	-18.33	-18.32	-18.31	-18.3	-18.29	-18.28	-18.27	-18.26	-18.25	-18.24	-18.23	-18.22	-18.21	-18.2	-18.19	-18.18	-18.17	-18.16	-18.15	-18.14	-18.13	-18.12	-18.11	-18.1	-18.09	-18.08	-18.07	-18.06	-18.05	-18.04	-18.03	-18.02	-18.01	-18	-17.99	-17.98	-17.97	-17.96	-17.95	-17.94	-17.93	-17.92	-17.91	-17.9	-17.89	-17.88	-17.87	-17.86	-17.85	-17.84	-17.83	-17.82	-17.81	-17.8	-17.79	-17.78	-17.77	-17.76	-17.75	-17.74	-17.73	-17.72	-17.71	-17.7	-17.69	-17.68	-17.67	-17.66	-17.65	-17.64	-17.63	-17.62	-17.61	-17.6	-17.59	-17.58	-17.57	-17.56	-17.55	-17.54	-17.53	-17.52	-17.51	-17.5	-17.49	-17.48	-17.47	-17.46	-17.45	-17.44	-17.43	-17.42	-17.41	-17.4	-17.39	-17.38	-17.37	-17.36	-17.35	-17.34	-17.33	-17.32	-17.31	-17.3	-17.29	-17.28	-17.27	-17.26	-17.25	-17.24	-17.23	-17.22	-17.21	-17.2	-17.19	-17.18	-17.17	-17.16	-17.15	-17.14	-17.13	-17.12	-17.11	-17.1	-17.09	-17.08	-17.07	-17.06	-17.05	-17.04	-17.03	-17.02	-17.01	-17	-16.99	-16.98	-16.97	-16.96	-16.95	-16.94	-16.93	-16.92	-16.91	-16.9	-16.89	-16.88	-16.87	-16.86	-16.85	-16.84	-16.83	-16.82	-16.81	-16.8	-16.79	-16.78	-16.77	-16.76	-16.75	-16.74	-16.73	-16.72	-16.71	-16.7	-16.69	-16.68	-16.67	-16.66	-16.65	-16.64	-16.63	-16.62	-16.61	-16.6	-16.59	-16.58	-16.57	-16.56	-16.55	-16.54	-16.53	-16.52	-16.51	-16.5	-16.49	-16.48	-16.47	-16.46	-16.45	-16.44	-16.43	-16.42	-16.41	-16.4	-16.39	-16.38	-16.37	-16.36	-16.35	-16.34	-16.33	-16.32	-16.31	-16.3	-16.29	-16.28	-16.27	-16.26	-16.25	-16.24	-16.23	-16.22	-16.21	-16.2	-16.19	-16.18	-16.17	-16.16	-16.15	-16.14	-16.13	-16.12	-16.11	-16.1	-16.09	-16.08	-16.07	-16.06	-16.05	-16.04	-16.03	-16.02	-16.01	-16	-15.99	-15.98	-15.97	-15.96	-15.95	-15.94	-15.93	-15.92	-15.91	-15.9	-15.89	-15.88	-15.87	-15.86	-15.85	-15.84	-15.83	-15.82	-15.81	-15.8	-15.79	-15.78	-15.77	-15.76	-15.75	-15.74	-15.73	-15.72	-15.71	-15.7	-15.69	-15.68	-15.67	-15.66	-15.65	-15.64	-15.63	-15.62	-15.61	-15.6	-15.59	-15.58	-15.57	-15.56	-15.55	-15.54	-15.53	-15.52	-15.51	-15.5	-15.49	-15.48	-15.47	-15.46	-15.45	-15.44	-15.43	-15.42	-15.41	-15.4	-15.39	-15.38	-15.37	-15.36	-15.35	-15.34	-15.33	-15.32	-15.31	-15.3	-15.29	-15.28	-15.27	-15.26	-15.25	-15.24	-15.23	-15.22	-15.21	-15.2	-15.19	-15.18	-15.17	-15.16	-15.15	-15.14	-15.13	-15.12	-15.11	-15.1	-15.09	-15.08	-15.07	-15.06	-15.05	-15.04	-15.03	-15.02	-15.01	-15	-14.99	-14.98	-14.97	-14.96	-14.95	-14.94	-14.93	-14.92	-14.91	-14.9	-14.89	-14.88	-14.87	-14.86	-14.85	-14.84	-14.83	-14.82	-14.81	-14.8	-14.79	-14.78	-14.77	-14.76	-14.75	-14.74	-14.73	-14.72	-14.71	-14.7	-14.69	-14.68	-14.67	-14.66	-14.65	-14.64	-14.63	-14.62	-14.61	-14.6	-14.59	-14.58	-14.57	-14.56	-14.55	-14.54	-14.53	-14.52	-14.51	-14.5	-14.49	-14.48	-14.47	-14.46	-14.45	-14.44	-14.43	-14.42	-14.41	-14.4	-14.39	-14.38	-14.37	-14.36	-14.35	-14.34	-14.33	-14.32	-14.31	-14.3	-14.29	-14.28	-14.27	-14.26	-14.25	-14.24	-14.23	-14.22	-14.21	-14.2	-14.19	-14.18	-14.17	-14.16	-14.15	-14.14	-14.13	-14.12	-14.11	-14.1	-14.09	-14.08	-14.07	-14.06	-14.05	-14.04	-14.03	-14.02	-14.01	-14	-13.99	-13.98	-13.97	-13.96	-13.95	-13.94	-13.93	-13.92	-13.91	-13.9	-13.89	-13.88	-13.87	-13.86	-13.85	-13.84	-13.83	-13.82	-13.81	-13.8	-13.79	-13.78	-13.77	-13.76	-13.75	-13.74	-13.73	-13.72	-13.71	-13.7	-13.69	-13.68	-13.67	-13.66	-13.65	-13.64	-13.63	-13.62	-13.61	-13.6	-13.59	-13.58	-13.57	-13.56	-13.55	-13.54	-13.53	-13.52	-13.51	-13.5	-13.49	-13.48	-13.47	-13.46	-13.45	-13.44	-13.43	-13.42	-13.41	-13.4	-13.39	-13.38	-13.37	-13.36	-13.35	-13.34	-13.33	-13.32	-13.31	-13.3	-13.29	-13.28	-13.27	-13.26	-13.25	-13.24	-13.23	-13.22	-13.21	-13.2	-13.19	-13.18	-13.17	-13.16	-13.15	-13.14	-13.13	-13.12	-13.11	-13.1	-13.09	-13.08	-13.07	-13.06	-13.05	-13.04	-13.03	-13.02	-13.01	-13	-12.99	-12.98	-12.97	-12.96	-12.95	-12.94	-12.93	-12.92	-12.91	-12.9	-12.89	-12.88	-12.87	-12.86	-12.85	-12.84	-12.83	-12.82	-12.81	-12.8	-12.79	-12.78	-12.77	-12.76	-12.75	-12.74	-12.73	-12.72	-12.71	-12.7	-12.69	-12.68	-12.67	-12.66	-12.65	-12.64	-12.63	-12.62	-12.61	-12.6	-12.59	-12.58	-12.57	-12.56	-12.55	-12.54	-12.53	-12.52	-12.51	-12.5	-12.49	-12.48	-12.47	-12.46	-12.45	-12.44	-12.43	-12.42	-12.41	-12.4	-12.39	-12.38	-12.37	-12.36	-12.35	-12.34	-12.33	-12.32	-12.31	-12.3	-12.29	-12.28	-12.27	-12.26	-12.25	-12.24	-12.23	-12.22	-12.21	-12.2	-12.19	-12.18	-12.17	-12.16	-12.15	-12.14	-12.13	-12.12	-12.11	-12.1	-12.09	-12.08	-12.07	-12.06	-12.05	-12.04	-12.03	-12.02	-12.01	-12	-11.99	-11.98	-11.97	-11.96	-11.95	-11.94	-11.93	-11.92	-11.91	-11.9	-11.89	-11.88	-11.87	-11.86	-11.85	-11.84	-11.83	-11.82	-11.81	-11.8	-11.79	-11.78	-11.77	-11.76	-11.75	-11.74	-11.73	-11.72	-11.71	-11.7	-11.69	-11.68	-11.67	-11.66	-11.65	-11.64	-11.63	-11.62	-11.61	-11.6	-11.59	-11.58	-11.57	-11.56	-11.55	-11.54	-11.53	-11.52	-11.51	-11.5	-11.49	-11.48	-11.47	-11.46	-11.45	-11.44	-11.43	-11.42	-11.41	-11.4	-11.39	-11.38	-11.37	-11.36	-11.35	-11.34	-11.33	-11.32	-11.31	-11.3	-11.29	-11.28	-11.27	-11.26	-11.25	-11.24	-11.23	-11.22	-11.21	-11.2	-11.19	-11.18	-11.17	-11.16	-11.15	-11.14	-11.13	-11.12	-11.11	-11.1	-11.09	-11.08	-11.07	-11.06	-11.05	-11.04	-11.03	-11.02	-11.01	-11	-10.99	-10.98	-10.97	-10.96	-10.95	-10.94	-10.93	-10.92	-10.91	-10.9	-10.89	-10.88	-10.87	-10.86	-10.85	-10.84	-10.83	-10.82	-10.81	-10.8	-10.79	-10.78	-10.77	-10.76	-10.75	-10.74	-10.73	-10.72	-10.71	-10.7	-10.69	-10.68	-10.67	-10.66	-10.65	-10.64	-10.63	-10.62	-10.61	-10.6	-10.59	-10.58	-10.57	-10.56	-10.55	-10.54	-10.53	-10.52	-10.51	-10.5	-10.49	-10.48	-10.47	-10.46	-10.45	-10.44	-10.43	-10.42	-10.41	-10.4	-10.39	-10.38	-10.37	-10.36	-10.35	-10.34	-10.33	-10.32	-10.31	-10.3	-10.29	-10.28	-10.27	-10.26	-10.25	-10.24	-10.23	-10.22	-10.21	-10.2	-10.19	-10.18	-10.17	-10.16	-10.15	-10.14	-10.13	-10.12	-10.11	-10.1	-10.09	-10.08	-10.07	-10.06	-10.05	-10.04	-10.03	-10.02	-10.01	-10	-9.99	-9.98	-9.97	-9.96	-9.95	-9.94	-9.93	-9.92	-9.91	-9.9	-9.89	-9.88	-9.87	-9.86	-9.85	-9.84	-9.83	-9.82	-9.81	-9.8	-9.79	-9.78	-9.77	-9.76	-9.75	-9.74	-9.73	-9.72	-9.71	-9.7	-9.69	-9.68	-9.67	-9.66	-9.65	-9.64	-9.63	-9.62	-9.61	-9.6	-9.59	-9.58	-9.57	-9.56	-9.55	-9.54	-9.53	-9.52	-9.51	-9.5	-9.49	-9.48	-9.47	-9.46	-9.45	-9.44	-9.43	-9.42	-9.41	-9.4	-9.39	-9.38	-9.37	-9.36	-9.35	-9.34	-9.33	-9.32	-9.31	-9.3	-9.29	-9.28	-9.27	-9.26	-9.25	-9.24	-9.23	-9.22	-9.21	-9.2	-9.19	-9.18	-9.17	-9.16	-9.15	-9.14	-9.13	-9.12	-9.11	-9.1	-9.09	-9.08	-9.07	-9.06	-9.05	-9.04	-9.03	-9.02	-9.01	-9	-8.99	-8.98	-8.97	-8.96	-8.95	-8.94	-8.93	-8.92	-8.91	-8.9	-8.89	-8.88	-8.87	-8.86	-8.85	-8.84	-8.83	-8.82	-8.81	-8.8	-8.79	-8.78	-8.77	-8.76	-8.75	-8.74	-8.73	-8.72	-8.71	-8.7	-8.69	-8.68	-8.67	-8.66	-8.65	-8.64	-8.63	-8.62	-8.61	-8.6	-8.59	-8.58	-8.57	-8.56	-8.55	-8.54	-8.53	-8.52	-8.51	-8.5	-8.49	-8.48	-8.47	-8.46	-8.45	-8.44	-8.43	-8.42	-8.41	-8.4	-8.39	-8.38	-8.37	-8.36	-8.35	-8.34	-8.33	-8.32	-8.31	-8.3	-8.29	-8.28	-8.27	-8.26	-8.25	-8.24	-8.23	-8.22	-8.21	-8.2	-8.19	-8.18	-8.17	-8.16	-8.15	-8.14	-8.13	-8.12	-8.11	-8.1	-8.09	-8.08	-8.07	-8.06	-8.05	-8.04	-8.03	-8.02	-8.01	-8	-7.99	-7.98	-7.97	-7.96	-7.95	-7.94	-7.93	-7.92	-7.91	-7.9	-7.89	-7.88	-7.87	-7.86	-7.85	-7.84	-7.83	-7.82	-7.81	-7.8	-7.79	-7.78	-7.77	-7.76	-7.75	-7.74	-7.73	-7.72	-7.71	-7.7	-7.69	-7.68	-7.67	-7.66	-7.65	-7.64	-7.63	-7.62	-7.61	-7.6	-7.59	-7.58	-7.57	-7.56	-7.55	-7.54	-7.53	-7.52	-7.51	-7.5	-7.49	-7.48	-7.47	-7.46	-7.45	-7.44	-7.43	-7.42	-7.41	-7.4	-7.39	-7.38	-7.37	-7.36	-7.35	-7.34	-7.33	-7.32	-7.31	-7.3	-7.29	-7.28	-7.27	-7.26	-7.25	-7.24	-7.23	-7.22	-7.21	-7.2	-7.19	-7.18	-7.17	-7.16	-7.15	-7.14	-7.13	-7.12	-7.11	-7.1	-7.09	-7.08	-7.07	-7.06	-7.05	-7.04	-7.03	-7.02	-7.01	-7	-6.99	-6.98	-6.97	-6.96	-6.95	-6.94	-6.93	-6.92	-6.91	-6.9	-6.89	-6.88	-6.87	-6.86	-6.85	-6.84	-6.83	-6.82	-6.81	-6.8	-6.79	-6.78	-6.77	-6.76	-6.75	-6.74	-6.73	-6.72	-6.71	-6.7	-6.69	-6.68	-6.67	-6.66	-6.65	-6.64	-6.63	-6.62	-6.61	-6.6	-6.59	-6.58	-6.57	-6.56	-6.55	-6.54	-6.53	-6.52	-6.51	-6.5	-6.49	-6.48	-6.47	-6.46	-6.45	-6.44	-6.43	-6.42	-6.41	-6.4	-6.39	-6.38	-6.37	-6.36	-6.35	-6.34	-6.33	-6.32	-6.31	-6.3	-6.29	-6.28	-6.27	-6.26	-6.25	-6.24	-6.23	-6.22	-6.21	-6.2	-6.19	-6.18	-6.17	-6.16	-6.15	-6.14	-6.13	-6.12	-6.11	-6.1	-6.09	-6.08	-6.07	-6.06	-6.05	-6.04	-6.03	-6.02	-6.01	-6	-5.99	-5.98	-5.97	-5.96	-5.95	-5.94	-5.93	-5.92	-5.91	-5.9	-5.89	-5.88	-5.87	-5.86	-5.85	-5.84	-5.83	-5.82	-5.81	-5.8	-5.79	-5.78	-5.77	-5.76	-5.75	-5.74	-5.73	-5.72	-5.71	-5.7	-5.69	-5.68	-5.67	-5.66	-5.65	-5.64	-5.63	-5.62	-5.61	-5.6	-5.59	-5.58	-5.57	-5.56	-5.55	-5.54	-5.53	-5.52	-5.51	-5.5	-5.49	-5.48	-5.47	-5.46	-5.45	-5.44	-5.43	-5.42	-5.41	-5.4	-5.39	-5.38	-5.37	-5.36	-5.35	-5.34	-5.33	-5.32	-5.31	-5.3	-5.29	-5.28	-5.27	-5.26	-5.25	-5.24	-5.23	-5.22	-5.21	-5.2	-5.19	-5.18	-5.17	-5.16	-5.15	-5.14	-5.13	-5.12	-5.11	-5.1	-5.09	-5.08	-5.07	-5.06	-5.05	-5.04	-5.03	-5.02	-5.01	-5	-4.99	-4.98	-4.97	-4.96	-4.95	-4.94	-4.93	-4.92	-4.91	-4.9	-4.89	-4.88	-4.87	-4.86	-4.85	-4.84	-4.83	-4.82	-4.81	-4.8	-4.79	-4.78	-4.77	-4.76	-4.75	-4.74	-4.73	-4.72	-4.71	-4.7	-4.69	-4.68	-4.67	-4.66	-4.65	-4.64	-4.63	-4.62	-4.61	-4.6	-4.59	-4.58	-4.57	-4.56	-4.55	-4.54	-4.53	-4.52	-4.51	-4.5	-4.49	-4.48	-4.47	-4.46	-4.45	-4.44	-4.43	-4.42	-4.41	-4.4	-4.39	-4.38	-4.37	-4.36	-4.35	-4.34	-4.33	-4.32	-4.31	-4.3	-4.29	-4.28	-4.27	-4.26	-4.25	-4.24	-4.23	-4.22	-4.21	-4.2	-4.19	-4.18	-4.17	-4.16	-4.15	-4.14	-4.13	-4.12	-4.11	-4.1	-4.09	-4.08	-4.07	-4.06	-4.05	-4.04	-4.03	-4.02	-4.01	-4	-3.99	-3.98	-3.97	-3.96	-3.95	-3.94	-3.93	-3.92	-3.91	-3.9	-3.89	-3.88	-3.87	-3.86	-3.85	-3.84	-3.83	-3.82	-3.81	-3.8	-3.79	-3.78	-3.77	-3.76	-3.75	-3.74	-3.73	-3.72	-3.71	-3.7	-3.69	-3.68	-3.67	-3.66	-3.65	-3.64	-3.63	-3.62	-3.61	-3.6	-3.59	-3.58	-3.57	-3.56	-3.55	-3.54	-3.53	-3.52	-3.51	-3.5	-3.49	-3.48	-3.47	-3.46	-3.45	-3.44	-3.43	-3.42	-3.41	-3.4	-3.39	-3.38	-3.37	-3.36	-3.35	-3.34	-3.33	-3.32	-3.31	-3.3	-3.29	-3.28	-3.27	-3.26	-3.25	-3.24	-3.23	-3.22	-3.21	-3.2	-3.19	-3.18	-3.17	-3.16	-3.15	-3.14	-3.13	-3.12	-3.11	-3.1	-3.09	-3.08	-3.07	-3.06	-3.05	-3.04	-3.03	-3.02	-3.01	-3	-2.99	-2.98	-2.97	-2.96	-2.95	-2.94	-2.93	-2.92	-2.91	-2.9	-2.89	-2.88	-2.87	-2.86	-2.85	-2.84	-2.83	-2.82	-2.81	-2.8	-2.79	-2.78	-2.77	-2.76	-2.75	-2.74	-2.73	-2.72	-2.71	-2.7	-2.69	-2.68	-2.67	-2.66	-2.65	-2.64	-2.63	-2.62	-2.61	-2.6	-2.59	-2.58	-2.57	-2.56	-2.55	-2.54	-2.53	-2.52	-2.51	-2.5	-2.49	-2.48	-2.47	-2.46	-2.45	-2.44	-2.43	-2.42	-2.41	-2.4	-2.39	-2.38	-2.37	-2.36	-2.35	-2.34	-2.33	-2.32	-2.31	-2.3	-2.29	-2.28	-2.27	-2.26	-2.25	-2.24	-2.23	-2.22	-2.21	-2.2	-2.19	-2.18	-2.17	-2.16	-2.15	-2.14	-2.13	-2.12	-2.11	-2.1	-2.09	-2.08	-2.07	-2.06	-2.05	-2.04	-2.03	-2.02	-2.01	-2	-1.99	-1.98	-1.97	-1.96	-1.95	-1.94	-1.93	-1.92	-1.91	-1.9	-1.89	-1.88	-1.87	-1.86	-1.85	-1.84	-1.83	-1.82	-1.81	-1.8	-1.79	-1.78	-1.77	-1.76	-1.75	-1.74	-1.73	-1.72	-1.71	-1.7	-1.69	-1.68	-1.67	-1.66	-1.65	-1.64	-1.63	-1.62	-1.61	-1.6	-1.59	-1.58	-1.57	-1.56	-1.55	-1.54	-1.53	-1.52	-1.51	-1.5	-1.49	-1.48	-1.47	-1.46	-1.45	-1.44	-1.43	-1.42	-1.41	-1.4	-1.39	-1.38	-1.37	-1.36	-1.35	-1.34	-1.33	-1.32	-1.31	-1.3	-1.29	-1.28	-1.27	-1.26	-1.25	-1.24	-1.23	-1.22	-1.21	-1.2	-1.19	-1.18	-1.17	-1.16	-1.15	-1.14	-1.13	-1.12	-1.11	-1.1	-1.09	-1.08	-1.07	-1.06	-1.05	-1.04	-1.03	-1.02	-1.01	-1	-0.99	-0.98	-0.97	-0.96	-0.95	-0.94	-0.93	-0.92	-0.91	-0.9	-0.89	-0.88	-0.87	-0.86	-0.85	-0.84	-0.83	-0.82	-0.81	-0.8	-0.79	-0.78	-0.77	-0.76	-0.75	-0.74	-0.73	-0.72	-0.71	-0.7	-0.69	-0.68	-0.67	-0.66	-0.65	-0.64	-0.63	-0.62	-0.61	-0.6	-0.59	-0.58	-0.57	-0.56	-0.55	-0.54	-0.53	-0.52	-0.51	-0.5	-0.49	-0.48	-0.47	-0.46	-0.45	-0.44	-0.43	-0.42	-0.41	-0.4	-0.39	-0.38	-0.37	-0.36	-0.35	-0.34	-0.33	-0.32	-0.31	-0.3	-0.29	-0.28	-0.27	-0.26	-0.25	-0.24	-0.23	-0.22	-0.21	-0.2	-0.19	-0.18	-0.17	-0.16	-0.15	-0.14	-0.13	-0.12	-0.11	-0.1	-0.09	-0.08	-0.07	-0.06	-0.05	-0.04	-0.03	-0.02	-0.01	0	0.01	0.02	0.03	0.04	0.05	0.06	0.07	0.08	0.09	0.1	0.11	0.12	0.13	0.14	0.15	0.16	0.17	0.18	0.19	0.2	0.21	0.22	0.23	0.24	0.25	0.26	0.27	0.28	0.29	0.3	0.31	0.32	0.33	0.34	0.35	0.36	0.37	0.38	0.39	0.4	0.41	0.42	0.43	0.44	0.45	0.46	0.47	0.48	0.49	0.5	0.51	0.52	0.53	0.54	0.55	0.56	0.57	0.58	0.59	0.6	0.61	0.62	0.63	0.64	0.65	0.66	0.67	0.68	0.69	0.7	0.71	0.72	0.73	0.74	0.75	0.76	0.77	0.78	0.79	0.8	0.81	0.82	0.83	0.84	0.85	0.86	0.87	0.88	0.89	0.9	0.91	0.92	0.93	0.94	0.95	0.96	0.97	0.98	0.99	1	1.01	1.02	1.03	1.04	1.05	1.06	1.07	1.08	1.09	1.1	1.11	1.12	1.13	1.14	1.15	1.16	1.17	1.18	1.19	1.2	1.21	1.22	1.23	1.24	1.25	1.26	1.27	1.28	1.29	1.3	1.31	1.32	1.33	1.34	1.35	1.36	1.37	1.38	1.39	1.4	1.41	1.42	1.43	1.44	1.45	1.46	1.47	1.48	1.49	1.5	1.51	1.52	1.53	1.54	1.55	1.56	1.57	1.58	1.59	1.6	1.61	1.62	1.63	1.64	1.65	1.66	1.67	1.68	1.69	1.7	1.71	1.72	1.73	1.74	1.75	1.76	1.77	1.78	1.79	1.8	1.81	1.82	1.83	1.84	1.85	1.86	1.87	1.88	1.89	1.9	1.91	1.92	1.93	1.94	1.95	1.96	1.97	1.98	1.99	2	2.01	2.02	2.03	2.04	2.05	2.06	2.07	2.08	2.09	2.1	2.11	2.12	2.13	2.14	2.15	2.16	2.17	2.18	2.19	2.2	2.21	2.22	2.23	2.24	2.25	2.26	2.27	2.28	2.29	2.3	2.31	2.32	2.33	2.34	2.35	2.36	2.37	2.38	2.39	2.4	2.41	2.42	2.43	2.44	2.45	2.46	2.47	2.48	2.49	2.5	2.51	2.52	2.53	2.54	2.55	2.56	2.57	2.58	2.59	2.6	2.61	2.62	2.63	2.64	2.65	2.66	2.67	2.68	2.69	2.7	2.71	2.72	2.73	2.74	2.75	2.76	2.77	2.78	2.79	2.8	2.81	2.82	2.83	2.84	2.85	2.86	2.87	2.88	2.89	2.9	2.91	2.92	2.93	2.94	2.95	2.96	2.97	2.98	2.99	3	3.01	3.02	3.03	3.04	3.05	3.06	3.07	3.08	3.09	3.1	3.11	3.12	3.13	3.14	3.15	3.16	3.17	3.18	3.19	3.2	3.21	3.22	3.23	3.24	3.25	3.26	3.27	3.28	3.29	3.3	3.31	3.32	3.33	3.34	3.35	3.36	3.37	3.38	3.39	3.4	3.41	3.42	3.43	3.44	3.45	3.46	3.47	3.48	3.49	3.5	3.51	3.52	3.53	3.54	3.55	3.56	3.57	3.58	3.59	3.6	3.61	3.62	3.63	3.64	3.65	3.66	3.67	3.68	3.69	3.7	3.71	3.72	3.73	3.74	3.75	3.76	3.77	3.78	3.79	3.8	3.81	3.82	3.83	3.84	3.85	3.86	3.87	3.88	3.89	3.9	3.91	3.92	3.93	3.94	3.95	3.96	3.97	3.98	3.99	4	4.01	4.02	4.03	4.04	4.05	4.06	4.07	4.08	4.09	4.1	4.11	4.12	4.13	4.14	4.15	4.16	4.17	4.18	4.19	4.2	4.21	4.22	4.23	4.24	4.25	4.26	4.27	4.28	4.29	4.3	4.31	4.32	4.33	4.34	4.35	4.36	4.37	4.38	4.39	4.4	4.41	4.42	4.43	4.44	4.45	4.46	4.47	4.48	4.49	4.5	4.51	4.52	4.53	4.54	4.55	4.56	4.57	4.58	4.59	4.6	4.61	4.62	4.63	4.64	4.65	4.66	4.67	4.68	4.69	4.7	4.71	4.72	4.73	4.74	4.75	4.76	4.77	4.78	4.79	4.8	4.81	4.82	4.83	4.84	4.85	4.86	4.87	4.88	4.89	4.9	4.91	4.92	4.93	4.94	4.95	4.96	4.97	4.98	4.99	5	5.01	5.02	5.03	5.04	5.05	5.06	5.07	5.08	5.09	5.1	5.11	5.12	5.13	5.14	5.15	5.16	5.17	5.18	5.19	5.2	5.21	5.22	5.23	5.24	5.25	5.26	5.27	5.28	5.29	5.3	5.31	5.32	5.33	5.34	5.35	5.36	5.37	5.38	5.39	5.4	5.41	5.42	5.43	5.44	5.45	5.46	5.47	5.48	5.49	5.5	5.51	5.52	5.53	5.54	5.55	5.56	5.57	5.58	5.59	5.6	5.61	5.62	5.63	5.64	5.65	5.66	5.67	5.68	5.69	5.7	5.71	5.72	5.73	5.74	5.75	5.76	5.77	5.78	5.79	5.8	5.81	5.82	5.83	5.84	5.85	5.86	5.87	5.88	5.89	5.9	5.91	5.92	5.93	5.94	5.95	5.96	5.97	5.98	5.99	6	6.01	6.02	6.03	6.04	6.05	6.06	6.07	6.08	6.09	6.1	6.11	6.12	6.13	6.14	6.15	6.16	6.17	6.18	6.19	6.2	6.21	6.22	6.23	6.24	6.25	6.26	6.27	6.28	6.29	6.3	6.31	6.32	6.33	6.34	6.35	6.36	6.37	6.38	6.39	6.4	6.41	6.42	6.43	6.44	6.45	6.46	6.47	6.48	6.49	6.5	6.51	6.52	6.53	6.54	6.55	6.56	6.57	6.58	6.59	6.6	6.61	6.62	6.63	6.64	6.65	6.66	6.67	6.68	6.69	6.7	6.71	6.72	6.73	6.74	6.75	6.76	6.77	6.78	6.79	6.8	6.81	6.82	6.83	6.84	6.85	6.86	6.87	6.88	6.89	6.9	6.91	6.92	6.93	6.94	6.95	6.96	6.97	6.98	6.99	7	7.01	7.02	7.03	7.04	7.05	7.06	7.07	7.08	7.09	7.1	7.11	7.12	7.13	7.14	7.15	7.16	7.17	7.18	7.19	7.2	7.21	7.22	7.23	7.24	7.25	7.26	7.27	7.28	7.29	7.3	7.31	7.32	7.33	7.34	7.35	7.36	7.37	7.38	7.39	7.4	7.41	7.42	7.43	7.44	7.45	7.46	7.47	7.48	7.49	7.5	7.51	7.52	7.53	7.54	7.55	7.56	7.57	7.58	7.59	7.6	7.61	7.62	7.63	7.64	7.65	7.66	7.67	7.68	7.69	7.7	7.71	7.72	7.73	7.74	7.75	7.76	7.77	7.78	7.79	7.8	7.81	7.82	7.83	7.84	7.85	7.86	7.87	7.88	7.89	7.9	7.91	7.92	7.93	7.94	7.95	7.96	7.97	7.98	7.99	8	8.01	8.02	8.03	8.04	8.05	8.06	8.07	8.08	8.09	8.1	8.11	8.12	8.13	8.14	8.15	8.16	8.17	8.18	8.19	8.2	8.21	8.22	8.23	8.24	8.25	8.26	8.27	8.28	8.29	8.3	8.31	8.32	8.33	8.34	8.35	8.36	8.37	8.38	8.39	8.4	8.41	8.42	8.43	8.44	8.45	8.46	8.47	8.48	8.49	8.5	8.51	8.52	8.53	8.54	8.55	8.56	8.57	8.58	8.59	8.6	8.61	8.62	8.63	8.64	8.65	8.66	8.67	8.68	8.69	8.7	8.71	8.72	8.73	8.74	8.75	8.76	8.77	8.78	8.79	8.8	8.81	8.82	8.83	8.84	8.85	8.86	8.87	8.88	8.89	8.9	8.91	8.92	8.93	8.94	8.95	8.96	8.97	8.98	8.99	9	9.01	9.02	9.03	9.04	9.05	9.06	9.07	9.08	9.09	9.1	9.11	9.12	9.13	9.14	9.15	9.16	9.17	9.18	9.19	9.2	9.21	9.22	9.23	9.24	9.25	9.26	9.27	9.28	9.29	9.3	9.31	9.32	9.33	9.34	9.35	9.36	9.37	9.38	9.39	9.4	9.41	9.42	9.43	9.44	9.45	9.46	9.47	9.48	9.49	9.5	9.51	9.52	9.53	9.54	9.55	9.56	9.57	9.58	9.59	9.6	9.61	9.62	9.63	9.64	9.65	9.66	9.67	9.68	9.69	9.7	9.71	9.72	9.73	9.74	9.75	9.76	9.77	9.78	9.79	9.8	9.81	9.82	9.83	9.84	9.85	9.86	9.87	9.88	9.89	9.9	9.91	9.92	9.93	9.94	9.95	9.96	9.97	9.98	9.99	10	10.01	10.02	10.03	10.04	10.05	10.06	10.07	10.08	10.09	10.1	10.11	10.12	10.13	10.14	10.15	10.16	10.17	10.18	10.19	10.2	10.21	10.22	10.23	10.24	10.25	10.26	10.27	10.28	10.29	10.3	10.31	10.32	10.33	10.34	10.35	10.36	10.37	10.38	10.39	10.4	10.41	10.42	10.43	10.44	10.45	10.46	10.47	10.48	10.49	10.5	10.51	10.52	10.53	10.54	10.55	10.56	10.57	10.58	10.59	10.6	10.61	10.62	10.63	10.64	10.65	10.66	10.67	10.68	10.69	10.7	10.71	10.72	10.73	10.74	10.75	10.76	10.77	10.78	10.79	10.8	10.81	10.82	10.83	10.84	10.85	10.86	10.87	10.88	10.89	10.9	10.91	10.92	10.93	10.94	10.95	10.96	10.97	10.98	10.99	11	11.01	11.02	11.03	11.04	11.05	11.06	11.07	11.08	11.09	11.1	11.11	11.12	11.13	11.14	11.15	11.16	11.17	11.18	11.19	11.2	11.21	11.22	11.23	11.24	11.25	11.26	11.27	11.28	11.29	11.3	11.31	11.32	11.33	11.34	11.35	11.36	11.37	11.38	11.39	11.4	11.41	11.42	11.43	11.44	11.45	11.46	11.47	11.48	11.49	11.5	11.51	11.52	11.53	11.54	11.55	11.56	11.57	11.58	11.59	11.6	11.61	11.62	11.63	11.64	11.65	11.66	11.67	11.68	11.69	11.7	11.71	11.72	11.73	11.74	11.75	11.76	11.77	11.78	11.79	11.8	11.81	11.82	11.83	11.84	11.85	11.86	11.87	11.88	11.89	11.9	11.91	11.92	11.93	11.94	11.95	11.96	11.97	11.98	11.99	12	12.01	12.02	12.03	12.04	12.05	12.06	12.07	12.08	12.09	12.1	12.11	12.12	12.13	12.14	12.15	12.16	12.17	12.18	12.19	12.2	12.21	12.22	12.23	12.24	12.25	12.26	12.27	12.28	12.29	12.3	12.31	12.32	12.33	12.34	12.35	12.36	12.37	12.38	12.39	12.4	12.41	12.42	12.43	12.44	12.45	12.46	12.47	12.48	12.49	12.5	12.51	12.52	12.53	12.54	12.55	12.56	12.57	12.58	12.59	12.6	12.61	12.62	12.63	12.64	12.65	12.66	12.67	12.68	12.69	12.7	12.71	12.72	12.73	12.74	12.75	12.76	12.77	12.78	12.79	12.8	12.81	12.82	12.83	12.84	12.85	12.86	12.87	12.88	12.89	12.9	12.91	12.92	12.93	12.94	12.95	12.96	12.97	12.98	12.99	13	13.01	13.02	13.03	13.04	13.05	13.06	13.07	13.08	13.09	13.1	13.11	13.12	13.13	13.14	13.15	13.16	13.17	13.18	13.19	13.2	13.21	13.22	13.23	13.24	13.25	13.26	13.27	13.28	13.29	13.3	13.31	13.32	13.33	13.34	13.35	13.36	13.37	13.38	13.39	13.4	13.41	13.42	13.43	13.44	13.45	13.46	13.47	13.48	13.49	13.5	13.51	13.52	13.53	13.54	13.55	13.56	13.57	13.58	13.59	13.6	13.61	13.62	13.63	13.64	13.65	13.66	13.67	13.68	13.69	13.7	13.71	13.72	13.73	13.74	13.75	13.76	13.77	13.78	13.79	13.8	13.81	13.82	13.83	13.84	13.85	13.86	13.87	13.88	13.89	13.9	13.91	13.92	13.93	13.94	13.95	13.96	13.97	13.98	13.99	14	14.01	14.02	14.03	14.04	14.05	14.06	14.07	14.08	14.09	14.1	14.11	14.12	14.13	14.14	14.15	14.16	14.17	14.18	14.19	14.2	14.21	14.22	14.23	14.24	14.25	14.26	14.27	14.28	14.29	14.3	14.31	14.32	14.33	14.34	14.35	14.36	14.37	14.38	14.39	14.4	14.41	14.42	14.43	14.44	14.45	14.46	14.47	14.48	14.49	14.5	14.51	14.52	14.53	14.54	14.55	14.56	14.57	14.58	14.59	14.6	14.61	14.62	14.63	14.64	14.65	14.66	14.67	14.68	14.69	14.7	14.71	14.72	14.73	14.74	14.75	14.76	14.77	14.78	14.79	14.8	14.81	14.82	14.83	14.84	14.85	14.86	14.87	14.88	14.89	14.9	14.91	14.92	14.93	14.94	14.95	14.96	14.97	14.98	14.99	15	15.01	15.02	15.03	15.04	15.05	15.06	15.07	15.08	15.09	15.1	15.11	15.12	15.13	15.14	15.15	15.16	15.17	15.18	15.19	15.2	15.21	15.22	15.23	15.24	15.25	15.26	15.27	15.28	15.29	15.3	15.31	15.32	15.33	15.34	15.35	15.36	15.37	15.38	15.39	15.4	15.41	15.42	15.43	15.44	15.45	15.46	15.47	15.48	15.49	15.5	15.51	15.52	15.53	15.54	15.55	15.56	15.57	15.58	15.59	15.6	15.61	15.62	15.63	15.64	15.65	15.66	15.67	15.68	15.69	15.7	15.71	15.72	15.73	15.74	15.75	15.76	15.77	15.78	15.79	15.8	15.81	15.82	15.83	15.84	15.85	15.86	15.87	15.88	15.89	15.9	15.91	15.92	15.93	15.94	15.95	15.96	15.97	15.98	15.99	16	16.01	16.02	16.03	16.04	16.05	16.06	16.07	16.08	16.09	16.1	16.11	16.12	16.13	16.14	16.15	16.16	16.17	16.18	16.19	16.2	16.21	16.22	16.23	16.24	16.25	16.26	16.27	16.28	16.29	16.3	16.31	16.32	16.33	16.34	16.35	16.36	16.37	16.38	16.39	16.4	16.41	16.42	16.43	16.44	16.45	16.46	16.47	16.48	16.49	16.5	16.51	16.52	16.53	16.54	16.55	16.56	16.57	16.58	16.59	16.6	16.61	16.62	16.63	16.64	16.65	16.66	16.67	16.68	16.69	16.7	16.71	16.72	16.73	16.74	16.75	16.76	16.77	16.78	16.79	16.8	16.81	16.82	16.83	16.84	16.85	16.86	16.87	16.88	16.89	16.9	16.91	16.92	16.93	16.94	16.95	16.96	16.97	16.98	16.99	17	17.01	17.02	17.03	17.04	17.05	17.06	17.07	17.08	17.09	17.1	17.11	17.12	17.13	17.14	17.15	17.16	17.17	17.18	17.19	17.2	17.21	17.22	17.23	17.24	17.25	17.26	17.27	17.28	17.29	17.3	17.31	17.32	17.33	17.34	17.35	17.36	17.37	17.38	17.39	17.4	17.41	17.42	17.43	17.44	17.45	17.46	17.47	17.48	17.49	17.5	17.51	17.52	17.53	17.54	17.55	17.56	17.57	17.58	17.59	17.6	17.61	17.62	17.63	17.64	17.65	17.66	17.67	17.68	17.69	17.7	17.71	17.72	17.73	17.74	17.75	17.76	17.77	17.78	17.79	17.8	17.81	17.82	17.83	17.84	17.85	17.86	17.87	17.88	17.89	17.9	17.91	17.92	17.93	17.94	17.95	17.96	17.97	17.98	17.99	18	18.01	18.02	18.03	18.04	18.05	18.06	18.07	18.08	18.09	18.1	18.11	18.12	18.13	18.14	18.15	18.16	18.17	18.18	18.19	18.2	18.21	18.22	18.23	18.24	18.25	18.26	18.27	18.28	18.29	18.3	18.31	18.32	18.33	18.34	18.35	18.36	18.37	18.38	18.39	18.4	18.41	18.42	18.43	18.44	18.45	18.46	18.47	18.48	18.49	18.5	18.51	18.52	18.53	18.54	18.55	18.56	18.57	18.58	18.59	18.6	18.61	18.62	18.63	18.64	18.65	18.66	18.67	18.68	18.69	18.7	18.71	18.72	18.73	18.74	18.75	18.76	18.77	18.78	18.79	18.8	18.81	18.82	18.83	18.84	18.85	18.86	18.87	18.88	18.89	18.9	18.91	18.92	18.93	18.94	18.95	18.96	18.97	18.98	18.99	19	19.01	19.02	19.03	19.04	19.05	19.06	19.07	19.08	19.09	19.1	19.11	19.12	19.13	19.14	19.15	19.16	19.17	19.18	19.19	19.2	19.21	19.22	19.23	19.24	19.25	19.26	19.27	19.28	19.29	19.3	19.31	19.32	19.33	19.34	19.35	19.36	19.37	19.38	19.39	19.4	19.41	19.42	19.43	19.44	19.45	19.46	19.47	19.48	19.49	19.5	19.51	19.52	19.53	19.54	19.55	19.56	19.57	19.58	19.59	19.6	19.61	19.62	19.63	19.64	19.65	19.66	19.67	19.68	19.69	19.7	19.71	19.72	19.73	19.74	19.75	19.76	19.77	19.78	19.79	19.8	19.81	19.82	19.83	19.84	19.85	19.86	19.87	19.88	19.89	19.9	19.91	19.92	19.93	19.94	19.95	19.96	19.97	19.98	19.99	20	20.01	20.02	20.03	20.04	20.05	20.06	20.07	20.08	20.09	20.1	20.11	20.12	20.13	20.14	20.15	20.16	20.17	20.18	20.19	20.2	20.21	20.22	20.23	20.24	20.25	20.26	20.27	20.28	20.29	20.3	20.31	20.32	20.33	20.34	20.35	20.36	20.37	20.38	20.39	20.4	20.41	20.42	20.43	20.44	20.45	20.46	20.47	20.48	20.49	20.5	20.51	20.52	20.53	20.54	20.55	20.56	20.57	20.58	20.59	20.6	20.61	20.62	20.63	20.64	20.65	20.66	20.67	20.68	20.69	20.7	20.71	20.72	20.73	20.74	20.75	20.76	20.77	20.78	20.79	20.8	20.81	20.82	20.83	20.84	20.85	20.86	20.87	20.88	20.89	20.9	20.91	20.92	20.93	20.94	20.95	20.96	20.97	20.98	20.99	21	21.01	21.02	21.03	21.04	21.05	21.06	21.07	21.08	21.09	21.1	21.11	21.12	21.13	21.14	21.15	21.16	21.17	21.18	21.19	21.2	21.21	21.22	21.23	21.24	21.25	21.26	21.27	21.28	21.29	21.3	21.31	21.32	21.33	21.34	21.35	21.36	21.37	21.38	21.39	21.4	21.41	21.42	21.43	21.44	21.45	21.46	21.47	21.48	21.49	21.5	21.51	21.52	21.53	21.54	21.55	21.56	21.57	21.58	21.59	21.6	21.61	21.62	21.63	21.64	21.65	21.66	21.67	21.68	21.69	21.7	21.71	21.72	21.73	21.74	21.75	21.76	21.77	21.78	21.79	21.8	21.81	21.82	21.83	21.84	21.85	21.86	21.87	21.88	21.89	21.9	21.91	21.92	21.93	21.94	21.95	21.96	21.97	21.98	21.99	22	22.01	22.02	22.03	22.04	22.05	22.06	22.07	22.08	22.09	22.1	22.11	22.12	22.13	22.14	22.15	22.16	22.17	22.18	22.19	22.2	22.21	22.22	22.23	22.24	22.25	22.26	22.27	22.28	22.29	22.3	22.31	22.32	22.33	22.34	22.35	22.36	22.37	22.38	22.39	22.4	22.41	22.42	22.43	22.44	22.45	22.46	22.47	22.48	22.49	22.5	22.51	22.52	22.53	22.54	22.55	22.56	22.57	22.58	22.59	22.6	22.61	22.62	22.63	22.64	22.65	22.66	22.67	22.68	22.69	22.7	22.71	22.72	22.73	22.74	22.75	22.76	22.77	22.78	22.79	22.8	22.81	22.82	22.83	22.84	22.85	22.86	22.87	22.88	22.89	22.9	22.91	22.92	22.93	22.94	22.95	22.96	22.97	22.98	22.99	23	23.01	23.02	23.03	23.04	23.05	23.06	23.07	23.08	23.09	23.1	23.11	23.12	23.13	23.14	23.15	23.16	23.17	23.18	23.19	23.2	23.21	23.22	23.23	23.24	23.25	23.26	23.27	23.28	23.29	23.3	23.31	23.32	23.33	23.34	23.35	23.36	23.37	23.38	23.39	23.4	23.41	23.42	23.43	23.44	23.45	23.46	23.47	23.48	23.49	23.5	23.51	23.52	23.53	23.54	23.55	23.56	23.57	23.58	23.59	23.6	23.61	23.62	23.63	23.64	23.65	23.66	23.67	23.68	23.69	23.7	23.71	23.72	23.73	23.74	23.75	23.76	23.77	23.78	23.79	23.8	23.81	23.82	23.83	23.84	23.85	23.86	23.87	23.88	23.89	23.9	23.91	23.92	23.93	23.94	23.95	23.96	23.97	23.98	23.99	24	24.01	24.02	24.03	24.04	24.05	24.06	24.07	24.08	24.09	24.1	24.11	24.12	24.13	24.14	24.15	24.16	24.17	24.18	24.19	24.2	24.21	24.22	24.23	24.24	24.25	24.26	24.27	24.28	24.29	24.3	24.31	24.32	24.33	24.34	24.35	24.36	24.37	24.38	24.39	24.4	24.41	24.42	24.43	24.44	24.45	24.46	24.47	24.48	24.49	24.5	24.51	24.52	24.53	24.54	24.55	24.56	24.57	24.58	24.59	24.6	24.61	24.62	24.63	24.64	24.65	24.66	24.67	24.68	24.69	24.7	24.71	24.72	24.73	24.74	24.75	24.76	24.77	24.78	24.79	24.8	24.81	24.82	24.83	24.84	24.85	24.86	24.87	24.88	24.89	24.9	24.91	24.92	24.93	24.94	24.95	24.96	24.97	24.98	24.99	25	25.01	25.02	25.03	25.04	25.05	25.06	25.07	25.08	25.09	25.1	25.11	25.12	25.13	25.14	25.15	25.16	25.17	25.18	25.19	25.2	25.21	25.22	25.23	25.24	25.25	25.26	25.27	25.28	25.29	25.3	25.31	25.32	25.33	25.34	25.35	25.36	25.37	25.38	25.39	25.4	25.41	25.42	25.43	25.44	25.45	25.46	25.47	25.48	25.49	25.5	25.51	25.52	25.53	25.54	25.55	25.56	25.57	25.58	25.59	25.6	25.61	25.62	25.63	25.64	25.65	25.66	25.67	25.68	25.69	25.7	25.71	25.72	25.73	25.74	25.75	25.76	25.77	25.78	25.79	25.8	25.81	25.82	25.83	25.84	25.85	25.86	25.87	25.88	25.89	25.9	25.91	25.92	25.93	25.94	25.95	25.96	25.97	25.98	25.99	26	26.01	26.02	26.03	26.04	26.05	26.06	26.07	26.08	26.09	26.1	26.11	26.12	26.13	26.14	26.15	26.16	26.17	26.18	26.19	26.2	26.21	26.22	26.23	26.24	26.25	26.26	26.27	26.28	26.29	26.3	26.31	26.32	26.33	26.34	26.35	26.36	26.37	26.38	26.39	26.4	26.41	26.42	26.43	26.44	26.45	26.46	26.47	26.48	26.49	26.5	26.51	26.52	26.53	26.54	26.55	26.56	26.57	26.58	26.59	26.6	26.61	26.62	26.63	26.64	26.65	26.66	26.67	26.68	26.69	26.7	26.71	26.72	26.73	26.74	26.75	26.76	26.77	26.78	26.79	26.8	26.81	26.82	26.83	26.84	26.85	26.86	26.87	26.88	26.89	26.9	26.91	26.92	26.93	26.94	26.95	26.96	26.97	26.98	26.99	27	27.01	27.02	27.03	27.04	27.05	27.06	27.07	27.08	27.09	27.1	27.11	27.12	27.13	27.14	27.15	27.16	27.17	27.18	27.19	27.2	27.21	27.22	27.23	27.24	27.25	27.26	27.27	27.28	27.29	27.3	27.31	27.32	27.33	27.34	27.35	27.36	27.37	27.38	27.39	27.4	27.41	27.42	27.43	27.44	27.45	27.46	27.47	27.48	27.49	27.5	27.51	27.52	27.53	27.54	27.55	27.56	27.57	27.58	27.59	27.6	27.61	27.62	27.63	27.64	27.65	27.66	27.67	27.68	27.69	27.7	27.71	27.72	27.73	27.74	27.75	27.76	27.77	27.78	27.79	27.8	27.81	27.82	27.83	27.84	27.85	27.86	27.87	27.88	27.89	27.9	27.91	27.92	27.93	27.94	27.95	27.96	27.97	27.98	27.99	28	28.01	28.02	28.03	28.04	28.05	28.06	28.07	28.08	28.09	28.1	28.11	28.12	28.13	28.14	28.15	28.16	28.17	28.18	28.19	28.2	28.21	28.22	28.23	28.24	28.25	28.26	28.27	28.28	28.29	28.3	28.31	28.32	28.33	28.34	28.35	28.36	28.37	28.38	28.39	28.4	28.41	28.42	28.43	28.44	28.45	28.46	28.47	28.48	28.49	28.5	28.51	28.52	28.53	28.54	28.55	28.56	28.57	28.58	28.59	28.6	28.61	28.62	28.63	28.64	28.65	28.66	28.67	28.68	28.69	28.7	28.71	28.72	28.73	28.74	28.75	28.76	28.77	28.78	28.79	28.8	28.81	28.82	28.83	28.84	28.85	28.86	28.87	28.88	28.89	28.9	28.91	28.92	28.93	28.94	28.95	28.96	28.97	28.98	28.99	29	29.01	29.02	29.03	29.04	29.05	29.06	29.07	29.08	29.09	29.1	29.11	29.12	29.13	29.14	29.15	29.16	29.17	29.18	29.19	29.2	29.21	29.22	29.23	29.24	29.25	29.26	29.27	29.28	29.29	29.3	29.31	29.32	29.33	29.34	29.35	29.36	29.37	29.38	29.39	29.4	29.41	29.42	29.43	29.44	29.45	29.46	29.47	29.48	29.49	29.5	29.51	29.52	29.53	29.54	29.55	29.56	29.57	29.58	29.59	29.6	29.61	29.62	29.63	29.64	29.65	29.66	29.67	29.68	29.69	29.7	29.71	29.72	29.73	29.74	29.75	29.76	29.77	29.78	29.79	29.8	29.81	29.82	29.83	29.84	29.85	29.86	29.87	29.88	29.89	29.9	29.91	29.92	29.93	29.94	29.95	29.96	29.97	29.98	29.99	30	30.01	30.02	30.03	30.04	30.05	30.06	30.07	30.08	30.09	30.1	30.11	30.12	30.13	30.14	30.15	30.16	30.17	30.18	30.19	30.2	30.21	30.22	30.23	30.24	30.25	30.26	30.27	30.28	30.29	30.3	30.31	30.32	30.33	30.34	30.35	30.36	30.37	30.38	30.39	30.4	30.41	30.42	30.43	30.44	30.45	30.46	30.47	30.48	30.49	30.5	30.51	30.52	30.53	30.54	30.55	30.56	30.57	30.58	30.59	30.6	30.61	30.62	30.63	30.64	30.65	30.66	30.67	30.68	30.69	30.7	30.71	30.72	30.73	30.74	30.75	30.76	30.77	30.78	30.79	30.8	30.81	30.82	30.83	30.84	30.85	30.86	30.87	30.88	30.89	30.9	30.91	30.92	30.93	30.94	30.95	30.96	30.97	30.98	30.99	31	31.01	31.02	31.03	31.04	31.05	31.06	31.07	31.08	31.09	31.1	31.11	31.12	31.13	31.14	31.15	31.16	31.17	31.18	31.19	31.2	31.21	31.22	31.23	31.24	31.25	31.26	31.27	31.28	31.29	31.3	31.31	31.32	31.33	31.34	31.35	31.36	31.37	31.38	31.39	31.4	31.41	31.42	31.43	31.44	31.45	31.46	31.47	31.48	31.49	31.5	31.51	31.52	31.53	31.54	31.55	31.56	31.57	31.58	31.59	31.6	31.61	31.62	31.63	31.64	31.65	31.66	31.67	31.68	31.69	31.7	31.71	31.72	31.73	31.74	31.75	31.76	31.77	31.78	31.79	31.8	31.81	31.82	31.83	31.84	31.85	31.86	31.87	31.88	31.89	31.9	31.91	31.92	31.93	31.94	31.95	31.96	31.97	31.98	31.99	32	32.01	32.02	32.03	32.04	32.05	32.06	32.07	32.08	32.09	32.1	32.11	32.12	32.13	32.14	32.15	32.16	32.17	32.18	32.19	32.2	32.21	32.22	32.23	32.24	32.25	32.26	32.27	32.28	32.29	32.3	32.31	32.32	32.33	32.34	32.35	32.36	32.37	32.38	32.39	32.4	32.41	32.42	32.43	32.44	32.45	32.46	32.47	32.48	32.49	32.5	32.51	32.52	32.53	32.54	32.55	32.56	32.57	32.58	32.59	32.6	32.61	32.62	32.63	32.64	32.65	32.66	32.67	32.68	32.69	32.7	32.71	32.72	32.73	32.74	32.75	32.76	32.77	32.78	32.79	32.8	32.81	32.82	32.83	32.84	32.85	32.86	32.87	32.88	32.89	32.9	32.91	32.92	32.93	32.94	32.95	32.96	32.97	32.98	32.99	33	33.01	33.02	33.03	33.04	33.05	33.06	33.07	33.08	33.09	33.1	33.11	33.12	33.13	33.14	33.15	33.16	33.17	33.18	33.19	33.2	33.21	33.22	33.23	33.24	33.25	33.26	33.27	33.28	33.29	33.3	33.31	33.32	33.33	33.34	33.35	33.36	33.37	33.38	33.39	33.4	33.41	33.42	33.43	33.44	33.45	33.46	33.47	33.48	33.49	33.5	33.51	33.52	33.53	33.54	33.55	33.56	33.57	33.58	33.59	33.6	33.61	33.62	33.63	33.64	33.65	33.66	33.67	33.68	33.69	33.7	33.71	33.72	33.73	33.74	33.75	33.76	33.77	33.78	33.79	33.8	33.81	33.82	33.83	33.84	33.85	33.86	33.87	33.88	33.89	33.9	33.91	33.92	33.93	33.94	33.95	33.96	33.97	33.98	33.99	34	34.01	34.02	34.03	34.04	34.05	34.06	34.07	34.08	34.09	34.1	34.11	34.12	34.13	34.14	34.15	34.16	34.17	34.18	34.19	34.2	34.21	34.22	34.23	34.24	34.25	34.26	34.27	34.28	34.29	34.3	34.31	34.32	34.33	34.34	34.35	34.36	34.37	34.38	34.39	34.4	34.41	34.42	34.43	34.44	34.45	34.46	34.47	34.48	34.49	34.5	34.51	34.52	34.53	34.54	34.55	34.56	34.57	34.58	34.59	34.6	34.61	34.62	34.63	34.64	34.65	34.66	34.67	34.68	34.69	34.7	34.71	34.72	34.73	34.74	34.75	34.76	34.77	34.78	34.79	34.8	34.81	34.82	34.83	34.84	34.85	34.86	34.87	34.88	34.89	34.9	34.91	34.92	34.93	34.94	34.95	34.96	34.97	34.98	34.99	35	35.01	35.02	35.03	35.04	35.05	35.06	35.07	35.08	35.09	35.1	35.11	35.12	35.13	35.14	35.15	35.16	35.17	35.18	35.19	35.2	35.21	35.22	35.23	35.24	35.25	35.26	35.27	35.28	35.29	35.3	35.31	35.32	35.33	35.34	35.35	35.36	35.37	35.38	35.39	35.4	35.41	35.42	35.43	35.44	35.45	35.46	35.47	35.48	35.49	35.5	35.51	35.52	35.53	35.54	35.55	35.56	35.57	35.58	35.59	35.6	35.61	35.62	35.63	35.64	35.65	35.66	35.67	35.68	35.69	35.7	35.71	35.72	35.73	35.74	35.75	35.76	35.77	35.78	35.79	35.8	35.81	35.82	35.83	35.84	35.85	35.86	35.87	35.88	35.89	35.9	35.91	35.92	35.93	35.94	35.95	35.96	35.97	35.98	35.99	36	36.01	36.02	36.03	36.04	36.05	36.06	36.07	36.08	36.09	36.1	36.11	36.12	36.13	36.14	36.15	36.16	36.17	36.18	36.19	36.2	36.21	36.22	36.23	36.24	36.25	36.26	36.27	36.28	36.29	36.3	36.31	36.32	36.33	36.34	36.35	36.36	36.37	36.38	36.39	36.4	36.41	36.42	36.43	36.44	36.45	36.46	36.47	36.48	36.49	36.5	36.51	36.52	36.53	36.54	36.55	36.56	36.57	36.58	36.59	36.6	36.61	36.62	36.63	36.64	36.65	36.66	36.67	36.68	36.69	36.7	36.71	36.72	36.73	36.74	36.75	36.76	36.77	36.78	36.79	36.8	36.81	36.82	36.83	36.84	36.85	36.86	36.87	36.88	36.89	36.9	36.91	36.92	36.93	36.94	36.95	36.96	36.97	36.98	36.99	37	37.01	37.02	37.03	37.04	37.05	37.06	37.07	37.08	37.09	37.1	37.11	37.12	37.13	37.14	37.15	37.16	37.17	37.18	37.19	37.2	37.21	37.22	37.23	37.24	37.25	37.26	37.27	37.28	37.29	37.3	37.31	37.32	37.33	37.34	37.35	37.36	37.37	37.38	37.39	37.4	37.41	37.42	37.43	37.44	37.45	37.46	37.47	37.48	37.49	37.5	37.51	37.52	37.53	37.54	37.55	37.56	37.57	37.58	37.59	37.6	37.61	37.62	37.63	37.64	37.65	37.66	37.67	37.68	37.69	37.7	37.71	37.72	37.73	37.74	37.75	37.76	37.77	37.78	37.79	37.8	37.81	37.82	37.83	37.84	37.85	37.86	37.87	37.88	37.89	37.9	37.91	37.92	37.93	37.94	37.95	37.96	37.97	37.98	37.99	38	38.01	38.02	38.03	38.04	38.05	38.06	38.07	38.08	38.09	38.1	38.11	38.12	38.13	38.14	38.15	38.16	38.17	38.18	38.19	38.2	38.21	38.22	38.23	38.24	38.25	38.26	38.27	38.28	38.29	38.3	38.31	38.32	38.33	38.34	38.35	38.36	38.37	38.38	38.39	38.4	38.41	38.42	38.43	38.44	38.45	38.46	38.47	38.48	38.49	38.5	38.51	38.52	38.53	38.54	38.55	38.56	38.57	38.58	38.59	38.6	38.61	38.62	38.63	38.64	38.65	38.66	38.67	38.68	38.69	38.7	38.71	38.72	38.73	38.74	38.75	38.76	38.77	38.78	38.79	38.8	38.81	38.82	38.83	38.84	38.85	38.86	38.87	38.88	38.89	38.9	38.91	38.92	38.93	38.94	38.95	38.96	38.97	38.98	38.99	39	39.01	39.02	39.03	39.04	39.05	39.06	39.07	39.08	39.09	39.1	39.11	39.12	39.13	39.14	39.15	39.16	39.17	39.18	39.19	39.2	39.21	39.22	39.23	39.24	39.25	39.26	39.27	39.28	39.29	39.3	39.31	39.32	39.33	39.34	39.35	39.36	39.37	39.38	39.39	39.4	39.41	39.42	39.43	39.44	39.45	39.46	39.47	39.48	39.49	39.5	39.51	39.52	39.53	39.54	39.55	39.56	39.57	39.58	39.59	39.6	39.61	39.62	39.63	39.64	39.65	39.66	39.67	39.68	39.69	39.7	39.71	39.72	39.73	39.74	39.75	39.76	39.77	39.78	39.79	39.8	39.81	39.82	39.83	39.84	39.85	39.86	39.87	39.88	39.89	39.9	39.91	39.92	39.93	39.94	39.95	39.96	39.97	39.98	39.99	40	40.01	40.02	40.03	40.04	40.05	40.06	40.07	40.08	40.09	40.1	40.11	40.12	40.13	40.14	40.15	40.16	40.17	40.18	40.19	40.2	40.21	40.22	40.23	40.24	40.25	40.26	40.27	40.28	40.29	40.3	40.31	40.32	40.33	40.34	40.35	40.36	40.37	40.38	40.39	40.4	40.41	40.42	40.43	40.44	40.45	40.46	40.47	40.48	40.49	40.5	40.51	40.52	40.53	40.54	40.55	40.56	40.57	40.58	40.59	40.6	40.61	40.62	40.63	40.64	40.65	40.66	40.67	40.68	40.69	40.7	40.71	40.72	40.73	40.74	40.75	40.76	40.77	40.78	40.79	40.8	40.81	40.82	40.83	40.84	40.85	40.86	40.87	40.88	40.89	40.9	40.91	40.92	40.93	40.94	40.95	40.96	40.97	40.98	40.99	41	41.01	41.02	41.03	41.04	41.05	41.06	41.07	41.08	41.09	41.1	41.11	41.12	41.13	41.14	41.15	41.16	41.17	41.18	41.19	41.2	41.21	41.22	41.23	41.24	41.25	41.26	41.27	41.28	41.29	41.3	41.31	41.32	41.33	41.34	41.35	41.36	41.37	41.38	41.39	41.4	41.41	41.42	41.43	41.44	41.45	41.46	41.47	41.48	41.49	41.5	41.51	41.52	41.53	41.54	41.55	41.56	41.57	41.58	41.59	41.6	41.61	41.62	41.63	41.64	41.65	41.66	41.67	41.68	41.69	41.7	41.71	41.72	41.73	41.74	41.75	41.76	41.77	41.78	41.79	41.8	41.81	41.82	41.83	41.84	41.85	41.86	41.87	41.88	41.89	41.9	41.91	41.92	41.93	41.94	41.95	41.96	41.97	41.98	41.99	42	42.01	42.02	42.03	42.04	42.05	42.06	42.07	42.08	42.09	42.1	42.11	42.12	42.13	42.14	42.15	42.16	42.17	42.18	42.19	42.2	42.21	42.22	42.23	42.24	42.25	42.26	42.27	42.28	42.29	42.3	42.31	42.32	42.33	42.34	42.35	42.36	42.37	42.38	42.39	42.4	42.41	42.42	42.43	42.44	42.45	42.46	42.47	42.48	42.49	42.5	42.51	42.52	42.53	42.54	42.55	42.56	42.57	42.58	42.59	42.6	42.61	42.62	42.63	42.64	42.65	42.66	42.67	42.68	42.69	42.7	42.71	42.72	42.73	42.74	42.75	42.76	42.77	42.78	42.79	42.8	42.81	42.82	42.83	42.84	42.85	42.86	42.87	42.88	42.89	42.9	42.91	42.92	42.93	42.94	42.95	42.96	42.97	42.98	42.99	43	43.01	43.02	43.03	43.04	43.05	43.06	43.07	43.08	43.09	43.1	43.11	43.12	43.13	43.14	43.15	43.16	43.17	43.18	43.19	43.2	43.21	43.22	43.23	43.24	43.25	43.26	43.27	43.28	43.29	43.3	43.31	43.32	43.33	43.34	43.35	43.36	43.37	43.38	43.39	43.4	43.41	43.42	43.43	43.44	43.45	43.46	43.47	43.48	43.49	43.5	43.51	43.52	43.53	43.54	43.55	43.56	43.57	43.58	43.59	43.6	43.61	43.62	43.63	43.64	43.65	43.66	43.67	43.68	43.69	43.7	43.71	43.72	43.73	43.74	43.75	43.76	43.77	43.78	43.79	43.8	43.81	43.82	43.83	43.84	43.85	43.86	43.87	43.88	43.89	43.9	43.91	43.92	43.93	43.94	43.95	43.96	43.97	43.98	43.99	44	44.01	44.02	44.03	44.04	44.05	44.06	44.07	44.08	44.09	44.1	44.11	44.12	44.13	44.14	44.15	44.16	44.17	44.18	44.19	44.2	44.21	44.22	44.23	44.24	44.25	44.26	44.27	44.28	44.29	44.3	44.31	44.32	44.33	44.34	44.35	44.36	44.37	44.38	44.39	44.4	44.41	44.42	44.43	44.44	44.45	44.46	44.47	44.48	44.49	44.5	44.51	44.52	44.53	44.54	44.55	44.56	44.57	44.58	44.59	44.6	44.61	44.62	44.63	44.64	44.65	44.66	44.67	44.68	44.69	44.7	44.71	44.72	44.73	44.74	44.75	44.76	44.77	44.78	44.79	44.8	44.81	44.82	44.83	44.84	44.85	44.86	44.87	44.88	44.89	44.9	44.91	44.92	44.93	44.94	44.95	44.96	44.97	44.98	44.99	45	45.01	45.02	45.03	45.04	45.05	45.06	45.07	45.08	45.09	45.1	45.11	45.12	45.13	45.14	45.15	45.16	45.17	45.18	45.19	45.2	45.21	45.22	45.23	45.24	45.25	45.26	45.27	45.28	45.29	45.3	45.31	45.32	45.33	45.34	45.35	45.36	45.37	45.38	45.39	45.4	45.41	45.42	45.43	45.44	45.45	45.46	45.47	45.48	45.49	45.5	45.51	45.52	45.53	45.54	45.55	45.56	45.57	45.58	45.59	45.6	45.61	45.62	45.63	45.64	45.65	45.66	45.67	45.68	45.69	45.7	45.71	45.72	45.73	45.74	45.75	45.76	45.77	45.78	45.79	45.8	45.81	45.82	45.83	45.84	45.85	45.86	45.87	45.88	45.89	45.9	45.91	45.92	45.93	45.94	45.95	45.96	45.97	45.98	45.99	46	46.01	46.02	46.03	46.04	46.05	46.06	46.07	46.08	46.09	46.1	46.11	46.12	46.13	46.14	46.15	46.16	46.17	46.18	46.19	46.2	46.21	46.22	46.23	46.24	46.25	46.26	46.27	46.28	46.29	46.3	46.31	46.32	46.33	46.34	46.35	46.36	46.37	46.38	46.39	46.4	46.41	46.42	46.43	46.44	46.45	46.46	46.47	46.48	46.49	46.5	46.51	46.52	46.53	46.54	46.55	46.56	46.57	46.58	46.59	46.6	46.61	46.62	46.63	46.64	46.65	46.66	46.67	46.68	46.69	46.7	46.71	46.72	46.73	46.74	46.75	46.76	46.77	46.78	46.79	46.8	46.81	46.82	46.83	46.84	46.85	46.86	46.87	46.88	46.89	46.9	46.91	46.92	46.93	46.94	46.95	46.96	46.97	46.98	46.99	47	47.01	47.02	47.03	47.04	47.05	47.06	47.07	47.08	47.09	47.1	47.11	47.12	47.13	47.14	47.15	47.16	47.17	47.18	47.19	47.2	47.21	47.22	47.23	47.24	47.25	47.26	47.27	47.28	47.29	47.3	47.31	47.32	47.33	47.34	47.35	47.36	47.37	47.38	47.39	47.4	47.41	47.42	47.43	47.44	47.45	47.46	47.47	47.48	47.49	47.5	47.51	47.52	47.53	47.54	47.55	47.56	47.57	47.58	47.59	47.6	47.61	47.62	47.63	47.64	47.65	47.66	47.67	47.68	47.69	47.7	47.71	47.72	47.73	47.74	47.75	47.76	47.77	47.78	47.79	47.8	47.81	47.82	47.83	47.84	47.85	47.86	47.87	47.88	47.89	47.9	47.91	47.92	47.93	47.94	47.95	47.96	47.97	47.98	47.99	48	48.01	48.02	48.03	48.04	48.05	48.06	48.07	48.08	48.09	48.1	48.11	48.12	48.13	48.14	48.15	48.16	48.17	48.18	48.19	48.2	48.21	48.22	48.23	48.24	48.25	48.26	48.27	48.28	48.29	48.3	48.31	48.32	48.33	48.34	48.35	48.36	48.37	48.38	48.39	48.4	48.41	48.42	48.43	48.44	48.45	48.46	48.47	48.48	48.49	48.5	48.51	48.52	48.53	48.54	48.55	48.56	48.57	48.58	48.59	48.6	48.61	48.62	48.63	48.64	48.65	48.66	48.67	48.68	48.69	48.7	48.71	48.72	48.73	48.74	48.75	48.76	48.77	48.78	48.79	48.8	48.81	48.82	48.83	48.84	48.85	48.86	48.87	48.88	48.89	48.9	48.91	48.92	48.93	48.94	48.95	48.96	48.97	48.98	48.99	49	49.01	49.02	49.03	49.04	49.05	49.06	49.07	49.08	49.09	49.1	49.11	49.12	49.13	49.14	49.15	49.16	49.17	49.18	49.19	49.2	49.21	49.22	49.23	49.24	49.25	49.26	49.27	49.28	49.29	49.3	49.31	49.32	49.33	49.34	49.35	49.36	49.37	49.38	49.39	49.4	49.41	49.42	49.43	49.44	49.45	49.46	49.47	49.48	49.49	49.5	49.51	49.52	49.53	49.54	49.55	49.56	49.57	49.58	49.59	49.6	49.61	49.62	49.63	49.64	49.65	49.66	49.67	49.68	49.69	49.7	49.71	49.72	49.73	49.74	49.75	49.76	49.77	49.78	49.79	49.8	49.81	49.82	49.83	49.84	49.85	49.86	49.87	49.88	49.89	49.9	49.91	49.92	49.93	49.94	49.95	49.96	49.97	49.98	49.99	50	50.01	50.02	50.03	50.04	50.05	50.06	50.07	50.08	50.09	50.1	50.11	50.12	50.13	50.14	50.15	50.16	50.17	50.18	50.19	50.2	50.21	50.22	50.23	50.24	50.25	50.26	50.27	50.28	50.29	50.3	50.31	50.32	50.33	50.34	50.35	50.36	50.37	50.38	50.39	50.4	50.41	50.42	50.43	50.44	50.45	50.46	50.47	50.48	50.49	50.5	50.51	50.52	50.53	50.54	50.55	50.56	50.57	50.58	50.59	50.6	50.61	50.62	50.63	50.64	50.65	50.66	50.67	50.68	50.69	50.7	50.71	50.72	50.73	50.74	50.75	50.76	50.77	50.78	50.79	50.8	50.81	50.82	50.83	50.84	50.85	50.86	50.87	50.88	50.89	50.9	50.91	50.92	50.93	50.94	50.95	50.96	50.97	50.98	50.99	51	51.01	51.02	51.03	51.04	51.05	51.06	51.07	51.08	51.09	51.1	51.11	51.12	51.13	51.14	51.15	51.16	51.17	51.18	51.19	51.2	51.21	51.22	51.23	51.24	51.25	51.26	51.27	51.28	51.29	51.3	51.31	51.32	51.33	51.34	51.35	51.36	51.37	51.38	51.39	51.4	51.41	51.42	51.43	51.44	51.45	51.46	51.47	51.48	51.49	51.5	51.51	51.52	51.53	51.54	51.55	51.56	51.57	51.58	51.59	51.6	51.61	51.62	51.63	51.64	51.65	51.66	51.67	51.68	51.69	51.7	51.71	51.72	51.73	51.74	51.75	51.76	51.77	51.78	51.79	51.8	51.81	51.82	51.83	51.84	51.85	51.86	51.87	51.88	51.89	51.9	51.91	51.92	51.93	51.94	51.95	51.96	51.97	51.98	51.99	52	52.01	52.02	52.03	52.04	52.05	52.06	52.07	52.08	52.09	52.1	52.11	52.12	52.13	52.14	52.15	52.16	52.17	52.18	52.19	52.2	52.21	52.22	52.23	52.24	52.25	52.26	52.27	52.28	52.29	52.3	52.31	52.32	52.33	52.34	52.35	52.36	52.37	52.38	52.39	52.4	52.41	52.42	52.43	52.44	52.45	52.46	52.47	52.48	52.49	52.5	52.51	52.52	52.53	52.54	52.55	52.56	52.57	52.58	52.59	52.6	52.61	52.62	52.63	52.64	52.65	52.66	52.67	52.68	52.69	52.7	52.71	52.72	52.73	52.74	52.75	52.76	52.77	52.78	52.79	52.8	52.81	52.82	52.83	52.84	52.85	52.86	52.87	52.88	52.89	52.9	52.91	52.92	52.93	52.94	52.95	52.96	52.97	52.98	52.99	53	53.01	53.02	53.03	53.04	53.05	53.06	53.07	53.08	53.09	53.1	53.11	53.12	53.13	53.14	53.15	53.16	53.17	53.18	53.19	53.2	53.21	53.22	53.23	53.24	53.25	53.26	53.27	53.28	53.29	53.3	53.31	53.32	53.33	53.34	53.35	53.36	53.37	53.38	53.39	53.4	53.41	53.42	53.43	53.44	53.45	53.46	53.47	53.48	53.49	53.5	53.51	53.52	53.53	53.54	53.55	53.56	53.57	53.58	53.59	53.6	53.61	53.62	53.63	53.64	53.65	53.66	53.67	53.68	53.69	53.7	53.71	53.72	53.73	53.74	53.75	53.76	53.77	53.78	53.79	53.8	53.81	53.82	53.83	53.84	53.85	53.86	53.87	53.88	53.89	53.9	53.91	53.92	53.93	53.94	53.95	53.96	53.97	53.98	53.99	54	54.01	54.02	54.03	54.04	54.05	54.06	54.07	54.08	54.09	54.1	54.11	54.12	54.13	54.14	54.15	54.16	54.17	54.18	54.19	54.2	54.21	54.22	54.23	54.24	54.25	54.26	54.27	54.28	54.29	54.3	54.31	54.32	54.33	54.34	54.35	54.36	54.37	54.38	54.39	54.4	54.41	54.42	54.43	54.44	54.45	54.46	54.47	54.48	54.49	54.5	54.51	54.52	54.53	54.54	54.55	54.56	54.57	54.58	54.59	54.6	54.61	54.62	54.63	54.64	54.65	54.66	54.67	54.68	54.69	54.7	54.71	54.72	54.73	54.74	54.75	54.76	54.77	54.78	54.79	54.8	54.81	54.82	54.83	54.84	54.85	54.86	54.87	54.88	54.89	54.9	54.91	54.92	54.93	54.94	54.95	54.96	54.97	54.98	54.99	55	55.01	55.02	55.03	55.04	55.05	55.06	55.07	55.08	55.09	55.1	55.11	55.12	55.13	55.14	55.15	55.16	55.17	55.18	55.19	55.2	55.21	55.22	55.23	55.24	55.25	55.26	55.27	55.28	55.29	55.3	55.31	55.32	55.33	55.34	55.35	55.36	55.37	55.38	55.39	55.4	55.41	55.42	55.43	55.44	55.45	55.46	55.47	55.48	55.49	55.5	55.51	55.52	55.53	55.54	55.55	55.56	55.57	55.58	55.59	55.6	55.61	55.62	55.63	55.64	55.65	55.66	55.67	55.68	55.69	55.7	55.71	55.72	55.73	55.74	55.75	55.76	55.77	55.78	55.79	55.8	55.81	55.82	55.83	55.84	55.85	55.86	55.87	55.88	55.89	55.9	55.91	55.92	55.93	55.94	55.95	55.96	55.97	55.98	55.99	56	56.01	56.02	56.03	56.04	56.05	56.06	56.07	56.08	56.09	56.1	56.11	56.12	56.13	56.14	56.15	56.16	56.17	56.18	56.19	56.2	56.21	56.22	56.23	56.24	56.25	56.26	56.27	56.28	56.29	56.3	56.31	56.32	56.33	56.34	56.35	56.36	56.37	56.38	56.39	56.4	56.41	56.42	56.43	56.44	56.45	56.46	56.47	56.48	56.49	56.5	56.51	56.52	56.53	56.54	56.55	56.56	56.57	56.58	56.59	56.6	56.61	56.62	56.63	56.64	56.65	56.66	56.67	56.68	56.69	56.7	56.71	56.72	56.73	56.74	56.75	56.76	56.77	56.78	56.79	56.8	56.81	56.82	56.83	56.84	56.85	56.86	56.87	56.88	56.89	56.9	56.91	56.92	56.93	56.94	56.95	56.96	56.97	56.98	56.99	57	57.01	57.02	57.03	57.04	57.05	57.06	57.07	57.08	57.09	57.1	57.11	57.12	57.13	57.14	57.15	57.16	57.17	57.18	57.19	57.2	57.21	57.22	57.23	57.24	57.25	57.26	57.27	57.28	57.29	57.3	57.31	57.32	57.33	57.34	57.35	57.36	57.37	57.38	57.39	57.4	57.41	57.42	57.43	57.44	57.45	57.46	57.47	57.48	57.49	57.5	57.51	57.52	57.53	57.54	57.55	57.56	57.57	57.58	57.59	57.6	57.61	57.62	57.63	57.64	57.65	57.66	57.67	57.68	57.69	57.7	57.71	57.72	57.73	57.74	57.75	57.76	57.77	57.78	57.79	57.8	57.81	57.82	57.83	57.84	57.85	57.86	57.87	57.88	57.89	57.9	57.91	57.92	57.93	57.94	57.95	57.96	57.97	57.98	57.99	58	58.01	58.02	58.03	58.04	58.05	58.06	58.07	58.08	58.09	58.1	58.11	58.12	58.13	58.14	58.15	58.16	58.17	58.18	58.19	58.2	58.21	58.22	58.23	58.24	58.25	58.26	58.27	58.28	58.29	58.3	58.31	58.32	58.33	58.34	58.35	58.36	58.37	58.38	58.39	58.4	58.41	58.42	58.43	58.44	58.45	58.46	58.47	58.48	58.49	58.5	58.51	58.52	58.53	58.54	58.55	58.56	58.57	58.58	58.59	58.6	58.61	58.62	58.63	58.64	58.65	58.66	58.67	58.68	58.69	58.7	58.71	58.72	58.73	58.74	58.75	58.76	58.77	58.78	58.79	58.8	58.81	58.82	58.83	58.84	58.85	58.86	58.87	58.88	58.89	58.9	58.91	58.92	58.93	58.94	58.95	58.96	58.97	58.98	58.99	59	59.01	59.02	59.03	59.04	59.05	59.06	59.07	59.08	59.09	59.1	59.11	59.12	59.13	59.14	59.15	59.16	59.17	59.18	59.19	59.2	59.21	59.22	59.23	59.24	59.25	59.26	59.27	59.28	59.29	59.3	59.31	59.32	59.33	59.34	59.35	59.36	59.37	59.38	59.39	59.4	59.41	59.42	59.43	59.44	59.45	59.46	59.47	59.48	59.49	59.5	59.51	59.52	59.53	59.54	59.55	59.56	59.57	59.58	59.59	59.6	59.61	59.62	59.63	59.64	59.65	59.66	59.67	59.68	59.69	59.7	59.71	59.72	59.73	59.74	59.75	59.76	59.77	59.78	59.79	59.8	59.81	59.82	59.83	59.84	59.85	59.86	59.87	59.88	59.89	59.9	59.91	59.92	59.93	59.94	59.95	59.96	59.97	59.98	59.99	60	60.01	60.02	60.03	60.04	60.05	60.06	60.07	60.08	60.09	60.1	60.11	60.12	60.13	60.14	60.15	60.16	60.17	60.18	60.19	60.2	60.21	60.22	60.23	60.24	60.25	60.26	60.27	60.28	60.29	60.3	60.31	60.32	60.33	60.34	60.35	60.36	60.37	60.38	60.39	60.4	60.41	60.42	60.43	60.44	60.45	60.46	60.47	60.48	60.49	60.5	60.51	60.52	60.53	60.54	60.55	60.56	60.57	60.58	60.59	60.6	60.61	60.62	60.63	60.64	60.65	60.66	60.67	60.68	60.69	60.7	60.71	60.72	60.73	60.74	60.75	60.76	60.77	60.78	60.79	60.8	60.81	60.82	60.83	60.84	60.85	60.86	60.87	60.88	60.89	60.9	60.91	60.92	60.93	60.94	60.95	60.96	60.97	60.98	60.99	61	61.01	61.02	61.03	61.04	61.05	61.06	61.07	61.08	61.09	61.1	61.11	61.12	61.13	61.14	61.15	61.16	61.17	61.18	61.19	61.2	61.21	61.22	61.23	61.24	61.25	61.26	61.27	61.28	61.29	61.3	61.31	61.32	61.33	61.34	61.35	61.36	61.37	61.38	61.39	61.4	61.41	61.42	61.43	61.44	61.45	61.46	61.47	61.48	61.49	61.5	61.51	61.52	61.53	61.54	61.55	61.56	61.57	61.58	61.59	61.6	61.61	61.62	61.63	61.64	61.65	61.66	61.67	61.68	61.69	61.7	61.71	61.72	61.73	61.74	61.75	61.76	61.77	61.78	61.79	61.8	61.81	61.82	61.83	61.84	61.85	61.86	61.87	61.88	61.89	61.9	61.91	61.92	61.93	61.94	61.95	61.96	61.97	61.98	61.99	62	62.01	62.02	62.03	62.04	62.05	62.06	62.07	62.08	62.09	62.1	62.11	62.12	62.13	62.14	62.15	62.16	62.17	62.18	62.19	62.2	62.21	62.22	62.23	62.24	62.25	62.26	62.27	62.28	62.29	62.3	62.31	62.32	62.33	62.34	62.35	62.36	62.37	62.38	62.39	62.4	62.41	62.42	62.43	62.44	62.45	62.46	62.47	62.48	62.49	62.5	62.51	62.52	62.53	62.54	62.55	62.56	62.57	62.58	62.59	62.6	62.61	62.62	62.63	62.64	62.65	62.66	62.67	62.68	62.69	62.7	62.71	62.72	62.73	62.74	62.75	62.76	62.77	62.78	62.79	62.8	62.81	62.82	62.83	62.84	62.85	62.86	62.87	62.88	62.89	62.9	62.91	62.92	62.93	62.94	62.95	62.96	62.97	62.98	62.99	63	63.01	63.02	63.03	63.04	63.05	63.06	63.07	63.08	63.09	63.1	63.11	63.12	63.13	63.14	63.15	63.16	63.17	63.18	63.19	63.2	63.21	63.22	63.23	63.24	63.25	63.26	63.27	63.28	63.29	63.3	63.31	63.32	63.33	63.34	63.35	63.36	63.37	63.38	63.39	63.4	63.41	63.42	63.43	63.44	63.45	63.46	63.47	63.48	63.49	63.5	63.51	63.52	63.53	63.54	63.55	63.56	63.57	63.58	63.59	63.6	63.61	63.62	63.63	63.64	63.65	63.66	63.67	63.68	63.69	63.7	63.71	63.72	63.73	63.74	63.75	63.76	63.77	63.78	63.79	63.8	63.81	63.82	63.83	63.84	63.85	63.86	63.87	63.88	63.89	63.9	63.91	63.92	63.93	63.94	63.95	63.96	63.97	63.98	63.99	64	64.01	64.02	64.03	64.04	64.05	64.06	64.07	64.08	64.09	64.1	64.11	64.12	64.13	64.14	64.15	64.16	64.17	64.18	64.19	64.2	64.21	64.22	64.23	64.24	64.25	64.26	64.27	64.28	64.29	64.3	64.31	64.32	64.33	64.34	64.35	64.36	64.37	64.38	64.39	64.4	64.41	64.42	64.43	64.44	64.45	64.46	64.47	64.48	64.49	64.5	64.51	64.52	64.53	64.54	64.55	64.56	64.57	64.58	64.59	64.6	64.61	64.62	64.63	64.64	64.65	64.66	64.67	64.68	64.69	64.7	64.71	64.72	64.73	64.74	64.75	64.76	64.77	64.78	64.79	64.8	64.81	64.82	64.83	64.84	64.85	64.86	64.87	64.88	64.89	64.9	64.91	64.92	64.93	64.94	64.95	64.96	64.97	64.98	64.99	65	65.01	65.02	65.03	65.04	65.05	65.06	65.07	65.08	65.09	65.1	65.11	65.12	65.13	65.14	65.15	65.16	65.17	65.18	65.19	65.2	65.21	65.22	65.23	65.24	65.25	65.26	65.27	65.28	65.29	65.3	65.31	65.32	65.33	65.34	65.35	65.36	65.37	65.38	65.39	65.4	65.41	65.42	65.43	65.44	65.45	65.46	65.47	65.48	65.49	65.5	65.51	65.52	65.53	65.54	65.55	65.56	65.57	65.58	65.59	65.6	65.61	65.62	65.63	65.64	65.65	65.66	65.67	65.68	65.69	65.7	65.71	65.72	65.73	65.74	65.75	65.76	65.77	65.78	65.79	65.8	65.81	65.82	65.83	65.84	65.85	65.86	65.87	65.88	65.89	65.9	65.91	65.92	65.93	65.94	65.95	65.96	65.97	65.98	65.99	66	66.01	66.02	66.03	66.04	66.05	66.06	66.07	66.08	66.09	66.1	66.11	66.12	66.13	66.14	66.15	66.16	66.17	66.18	66.19	66.2	66.21	66.22	66.23	66.24	66.25	66.26	66.27	66.28	66.29	66.3	66.31	66.32	66.33	66.34	66.35	66.36	66.37	66.38	66.39	66.4	66.41	66.42	66.43	66.44	66.45	66.46	66.47	66.48	66.49	66.5	66.51	66.52	66.53	66.54	66.55	66.56	66.57	66.58	66.59	66.6	66.61	66.62	66.63	66.64	66.65	66.66	66.67	66.68	66.69	66.7	66.71	66.72	66.73	66.74	66.75	66.76	66.77	66.78	66.79	66.8	66.81	66.82	66.83	66.84	66.85	66.86	66.87	66.88	66.89	66.9	66.91	66.92	66.93	66.94	66.95	66.96	66.97	66.98	66.99	67	67.01	67.02	67.03	67.04	67.05	67.06	67.07	67.08	67.09	67.1	67.11	67.12	67.13	67.14	67.15	67.16	67.17	67.18	67.19	67.2	67.21	67.22	67.23	67.24	67.25	67.26	67.27	67.28	67.29	67.3	67.31	67.32	67.33	67.34	67.35	67.36	67.37	67.38	67.39	67.4	67.41	67.42	67.43	67.44	67.45	67.46	67.47	67.48	67.49	67.5	67.51	67.52	67.53	67.54	67.55	67.56	67.57	67.58	67.59	67.6	67.61	67.62	67.63	67.64	67.65	67.66	67.67	67.68	67.69	67.7	67.71	67.72	67.73	67.74	67.75	67.76	67.77	67.78	67.79	67.8	67.81	67.82	67.83	67.84	67.85	67.86	67.87	67.88	67.89	67.9	67.91	67.92	67.93	67.94	67.95	67.96	67.97	67.98	67.99	68	68.01	68.02	68.03	68.04	68.05	68.06	68.07	68.08	68.09	68.1	68.11	68.12	68.13	68.14	68.15	68.16	68.17	68.18	68.19	68.2	68.21	68.22	68.23	68.24	68.25	68.26	68.27	68.28	68.29	68.3	68.31	68.32	68.33	68.34	68.35	68.36	68.37	68.38	68.39	68.4	68.41	68.42	68.43	68.44	68.45	68.46	68.47	68.48	68.49	68.5	68.51	68.52	68.53	68.54	68.55	68.56	68.57	68.58	68.59	68.6	68.61	68.62	68.63	68.64	68.65	68.66	68.67	68.68	68.69	68.7	68.71	68.72	68.73	68.74	68.75	68.76	68.77	68.78	68.79	68.8	68.81	68.82	68.83	68.84	68.85	68.86	68.87	68.88	68.89	68.9	68.91	68.92	68.93	68.94	68.95	68.96	68.97	68.98	68.99	69	69.01	69.02	69.03	69.04	69.05	69.06	69.07	69.08	69.09	69.1	69.11	69.12	69.13	69.14	69.15	69.16	69.17	69.18	69.19	69.2	69.21	69.22	69.23	69.24	69.25	69.26	69.27	69.28	69.29	69.3	69.31	69.32	69.33	69.34	69.35	69.36	69.37	69.38	69.39	69.4	69.41	69.42	69.43	69.44	69.45	69.46	69.47	69.48	69.49	69.5	69.51	69.52	69.53	69.54	69.55	69.56	69.57	69.58	69.59	69.6	69.61	69.62	69.63	69.64	69.65	69.66	69.67	69.68	69.69	69.7	69.71	69.72	69.73	69.74	69.75	69.76	69.77	69.78	69.79	69.8	69.81	69.82	69.83	69.84	69.85	69.86	69.87	69.88	69.89	69.9	69.91	69.92	69.93	69.94	69.95	69.96	69.97	69.98	69.99	70];
plot(x,y)
hold on
plot(x, 1./(1 + exp(-x))-.5)

legend('Our Solution over [-70, +70]', 'Sigmoid(x)-.5 over [-70, +70]')
legend('Location', 'southeast')

axis([-72 72 -.6 .6])

